Measurement of electron antineutrino oscillation with 1958 days of operation at Daya Bay

We report a measurement of electron antineutrino oscillation from the Daya Bay Reactor Neutrino Experiment with nearly 4 million reactor $\overline{\nu}_{e}$ inverse beta decay candidates observed over 1958 days of data collection. The installation of a Flash-ADC readout system and a special calibration campaign using different source enclosures reduce uncertainties in the absolute energy calibration to less than 0.5% for visible energies larger than 2 MeV. The uncertainty in the cosmogenic $^9$Li and $^8$He background is reduced from 45% to 30% in the near detectors. A detailed investigation of the spent nuclear fuel history improves its uncertainty from 100% to 30%. Analysis of the relative $\overline{\nu}_{e}$ rates and energy spectra among detectors yields $\sin^{2}2\theta_{13} = 0.0856\pm 0.0029$ and $\Delta m^2_{32}=(2.471^{+0.068}_{-0.070})\times 10^{-3}~\mathrm{eV}^2$ assuming the normal hierarchy, and $\Delta m^2_{32}=-(2.575^{+0.068}_{-0.070})\times 10^{-3}~\mathrm{eV}^2$ assuming the inverted hierarchy.

==> anc/DayaBay_BackgroundSpectrum_EH1_1958days.txt <==
# Expected energy spectrum of the background sources
# candidate interactions in the detectors of Experimental Hall 1 (EH1) 
# 
# The three data taking periods are provided separately.
#
# Emin:        Lower bin edge in prompt reconstructed energy [MeV]
# Emax:        Upper bin edge in prompt reconstructed energy [MeV]
# Ec:          Center of bin in prompt reconstructed energy [MeV]
# Nbkg:        Estimated background in the given energy bin
# Nacc:        Estimated number of accidental events in the given energy bin
# Nalphan:     Estimated number of Alpha-N events in the given energy bin
# Namc:        Estimated number of AmC events in the given energy bin
# Nlihe:       Estimated number of 8Li/9He events in the given energy bin
# Nfastn:      Estimated number of fast neutron events in the given energy bin

# Estimated number = Background rate in the given bin * DAQ time * muon veto efficiency * multiplicity cut efficiency

# Six-ADs period:
# Emin	Emax	Ec	Nbkg	Nacc	Nalphan	Namc	Nlihe	Nfastn
0.70	1.30	1.00	1597.85	1527.36	4.10	44.46	11.11	10.82	
1.30	1.55	1.43	445.70	418.76	2.37	10.65	9.33	4.60	
1.55	1.80	1.68	327.54	300.76	2.03	7.78	12.33	4.64	
1.80	2.05	1.93	194.23	167.15	1.59	5.68	15.12	4.69	
2.05	2.30	2.17	118.43	90.36	1.16	4.15	18.04	4.73	
2.30	2.55	2.42	120.93	92.07	0.81	3.03	20.25	4.77	
2.55	2.80	2.67	165.68	135.06	0.55	2.21	23.05	4.81	
2.80	3.05	2.92	139.62	107.84	0.37	1.62	24.94	4.85	
3.05	3.30	3.17	57.33	24.18	0.26	1.18	26.82	4.89	
3.30	3.55	3.42	38.27	5.32	0.18	0.86	26.98	4.92	
3.55	3.80	3.67	34.60	1.85	0.12	0.63	27.04	4.96	
3.80	4.05	3.92	33.81	1.00	0.10	0.46	27.26	4.99	
4.05	4.30	4.17	32.73	0.74	0.09	0.34	26.53	5.03	
4.30	4.55	4.42	32.76	0.53	0.10	0.25	26.82	5.06	
4.55	4.80	4.67	32.14	0.31	0.20	0.18	26.37	5.09	
4.80	5.05	4.92	32.15	0.15	0.31	0.13	26.43	5.12	
5.05	5.30	5.17	31.80	0.09	0.35	0.10	26.12	5.15	
5.30	5.55	5.42	31.59	0.07	0.42	0.06	25.86	5.18	
5.55	5.80	5.67	31.52	0.06	0.63	0.05	25.62	5.21	
5.80	6.05	5.92	31.19	0.06	0.97	0.04	24.92	5.24	
6.05	6.30	6.17	30.83	0.06	1.38	0.03	24.12	5.27	
6.30	6.55	6.42	30.13	0.06	1.61	0.02	23.17	5.29	
6.55	6.80	6.67	29.51	0.05	1.45	0.01	22.68	5.32	
6.80	7.05	6.92	27.68	0.05	1.01	0.01	21.28	5.34	
7.05	7.30	7.17	26.54	0.05	0.78	0.01	20.35	5.37	
7.30	12.00	9.65	256.15	0.83	1.22	0.02	149.20	104.90	

# Eight-ADs period:
# Emin	Emax	Ec	Nbkg	Nacc	Nalphan	Namc	Nlihe	Nfastn
0.70	1.30	1.00	9491.01	9133.01	26.17	172.74	80.60	78.49	
1.30	1.55	1.43	2722.43	2564.96	15.11	41.37	67.66	33.33	
1.55	1.80	1.68	2019.37	1853.08	12.97	30.22	89.43	33.67	
1.80	2.05	1.93	1205.09	1029.19	10.16	22.07	109.68	34.00	
2.05	2.30	2.17	747.83	559.16	7.42	16.12	130.82	34.31	
2.30	2.55	2.42	769.65	571.17	5.20	11.77	146.89	34.61	
2.55	2.80	2.67	1050.66	836.46	3.53	8.60	167.17	34.90	
2.80	3.05	2.92	898.91	674.14	2.38	6.28	180.93	35.18	
3.05	3.30	3.17	390.93	154.67	1.68	4.59	194.54	35.45	
3.30	3.55	3.42	268.63	32.72	1.16	3.35	195.69	35.72	
3.55	3.80	3.67	245.46	10.10	0.78	2.45	196.16	35.97	
3.80	4.05	3.92	240.74	4.37	0.62	1.79	197.74	36.22	
4.05	4.30	4.17	233.71	2.94	0.58	1.30	192.43	36.47	
4.30	4.55	4.42	234.93	2.08	0.66	0.95	194.53	36.70	
4.55	4.80	4.67	231.41	1.28	1.27	0.70	191.24	36.93	
4.80	5.05	4.92	232.09	0.72	1.97	0.51	191.74	37.15	
5.05	5.30	5.17	229.88	0.50	2.21	0.37	189.43	37.37	
5.30	5.55	5.42	228.50	0.42	2.66	0.22	187.61	37.59	
5.55	5.80	5.67	228.04	0.37	4.01	0.19	185.87	37.79	
5.80	6.05	5.92	225.32	0.34	6.19	0.14	180.79	38.00	
6.05	6.30	6.17	222.34	0.33	8.83	0.10	174.99	38.20	
6.30	6.55	6.42	217.07	0.33	10.28	0.07	168.07	38.39	
6.55	6.80	6.67	212.68	0.31	9.26	0.05	164.54	38.58	
6.80	7.05	6.92	199.85	0.29	6.47	0.04	154.33	38.76	
7.05	7.30	7.17	191.80	0.30	4.96	0.03	147.60	38.94	
7.30	12.00	9.65	1855.86	4.94	7.80	0.08	1082.20	760.92	

# Seven-ADs period:
# Emin	Emax	Ec	Nbkg	Nacc	Nalphan	Namc	Nlihe	Nfastn
0.70	1.30	1.00	652.70	630.02	1.46	9.41	5.98	5.83	
1.30	1.55	1.43	190.33	179.72	0.85	2.25	5.02	2.47	
1.55	1.80	1.68	142.62	131.10	0.74	1.65	6.64	2.50	
1.80	2.05	1.93	85.45	73.00	0.58	1.20	8.14	2.52	
2.05	2.30	2.17	53.63	40.06	0.42	0.88	9.71	2.55	
2.30	2.55	2.42	55.37	40.96	0.30	0.64	10.91	2.57	
2.55	2.80	2.67	74.95	59.28	0.20	0.47	12.41	2.59	
2.80	3.05	2.92	64.75	48.22	0.14	0.34	13.43	2.61	
3.05	3.30	3.17	28.75	11.32	0.10	0.25	14.44	2.63	
3.30	3.55	3.42	19.74	2.31	0.07	0.18	14.53	2.65	
3.55	3.80	3.67	18.09	0.68	0.05	0.13	14.57	2.67	
3.80	4.05	3.92	17.76	0.26	0.04	0.10	14.68	2.69	
4.05	4.30	4.17	17.26	0.16	0.03	0.07	14.29	2.71	
4.30	4.55	4.42	17.37	0.11	0.04	0.05	14.44	2.73	
4.55	4.80	4.67	17.13	0.08	0.07	0.04	14.20	2.74	
4.80	5.05	4.92	17.19	0.05	0.11	0.03	14.24	2.76	
5.05	5.30	5.17	17.03	0.04	0.13	0.02	14.07	2.78	
5.30	5.55	5.42	16.92	0.03	0.16	0.01	13.93	2.79	
5.55	5.80	5.67	16.87	0.03	0.24	0.01	13.80	2.81	
5.80	6.05	5.92	16.64	0.03	0.37	0.01	13.42	2.82	
6.05	6.30	6.17	16.38	0.02	0.52	0.00	12.99	2.84	
6.30	6.55	6.42	15.96	0.02	0.61	0.00	12.48	2.85	
6.55	6.80	6.67	15.65	0.02	0.55	0.00	12.22	2.86	
6.80	7.05	6.92	14.74	0.02	0.38	0.00	11.46	2.88	
7.05	7.30	7.17	14.16	0.02	0.29	0.00	10.96	2.89	
7.30	12.00	9.65	137.69	0.38	0.46	0.00	80.35	56.50


==> anc/DayaBay_BackgroundSpectrum_EH2_1958days.txt <==
# Expected energy spectrum of the background sources
# candidate interactions in the detectors of Experimental Hall 2 (EH2)
#
# The three data taking periods are provided separately.
#
# Emin:        Lower bin edge in prompt reconstructed energy [MeV]
# Emax:        Upper bin edge in prompt reconstructed energy [MeV]
# Ec:          Center of bin in prompt reconstructed energy [MeV]
# Nbkg:        Estimated background in the given energy bin
# Nacc:        Estimated number of accidental events in the given energy bin
# Nalphan:     Estimated number of Alpha-N events in the given energy bin
# Namc:        Estimated number of AmC events in the given energy bin
# Nlihe:       Estimated number of 8Li/9He events in the given energy bin
# Nfastn:      Estimated number of fast neutron events in the given energy bin

# Estimated number = Background rate in the given bin * DAQ time * muon veto efficiency * multiplicity cut efficiency

# Six-AD sperio:
# Emin	Emax	Ec	Nbkg	Nacc	Nalphan	Namc	Nlihe	Nfastn
0.70	1.30	1.00	650.08	616.15	1.07	24.93	3.89	4.05	
1.30	1.55	1.43	191.45	179.84	0.66	5.97	3.26	1.72	
1.55	1.80	1.68	137.95	126.95	0.58	4.36	4.31	1.74	
1.80	2.05	1.93	80.63	69.93	0.47	3.19	5.29	1.76	
2.05	2.30	2.17	48.47	37.71	0.35	2.33	6.31	1.78	
2.30	2.55	2.42	49.83	39.01	0.25	1.70	7.08	1.79	
2.55	2.80	2.67	70.47	59.19	0.17	1.24	8.06	1.81	
2.80	3.05	2.92	56.62	45.04	0.12	0.91	8.72	1.83	
3.05	3.30	3.17	21.26	9.29	0.09	0.66	9.38	1.84	
3.30	3.55	3.42	13.95	2.12	0.06	0.48	9.43	1.86	
3.55	3.80	3.67	12.47	0.75	0.04	0.35	9.46	1.87	
3.80	4.05	3.92	12.13	0.42	0.03	0.26	9.53	1.88	
4.05	4.30	4.17	11.72	0.32	0.03	0.19	9.28	1.90	
4.30	4.55	4.42	11.69	0.23	0.04	0.14	9.38	1.91	
4.55	4.80	4.67	11.44	0.13	0.06	0.10	9.22	1.92	
4.80	5.05	4.92	11.41	0.06	0.10	0.07	9.24	1.94	
5.05	5.30	5.17	11.29	0.03	0.12	0.05	9.13	1.95	
5.30	5.55	5.42	11.21	0.03	0.15	0.04	9.04	1.96	
5.55	5.80	5.67	11.18	0.02	0.22	0.03	8.96	1.97	
5.80	6.05	5.92	11.06	0.02	0.34	0.02	8.72	1.98	
6.05	6.30	6.17	10.94	0.02	0.49	0.01	8.44	1.99	
6.30	6.55	6.42	10.70	0.02	0.57	0.01	8.10	2.00	
6.55	6.80	6.67	10.47	0.02	0.51	0.01	7.93	2.01	
6.80	7.05	6.92	9.83	0.02	0.35	0.00	7.44	2.02	
7.05	7.30	7.17	9.43	0.02	0.26	0.00	7.12	2.03	
7.30	12.00	9.65	92.60	0.30	0.41	0.01	52.17	39.71	

# Eight-ADs period:
# Emin	Emax	Ec	Nbkg	Nacc	Nalphan	Namc	Nlihe	Nfastn
0.70	1.30	1.00	7150.09	6860.27	18.82	156.27	56.21	58.52	
1.30	1.55	1.43	2134.92	2014.25	11.16	37.43	47.18	24.90	
1.55	1.80	1.68	1573.70	1449.12	9.70	27.33	62.37	25.18	
1.80	2.05	1.93	924.20	794.64	7.66	19.96	76.49	25.45	
2.05	2.30	2.17	563.40	426.23	5.66	14.58	91.23	25.70	
2.30	2.55	2.42	581.07	438.03	4.00	10.65	102.44	25.95	
2.55	2.80	2.67	812.36	659.08	2.74	7.78	116.58	26.18	
2.80	3.05	2.92	697.04	536.90	1.88	5.68	126.17	26.41	
3.05	3.30	3.17	286.02	118.24	1.33	4.15	135.66	26.63	
3.30	3.55	3.42	192.38	25.10	0.93	3.03	136.47	26.85	
3.55	3.80	3.67	174.46	7.76	0.64	2.21	136.80	27.05	
3.80	4.05	3.92	170.66	3.38	0.51	1.62	137.89	27.25	
4.05	4.30	4.17	165.59	2.29	0.48	1.18	134.19	27.45	
4.30	4.55	4.42	166.31	1.62	0.53	0.86	135.66	27.64	
4.55	4.80	4.67	163.78	0.97	0.99	0.63	133.37	27.82	
4.80	5.05	4.92	164.24	0.52	1.55	0.46	133.71	28.00	
5.05	5.30	5.17	162.73	0.34	1.78	0.34	132.11	28.17	
5.30	5.55	5.42	161.84	0.28	2.19	0.20	130.83	28.34	
5.55	5.80	5.67	161.67	0.24	3.30	0.18	129.62	28.50	
5.80	6.05	5.92	160.06	0.22	5.10	0.13	126.08	28.66	
6.05	6.30	6.17	158.33	0.22	7.27	0.10	122.03	28.82	
6.30	6.55	6.42	154.85	0.21	8.46	0.07	117.21	28.97	
6.55	6.80	6.67	151.65	0.20	7.59	0.05	114.74	29.12	
6.80	7.05	6.92	142.33	0.18	5.26	0.04	107.63	29.26	
7.05	7.30	7.17	136.51	0.19	3.99	0.03	102.93	29.40	
7.30	12.00	9.65	1338.61	3.25	6.25	0.07	754.69	574.43	

# Seven-ADs period:
# Emin	Emax	Ec	Nbkg	Nacc	Nalphan	Namc	Nlihe	Nfastn
0.70	1.30	1.00	963.90	929.35	2.41	15.14	8.33	8.67	
1.30	1.55	1.43	292.14	276.40	1.43	3.63	6.99	3.69	
1.55	1.80	1.68	216.65	199.79	1.24	2.65	9.24	3.73	
1.80	2.05	1.93	127.69	109.67	0.98	1.93	11.34	3.77	
2.05	2.30	2.17	79.07	59.61	0.72	1.41	13.52	3.81	
2.30	2.55	2.42	82.11	61.54	0.51	1.03	15.18	3.85	
2.55	2.80	2.67	113.79	91.53	0.35	0.75	17.28	3.88	
2.80	3.05	2.92	97.64	74.23	0.24	0.55	18.70	3.91	
3.05	3.30	3.17	41.49	16.86	0.17	0.40	20.10	3.95	
3.30	3.55	3.42	28.18	3.56	0.12	0.29	20.22	3.98	
3.55	3.80	3.67	25.65	1.07	0.08	0.21	20.27	4.01	
3.80	4.05	3.92	25.11	0.42	0.06	0.16	20.44	4.04	
4.05	4.30	4.17	24.39	0.26	0.06	0.11	19.89	4.07	
4.30	4.55	4.42	24.53	0.18	0.07	0.08	20.10	4.10	
4.55	4.80	4.67	24.19	0.11	0.13	0.06	19.76	4.12	
4.80	5.05	4.92	24.27	0.06	0.20	0.04	19.82	4.15	
5.05	5.30	5.17	24.06	0.04	0.23	0.03	19.58	4.17	
5.30	5.55	5.42	23.93	0.04	0.28	0.02	19.39	4.20	
5.55	5.80	5.67	23.89	0.03	0.42	0.02	19.21	4.22	
5.80	6.05	5.92	23.61	0.03	0.65	0.01	18.68	4.25	
6.05	6.30	6.17	23.31	0.03	0.93	0.01	18.08	4.27	
6.30	6.55	6.42	22.77	0.03	1.08	0.01	17.37	4.29	
6.55	6.80	6.67	22.32	0.03	0.97	0.00	17.00	4.32	
6.80	7.05	6.92	20.98	0.03	0.67	0.00	15.95	4.34	
7.05	7.30	7.17	20.15	0.03	0.51	0.00	15.25	4.36	
7.30	12.00	9.65	198.22	0.45	0.80	0.01	111.84	85.13


==> anc/DayaBay_BackgroundSpectrum_EH3_1958days.txt <==
# Expected energy spectrum of the background sources
# candidate interactions in the detectors of Experimental Hall 3 (EH3)
#
# The three data taking periods are provided separately.
#
# Emin:        Lower bin edge in prompt reconstructed energy [MeV]
# Emax:        Upper bin edge in prompt reconstructed energy [MeV]
# Ec:          Center of bin in prompt reconstructed energy [MeV]
# Nbkg:        Estimated background in the given energy bin
# Nacc:        Estimated number of accidental events in the given energy bin
# Nalphan:     Estimated number of Alpha-N events in the given energy bin
# Namc:        Estimated number of AmC events in the given energy bin
# Nlihe:       Estimated number of 8Li/9He events in the given energy bin
# Nfastn:      Estimated number of fast neutron events in the given energy bin

# Estimated number = Background rate in the given bin * DAQ time * muon veto efficiency * multiplicity cut efficiency

# Six-ADs period:
# Emin	Emax	Ec	Nbkg	Nacc	Nalphan	Namc	Nlihe	Nfastn
0.70	1.30	1.00	884.83	812.07	3.29	66.64	1.60	1.23	
1.30	1.55	1.43	258.24	238.39	2.03	15.96	1.34	0.52	
1.55	1.80	1.68	187.12	171.37	1.79	11.66	1.77	0.53	
1.80	2.05	1.93	109.34	96.68	1.43	8.51	2.17	0.53	
2.05	2.30	2.17	61.24	50.82	1.07	6.22	2.59	0.54	
2.30	2.55	2.42	59.22	50.45	0.77	4.54	2.91	0.54	
2.55	2.80	2.67	80.27	72.56	0.53	3.32	3.31	0.55	
2.80	3.05	2.92	63.05	56.12	0.37	2.42	3.58	0.55	
3.05	3.30	3.17	18.61	12.16	0.27	1.77	3.85	0.56	
3.30	3.55	3.42	8.69	2.78	0.19	1.29	3.87	0.56	
3.55	3.80	3.67	6.50	0.98	0.13	0.94	3.88	0.56	
3.80	4.05	3.92	5.82	0.55	0.11	0.69	3.91	0.57	
4.05	4.30	4.17	5.39	0.41	0.10	0.50	3.81	0.57	
4.30	4.55	4.42	5.19	0.29	0.11	0.37	3.85	0.58	
4.55	4.80	4.67	4.98	0.16	0.19	0.27	3.79	0.58	
4.80	5.05	4.92	4.94	0.06	0.31	0.20	3.80	0.58	
5.05	5.30	5.17	4.86	0.02	0.36	0.14	3.75	0.59	
5.30	5.55	5.42	4.86	0.01	0.46	0.09	3.71	0.59	
5.55	5.80	5.67	4.97	0.01	0.69	0.07	3.68	0.59	
5.80	6.05	5.92	5.25	0.01	1.06	0.05	3.58	0.60	
6.05	6.30	6.17	5.59	0.01	1.52	0.04	3.46	0.60	
6.30	6.55	6.42	5.70	0.01	1.76	0.02	3.33	0.60	
6.55	6.80	6.67	5.44	0.01	1.58	0.02	3.26	0.61	
6.80	7.05	6.92	4.75	0.01	1.08	0.01	3.06	0.61	
7.05	7.30	7.17	4.35	0.01	0.81	0.01	2.92	0.61	
7.30	12.00	9.65	34.71	0.08	1.26	0.03	21.43	11.95	

# Eight-ADs period:
# Emin	Emax	Ec	Nbkg	Nacc	Nalphan	Namc	Nlihe	Nfastn
0.70	1.30	1.00	2380.56	2229.71	27.18	96.41	15.39	11.87	
1.30	1.55	1.43	721.98	664.17	16.76	23.09	12.92	5.04	
1.55	1.80	1.68	531.16	477.31	14.82	16.86	17.08	5.09	
1.80	2.05	1.93	311.11	260.85	11.85	12.32	20.94	5.14	
2.05	2.30	2.17	186.94	138.89	8.88	8.99	24.98	5.19	
2.30	2.55	2.42	187.25	141.02	6.37	6.57	28.05	5.24	
2.55	2.80	2.67	258.57	212.16	4.41	4.80	31.92	5.28	
2.80	3.05	2.92	218.62	172.17	3.07	3.50	34.55	5.32	
3.05	3.30	3.17	86.95	39.68	2.20	2.56	37.15	5.37	
3.30	3.55	3.42	54.58	8.37	1.57	1.87	37.37	5.41	
3.55	3.80	3.67	47.91	2.56	1.09	1.36	37.46	5.45	
3.80	4.05	3.92	46.18	1.07	0.88	1.00	37.76	5.48	
4.05	4.30	4.17	44.49	0.68	0.82	0.73	36.74	5.52	
4.30	4.55	4.42	44.58	0.45	0.90	0.53	37.15	5.56	
4.55	4.80	4.67	44.33	0.23	1.60	0.39	36.52	5.59	
4.80	5.05	4.92	45.13	0.08	2.52	0.28	36.61	5.62	
5.05	5.30	5.17	45.07	0.03	3.01	0.21	36.17	5.66	
5.30	5.55	5.42	45.42	0.01	3.77	0.15	35.82	5.69	
5.55	5.80	5.67	46.93	0.01	5.70	0.12	35.49	5.72	
5.80	6.05	5.92	49.09	0.01	8.80	0.08	34.52	5.75	
6.05	6.30	6.17	51.74	0.01	12.53	0.06	33.41	5.78	
6.30	6.55	6.42	52.49	0.01	14.58	0.04	32.09	5.81	
6.55	6.80	6.67	50.29	0.01	13.02	0.03	31.42	5.84	
6.80	7.05	6.92	44.29	0.01	8.94	0.02	29.47	5.87	
7.05	7.30	7.17	40.78	0.01	6.69	0.01	28.18	5.90	
7.30	12.00	9.65	332.45	0.14	10.45	0.04	206.65	115.22	

# Seven-ADs period:
# Emin	Emax	Ec	Nbkg	Nacc	Nalphan	Namc	Nlihe	Nfastn
0.70	1.30	1.00	279.01	262.36	3.42	9.19	2.28	1.76	
1.30	1.55	1.43	86.00	79.03	2.11	2.20	1.92	0.75	
1.55	1.80	1.68	63.63	56.87	1.86	1.61	2.53	0.76	
1.80	2.05	1.93	37.65	31.11	1.49	1.17	3.11	0.76	
2.05	2.30	2.17	23.14	16.70	1.12	0.86	3.70	0.77	
2.30	2.55	2.42	23.39	17.03	0.80	0.63	4.16	0.78	
2.55	2.80	2.67	32.10	25.58	0.56	0.46	4.73	0.78	
2.80	3.05	2.92	27.13	20.50	0.39	0.33	5.12	0.79	
3.05	3.30	3.17	11.57	4.75	0.28	0.24	5.51	0.80	
3.30	3.55	3.42	7.72	1.00	0.20	0.18	5.54	0.80	
3.55	3.80	3.67	6.93	0.30	0.14	0.13	5.55	0.81	
3.80	4.05	3.92	6.73	0.11	0.11	0.10	5.60	0.81	
4.05	4.30	4.17	6.50	0.06	0.10	0.07	5.45	0.82	
4.30	4.55	4.42	6.53	0.04	0.11	0.05	5.51	0.82	
4.55	4.80	4.67	6.50	0.02	0.20	0.04	5.41	0.83	
4.80	5.05	4.92	6.61	0.01	0.32	0.03	5.43	0.83	
5.05	5.30	5.17	6.60	0.00	0.38	0.02	5.36	0.84	
5.30	5.55	5.42	6.64	0.00	0.47	0.01	5.31	0.84	
5.55	5.80	5.67	6.83	0.00	0.72	0.01	5.26	0.85	
5.80	6.05	5.92	7.08	0.00	1.11	0.00	5.12	0.85	
6.05	6.30	6.17	7.39	0.00	1.58	0.00	4.95	0.86	
6.30	6.55	6.42	7.46	0.00	1.83	0.00	4.76	0.86	
6.55	6.80	6.67	7.16	0.00	1.64	0.00	4.66	0.87	
6.80	7.05	6.92	6.37	0.00	1.12	0.00	4.37	0.87	
7.05	7.30	7.17	5.90	0.00	0.84	0.00	4.18	0.87	
7.30	12.00	9.65	49.05	0.02	1.31	0.00	30.64	17.08


==> anc/DayaBay_DeltaChiSq_1958days.txt <==
# Delta chi^2 versus sin^2(2theta_13) and Delta m^2_ee
#
# Taken from Figure 4 of:
# "Measurement of electron antineutrino oscillation with 1958 days of operation at Daya Bay"
#

# sin^2(2theta_13) 	 Delta m^2_ee [eV^2] 	 Delta chi^2
0.060000 	 0.002100 	 119.447197
0.060500 	 0.002100 	 116.582703
0.061000 	 0.002100 	 113.764847
0.061500 	 0.002100 	 110.993904
0.062000 	 0.002100 	 108.269783
0.062500 	 0.002100 	 105.592682
0.063000 	 0.002100 	 102.962387
0.063500 	 0.002100 	 100.379585
0.064000 	 0.002100 	 97.843742
0.064500 	 0.002100 	 95.355385
0.065000 	 0.002100 	 92.914368
0.065500 	 0.002100 	 90.520882
0.066000 	 0.002100 	 88.174911
0.066500 	 0.002100 	 85.876701
0.067000 	 0.002100 	 83.626221
0.067500 	 0.002100 	 81.423615
0.068000 	 0.002100 	 79.268883
0.068500 	 0.002100 	 77.162170
0.069000 	 0.002100 	 75.103668
0.069500 	 0.002100 	 73.093391
0.070000 	 0.002100 	 71.131378
0.070500 	 0.002100 	 69.217766
0.071000 	 0.002100 	 67.352654
0.071500 	 0.002100 	 65.536034
0.072000 	 0.002100 	 63.768196
0.072500 	 0.002100 	 62.049107
0.073000 	 0.002100 	 60.378857
0.073500 	 0.002100 	 58.757595
0.074000 	 0.002100 	 57.185364
0.074500 	 0.002100 	 55.662205
0.075000 	 0.002100 	 54.188286
0.075500 	 0.002100 	 52.763718
0.076000 	 0.002100 	 51.388515
0.076500 	 0.002100 	 50.062778
0.077000 	 0.002100 	 48.786869
0.077500 	 0.002100 	 47.560333
0.078000 	 0.002100 	 46.383816
0.078500 	 0.002100 	 45.257141
0.079000 	 0.002100 	 44.180412
0.079500 	 0.002100 	 43.153721
0.080000 	 0.002100 	 42.177227
0.080500 	 0.002100 	 41.250889
0.081000 	 0.002100 	 40.375019
0.081500 	 0.002100 	 39.549526
0.082000 	 0.002100 	 38.774689
0.082500 	 0.002100 	 38.050354
0.083000 	 0.002100 	 37.376751
0.083500 	 0.002100 	 36.754124
0.084000 	 0.002100 	 36.182270
0.084500 	 0.002100 	 35.661568
0.085000 	 0.002100 	 35.191971
0.085500 	 0.002100 	 34.773525
0.086000 	 0.002100 	 34.406460
0.086500 	 0.002100 	 34.090702
0.087000 	 0.002100 	 33.826534
0.087500 	 0.002100 	 33.613930
0.088000 	 0.002100 	 33.452976
0.088500 	 0.002100 	 33.343906
0.089000 	 0.002100 	 33.286728
0.089500 	 0.002100 	 33.281582
0.090000 	 0.002100 	 33.328407
0.090500 	 0.002100 	 33.427517
0.091000 	 0.002100 	 33.578995
0.091500 	 0.002100 	 33.782749
0.092000 	 0.002100 	 34.039108
0.092500 	 0.002100 	 34.347885
0.093000 	 0.002100 	 34.709446
0.093500 	 0.002100 	 35.123775
0.094000 	 0.002100 	 35.591049
0.094500 	 0.002100 	 36.111290
0.095000 	 0.002100 	 36.684616
0.095500 	 0.002100 	 37.311165
0.096000 	 0.002100 	 37.991009
0.096500 	 0.002100 	 38.724209
0.097000 	 0.002100 	 39.510983
0.097500 	 0.002100 	 40.351208
0.098000 	 0.002100 	 41.245365
0.098500 	 0.002100 	 42.193176
0.099000 	 0.002100 	 43.194897
0.099500 	 0.002100 	 44.250542
0.100000 	 0.002100 	 45.360435
0.100500 	 0.002100 	 46.524548
0.101000 	 0.002100 	 47.742970
0.101500 	 0.002100 	 49.015636
0.102000 	 0.002100 	 50.342991
0.102500 	 0.002100 	 51.724918
0.103000 	 0.002100 	 53.161591
0.103500 	 0.002100 	 54.653252
0.104000 	 0.002100 	 56.199707
0.104500 	 0.002100 	 57.801144
0.105000 	 0.002100 	 59.457874
0.105500 	 0.002100 	 61.169758
0.106000 	 0.002100 	 62.937019
0.106500 	 0.002100 	 64.759689
0.107000 	 0.002100 	 66.638153
0.107500 	 0.002100 	 68.572151
0.108000 	 0.002100 	 70.561890
0.108500 	 0.002100 	 72.607483
0.109000 	 0.002100 	 74.709129
0.109500 	 0.002100 	 76.866951
0.110000 	 0.002100 	 79.081024
0.060000 	 0.002108 	 117.984322
0.060500 	 0.002108 	 115.118645
0.061000 	 0.002108 	 112.300026
0.061500 	 0.002108 	 109.528404
0.062000 	 0.002108 	 106.803963
0.062500 	 0.002108 	 104.126549
0.063000 	 0.002108 	 101.496475
0.063500 	 0.002108 	 98.913826
0.064000 	 0.002108 	 96.378479
0.064500 	 0.002108 	 93.890877
0.065000 	 0.002108 	 91.450462
0.065500 	 0.002108 	 89.058113
0.066000 	 0.002108 	 86.713478
0.066500 	 0.002108 	 84.416634
0.067000 	 0.002108 	 82.167953
0.067500 	 0.002108 	 79.967148
0.068000 	 0.002108 	 77.814697
0.068500 	 0.002108 	 75.710381
0.069000 	 0.002108 	 73.654472
0.069500 	 0.002108 	 71.646912
0.070000 	 0.002108 	 69.687820
0.070500 	 0.002108 	 67.777458
0.071000 	 0.002108 	 65.915680
0.071500 	 0.002108 	 64.102898
0.072000 	 0.002108 	 62.338902
0.072500 	 0.002108 	 60.623653
0.073000 	 0.002108 	 58.957760
0.073500 	 0.002108 	 57.341068
0.074000 	 0.002108 	 55.773502
0.074500 	 0.002108 	 54.255383
0.075000 	 0.002108 	 52.786716
0.075500 	 0.002108 	 51.367550
0.076000 	 0.002108 	 49.997940
0.076500 	 0.002108 	 48.678116
0.077000 	 0.002108 	 47.408207
0.077500 	 0.002108 	 46.188061
0.078000 	 0.002108 	 45.017948
0.078500 	 0.002108 	 43.898048
0.079000 	 0.002108 	 42.828312
0.079500 	 0.002108 	 41.808830
0.080000 	 0.002108 	 40.839714
0.080500 	 0.002108 	 39.921215
0.081000 	 0.002108 	 39.053143
0.081500 	 0.002108 	 38.235867
0.082000 	 0.002108 	 37.469261
0.082500 	 0.002108 	 36.753586
0.083000 	 0.002108 	 36.088799
0.083500 	 0.002108 	 35.475227
0.084000 	 0.002108 	 34.912651
0.084500 	 0.002108 	 34.401512
0.085000 	 0.002108 	 33.941601
0.085500 	 0.002108 	 33.533020
0.086000 	 0.002108 	 33.176296
0.086500 	 0.002108 	 32.871078
0.087000 	 0.002108 	 32.617584
0.087500 	 0.002108 	 32.415836
0.088000 	 0.002108 	 32.266098
0.088500 	 0.002108 	 32.168434
0.089000 	 0.002108 	 32.122784
0.089500 	 0.002108 	 32.129562
0.090000 	 0.002108 	 32.188709
0.090500 	 0.002108 	 32.300037
0.091000 	 0.002108 	 32.464134
0.091500 	 0.002108 	 32.680698
0.092000 	 0.002108 	 32.950153
0.092500 	 0.002108 	 33.272366
0.093000 	 0.002108 	 33.647472
0.093500 	 0.002108 	 34.075634
0.094000 	 0.002108 	 34.557026
0.094500 	 0.002108 	 35.091526
0.095000 	 0.002108 	 35.679478
0.095500 	 0.002108 	 36.320873
0.096000 	 0.002108 	 37.015652
0.096500 	 0.002108 	 37.764370
0.097000 	 0.002108 	 38.566586
0.097500 	 0.002108 	 39.422527
0.098000 	 0.002108 	 40.332718
0.098500 	 0.002108 	 41.296940
0.099000 	 0.002108 	 42.315163
0.099500 	 0.002108 	 43.387840
0.100000 	 0.002108 	 44.514706
0.100500 	 0.002108 	 45.695972
0.101000 	 0.002108 	 46.931984
0.101500 	 0.002108 	 48.222713
0.102000 	 0.002108 	 49.568142
0.102500 	 0.002108 	 50.968361
0.103000 	 0.002108 	 52.423645
0.103500 	 0.002108 	 53.934010
0.104000 	 0.002108 	 55.499710
0.104500 	 0.002108 	 57.120598
0.105000 	 0.002108 	 58.796909
0.105500 	 0.002108 	 60.528713
0.106000 	 0.002108 	 62.316120
0.106500 	 0.002108 	 64.159416
0.107000 	 0.002108 	 66.058327
0.107500 	 0.002108 	 68.013359
0.108000 	 0.002108 	 70.024368
0.108500 	 0.002108 	 72.091469
0.109000 	 0.002108 	 74.214851
0.109500 	 0.002108 	 76.394684
0.110000 	 0.002108 	 78.630989
0.060000 	 0.002116 	 116.543289
0.060500 	 0.002116 	 113.676735
0.061000 	 0.002116 	 110.857430
0.061500 	 0.002116 	 108.085274
0.062000 	 0.002116 	 105.360176
0.062500 	 0.002116 	 102.682869
0.063000 	 0.002116 	 100.052757
0.063500 	 0.002116 	 97.470207
0.064000 	 0.002116 	 94.935349
0.064500 	 0.002116 	 92.448334
0.065000 	 0.002116 	 90.008942
0.065500 	 0.002116 	 87.617653
0.066000 	 0.002116 	 85.274254
0.066500 	 0.002116 	 82.979034
0.067000 	 0.002116 	 80.731895
0.067500 	 0.002116 	 78.533073
0.068000 	 0.002116 	 76.382660
0.068500 	 0.002116 	 74.280632
0.069000 	 0.002116 	 72.227226
0.069500 	 0.002116 	 70.222450
0.070000 	 0.002116 	 68.266434
0.070500 	 0.002116 	 66.359238
0.071000 	 0.002116 	 64.500969
0.071500 	 0.002116 	 62.691612
0.072000 	 0.002116 	 60.931488
0.072500 	 0.002116 	 59.220528
0.073000 	 0.002116 	 57.558765
0.073500 	 0.002116 	 55.946457
0.074000 	 0.002116 	 54.383583
0.074500 	 0.002116 	 52.870461
0.075000 	 0.002116 	 51.406887
0.075500 	 0.002116 	 49.992977
0.076000 	 0.002116 	 48.629002
0.076500 	 0.002116 	 47.315033
0.077000 	 0.002116 	 46.051048
0.077500 	 0.002116 	 44.837124
0.078000 	 0.002116 	 43.673573
0.078500 	 0.002116 	 42.560329
0.079000 	 0.002116 	 41.497375
0.079500 	 0.002116 	 40.484970
0.080000 	 0.002116 	 39.523293
0.080500 	 0.002116 	 38.612442
0.081000 	 0.002116 	 37.752110
0.081500 	 0.002116 	 36.942837
0.082000 	 0.002116 	 36.184631
0.082500 	 0.002116 	 35.477371
0.083000 	 0.002116 	 34.821377
0.083500 	 0.002116 	 34.216576
0.084000 	 0.002116 	 33.663246
0.084500 	 0.002116 	 33.161438
0.085000 	 0.002116 	 32.711143
0.085500 	 0.002116 	 32.312588
0.086000 	 0.002116 	 31.965853
0.086500 	 0.002116 	 31.670879
0.087000 	 0.002116 	 31.427999
0.087500 	 0.002116 	 31.237122
0.088000 	 0.002116 	 31.098528
0.088500 	 0.002116 	 31.012114
0.089000 	 0.002116 	 30.977930
0.089500 	 0.002116 	 30.996521
0.090000 	 0.002116 	 31.067528
0.090500 	 0.002116 	 31.191143
0.091000 	 0.002116 	 31.367657
0.091500 	 0.002116 	 31.596945
0.092000 	 0.002116 	 31.879393
0.092500 	 0.002116 	 32.214741
0.093000 	 0.002116 	 32.603226
0.093500 	 0.002116 	 33.045120
0.094000 	 0.002116 	 33.540348
0.094500 	 0.002116 	 34.089043
0.095000 	 0.002116 	 34.691463
0.095500 	 0.002116 	 35.347317
0.096000 	 0.002116 	 36.057182
0.096500 	 0.002116 	 36.820869
0.097000 	 0.002116 	 37.638435
0.097500 	 0.002116 	 38.510323
0.098000 	 0.002116 	 39.436131
0.098500 	 0.002116 	 40.416470
0.099000 	 0.002116 	 41.451035
0.099500 	 0.002116 	 42.540283
0.100000 	 0.002116 	 43.684067
0.100500 	 0.002116 	 44.882496
0.101000 	 0.002116 	 46.135910
0.101500 	 0.002116 	 47.444237
0.102000 	 0.002116 	 48.807575
0.102500 	 0.002116 	 50.225868
0.103000 	 0.002116 	 51.699711
0.103500 	 0.002116 	 53.228722
0.104000 	 0.002116 	 54.813110
0.104500 	 0.002116 	 56.453247
0.105000 	 0.002116 	 58.148964
0.105500 	 0.002116 	 59.900360
0.106000 	 0.002116 	 61.707813
0.106500 	 0.002116 	 63.571106
0.107000 	 0.002116 	 65.490677
0.107500 	 0.002116 	 67.466278
0.108000 	 0.002116 	 69.498299
0.108500 	 0.002116 	 71.586678
0.109000 	 0.002116 	 73.731712
0.109500 	 0.002116 	 75.933128
0.110000 	 0.002116 	 78.191551
0.060000 	 0.002124 	 115.124710
0.060500 	 0.002124 	 112.257164
0.061000 	 0.002124 	 109.437057
0.061500 	 0.002124 	 106.664253
0.062000 	 0.002124 	 103.939041
0.062500 	 0.002124 	 101.261322
0.063000 	 0.002124 	 98.631531
0.063500 	 0.002124 	 96.049202
0.064000 	 0.002124 	 93.514725
0.064500 	 0.002124 	 91.028214
0.065000 	 0.002124 	 88.589912
0.065500 	 0.002124 	 86.199532
0.066000 	 0.002124 	 83.857460
0.066500 	 0.002124 	 81.563744
0.067000 	 0.002124 	 79.318314
0.067500 	 0.002124 	 77.121346
0.068000 	 0.002124 	 74.972977
0.068500 	 0.002124 	 72.873337
0.069000 	 0.002124 	 70.822472
0.069500 	 0.002124 	 68.820335
0.070000 	 0.002124 	 66.867264
0.070500 	 0.002124 	 64.963135
0.071000 	 0.002124 	 63.108334
0.071500 	 0.002124 	 61.302597
0.072000 	 0.002124 	 59.546104
0.072500 	 0.002124 	 57.839104
0.073000 	 0.002124 	 56.181782
0.073500 	 0.002124 	 54.573925
0.074000 	 0.002124 	 53.015659
0.074500 	 0.002124 	 51.507290
0.075000 	 0.002124 	 50.048809
0.075500 	 0.002124 	 48.640141
0.076000 	 0.002124 	 47.281826
0.076500 	 0.002124 	 45.973492
0.077000 	 0.002124 	 44.715496
0.077500 	 0.002124 	 43.507710
0.078000 	 0.002124 	 42.350506
0.078500 	 0.002124 	 41.243809
0.079000 	 0.002124 	 40.187756
0.079500 	 0.002124 	 39.182446
0.080000 	 0.002124 	 38.228115
0.080500 	 0.002124 	 37.324570
0.081000 	 0.002124 	 36.472046
0.081500 	 0.002124 	 35.670700
0.082000 	 0.002124 	 34.920490
0.082500 	 0.002124 	 34.221752
0.083000 	 0.002124 	 33.574413
0.083500 	 0.002124 	 32.978466
0.084000 	 0.002124 	 32.434196
0.084500 	 0.002124 	 31.941595
0.085000 	 0.002124 	 31.500957
0.085500 	 0.002124 	 31.112087
0.086000 	 0.002124 	 30.775311
0.086500 	 0.002124 	 30.490685
0.087000 	 0.002124 	 30.258150
0.087500 	 0.002124 	 30.077951
0.088000 	 0.002124 	 29.950167
0.088500 	 0.002124 	 29.874992
0.089000 	 0.002124 	 29.852337
0.089500 	 0.002124 	 29.882368
0.090000 	 0.002124 	 29.965279
0.090500 	 0.002124 	 30.100973
0.091000 	 0.002124 	 30.289703
0.091500 	 0.002124 	 30.531628
0.092000 	 0.002124 	 30.826704
0.092500 	 0.002124 	 31.175146
0.093000 	 0.002124 	 31.577030
0.093500 	 0.002124 	 32.032330
0.094000 	 0.002124 	 32.541351
0.094500 	 0.002124 	 33.103924
0.095000 	 0.002124 	 33.720528
0.095500 	 0.002124 	 34.390965
0.096000 	 0.002124 	 35.115463
0.096500 	 0.002124 	 35.894032
0.097000 	 0.002124 	 36.726856
0.097500 	 0.002124 	 37.613964
0.098000 	 0.002124 	 38.555729
0.098500 	 0.002124 	 39.551819
0.099000 	 0.002124 	 40.602692
0.099500 	 0.002124 	 41.708294
0.100000 	 0.002124 	 42.868675
0.100500 	 0.002124 	 44.084156
0.101000 	 0.002124 	 45.354610
0.101500 	 0.002124 	 46.680557
0.102000 	 0.002124 	 48.061352
0.102500 	 0.002124 	 49.497639
0.103000 	 0.002124 	 50.989563
0.103500 	 0.002124 	 52.537029
0.104000 	 0.002124 	 54.140156
0.104500 	 0.002124 	 55.799149
0.105000 	 0.002124 	 57.514011
0.105500 	 0.002124 	 59.284904
0.106000 	 0.002124 	 61.112022
0.106500 	 0.002124 	 62.995262
0.107000 	 0.002124 	 64.934944
0.107500 	 0.002124 	 66.931053
0.108000 	 0.002124 	 68.983704
0.108500 	 0.002124 	 71.093102
0.109000 	 0.002124 	 73.259308
0.109500 	 0.002124 	 75.482376
0.110000 	 0.002124 	 77.762375
0.060000 	 0.002132 	 113.728386
0.060500 	 0.002132 	 110.860001
0.061000 	 0.002132 	 108.039108
0.061500 	 0.002132 	 105.265823
0.062000 	 0.002132 	 102.540283
0.062500 	 0.002132 	 99.862396
0.063000 	 0.002132 	 97.232597
0.063500 	 0.002132 	 94.650452
0.064000 	 0.002132 	 92.116631
0.064500 	 0.002132 	 89.630768
0.065000 	 0.002132 	 87.193169
0.065500 	 0.002132 	 84.803932
0.066000 	 0.002132 	 82.463097
0.066500 	 0.002132 	 80.170753
0.067000 	 0.002132 	 77.927116
0.067500 	 0.002132 	 75.732117
0.068000 	 0.002132 	 73.585945
0.068500 	 0.002132 	 71.488449
0.069000 	 0.002132 	 69.439949
0.069500 	 0.002132 	 67.440697
0.070000 	 0.002132 	 65.490494
0.070500 	 0.002132 	 63.589569
0.071000 	 0.002132 	 61.738010
0.071500 	 0.002132 	 59.935898
0.072000 	 0.002132 	 58.183086
0.072500 	 0.002132 	 56.480049
0.073000 	 0.002132 	 54.826851
0.073500 	 0.002132 	 53.223377
0.074000 	 0.002132 	 51.669659
0.074500 	 0.002132 	 50.166180
0.075000 	 0.002132 	 48.712631
0.075500 	 0.002132 	 47.309361
0.076000 	 0.002132 	 45.956280
0.076500 	 0.002132 	 44.653809
0.077000 	 0.002132 	 43.401585
0.077500 	 0.002132 	 42.200035
0.078000 	 0.002132 	 41.049149
0.078500 	 0.002132 	 39.949005
0.079000 	 0.002132 	 38.899731
0.079500 	 0.002132 	 37.901302
0.080000 	 0.002132 	 36.954044
0.080500 	 0.002132 	 36.058010
0.081000 	 0.002132 	 35.213169
0.081500 	 0.002132 	 34.419674
0.082000 	 0.002132 	 33.677544
0.082500 	 0.002132 	 32.987087
0.083000 	 0.002132 	 32.347996
0.083500 	 0.002132 	 31.760983
0.084000 	 0.002132 	 31.225756
0.084500 	 0.002132 	 30.742384
0.085000 	 0.002132 	 30.311018
0.085500 	 0.002132 	 29.931833
0.086000 	 0.002132 	 29.604918
0.086500 	 0.002132 	 29.330240
0.087000 	 0.002132 	 29.108171
0.087500 	 0.002132 	 28.938564
0.088000 	 0.002132 	 28.821535
0.088500 	 0.002132 	 28.757114
0.089000 	 0.002132 	 28.745888
0.089500 	 0.002132 	 28.787317
0.090000 	 0.002132 	 28.881922
0.090500 	 0.002132 	 29.029510
0.091000 	 0.002132 	 29.230457
0.091500 	 0.002132 	 29.484812
0.092000 	 0.002132 	 29.792603
0.092500 	 0.002132 	 30.153822
0.093000 	 0.002132 	 30.568773
0.093500 	 0.002132 	 31.037380
0.094000 	 0.002132 	 31.559961
0.094500 	 0.002132 	 32.136444
0.095000 	 0.002132 	 32.766872
0.095500 	 0.002132 	 33.451794
0.096000 	 0.002132 	 34.190716
0.096500 	 0.002132 	 34.984127
0.097000 	 0.002132 	 35.831917
0.097500 	 0.002132 	 36.734386
0.098000 	 0.002132 	 37.691509
0.098500 	 0.002132 	 38.703453
0.099000 	 0.002132 	 39.770191
0.099500 	 0.002132 	 40.891960
0.100000 	 0.002132 	 42.068989
0.100500 	 0.002132 	 43.301086
0.101000 	 0.002132 	 44.588589
0.101500 	 0.002132 	 45.931419
0.102000 	 0.002132 	 47.329784
0.102500 	 0.002132 	 48.783817
0.103000 	 0.002132 	 50.293663
0.103500 	 0.002132 	 51.859261
0.104000 	 0.002132 	 53.480774
0.104500 	 0.002132 	 55.158569
0.105000 	 0.002132 	 56.892395
0.105500 	 0.002132 	 58.682457
0.106000 	 0.002132 	 60.529068
0.106500 	 0.002132 	 62.432026
0.107000 	 0.002132 	 64.391563
0.107500 	 0.002132 	 66.407784
0.108000 	 0.002132 	 68.481064
0.108500 	 0.002132 	 70.611099
0.109000 	 0.002132 	 72.798264
0.109500 	 0.002132 	 75.042419
0.110000 	 0.002132 	 77.344032
0.060000 	 0.002140 	 112.354462
0.060500 	 0.002140 	 109.485252
0.061000 	 0.002140 	 106.663696
0.061500 	 0.002140 	 103.889915
0.062000 	 0.002140 	 101.164070
0.062500 	 0.002140 	 98.486153
0.063000 	 0.002140 	 95.856186
0.063500 	 0.002140 	 93.274574
0.064000 	 0.002140 	 90.741104
0.064500 	 0.002140 	 88.256050
0.065000 	 0.002140 	 85.819214
0.065500 	 0.002140 	 83.431023
0.066000 	 0.002140 	 81.091637
0.066500 	 0.002140 	 78.800621
0.067000 	 0.002140 	 76.558578
0.067500 	 0.002140 	 74.365532
0.068000 	 0.002140 	 72.221275
0.068500 	 0.002140 	 70.126167
0.069000 	 0.002140 	 68.080238
0.069500 	 0.002140 	 66.083603
0.070000 	 0.002140 	 64.136246
0.070500 	 0.002140 	 62.238472
0.071000 	 0.002140 	 60.390102
0.071500 	 0.002140 	 58.591534
0.072000 	 0.002140 	 56.842602
0.072500 	 0.002140 	 55.143391
0.073000 	 0.002140 	 53.494297
0.073500 	 0.002140 	 51.895184
0.074000 	 0.002140 	 50.346104
0.074500 	 0.002140 	 48.847256
0.075000 	 0.002140 	 47.398762
0.075500 	 0.002140 	 46.000637
0.076000 	 0.002140 	 44.652981
0.076500 	 0.002140 	 43.356110
0.077000 	 0.002140 	 42.109623
0.077500 	 0.002140 	 40.914116
0.078000 	 0.002140 	 39.769409
0.078500 	 0.002140 	 38.675762
0.079000 	 0.002140 	 37.633125
0.079500 	 0.002140 	 36.641659
0.080000 	 0.002140 	 35.701511
0.080500 	 0.002140 	 34.812843
0.081000 	 0.002140 	 33.975357
0.081500 	 0.002140 	 33.189705
0.082000 	 0.002140 	 32.455578
0.082500 	 0.002140 	 31.773237
0.083000 	 0.002140 	 31.142801
0.083500 	 0.002140 	 30.564220
0.084000 	 0.002140 	 30.037880
0.084500 	 0.002140 	 29.563461
0.085000 	 0.002140 	 29.141531
0.085500 	 0.002140 	 28.771862
0.086000 	 0.002140 	 28.454720
0.086500 	 0.002140 	 28.190071
0.087000 	 0.002140 	 27.978025
0.087500 	 0.002140 	 27.818899
0.088000 	 0.002140 	 27.712461
0.088500 	 0.002140 	 27.659218
0.089000 	 0.002140 	 27.658684
0.089500 	 0.002140 	 27.711548
0.090000 	 0.002140 	 27.817699
0.090500 	 0.002140 	 27.977236
0.091000 	 0.002140 	 28.190269
0.091500 	 0.002140 	 28.456678
0.092000 	 0.002140 	 28.776848
0.092500 	 0.002140 	 29.150877
0.093000 	 0.002140 	 29.578716
0.093500 	 0.002140 	 30.060577
0.094000 	 0.002140 	 30.596430
0.094500 	 0.002140 	 31.186609
0.095000 	 0.002140 	 31.831020
0.095500 	 0.002140 	 32.529854
0.096000 	 0.002140 	 33.283195
0.096500 	 0.002140 	 34.091053
0.097000 	 0.002140 	 34.953831
0.097500 	 0.002140 	 35.871376
0.098000 	 0.002140 	 36.843708
0.098500 	 0.002140 	 37.871193
0.099000 	 0.002140 	 38.953712
0.099500 	 0.002140 	 40.091557
0.100000 	 0.002140 	 41.284702
0.100500 	 0.002140 	 42.533215
0.101000 	 0.002140 	 43.837467
0.101500 	 0.002140 	 45.197311
0.102000 	 0.002140 	 46.612995
0.102500 	 0.002140 	 48.084549
0.103000 	 0.002140 	 49.612053
0.103500 	 0.002140 	 51.195641
0.104000 	 0.002140 	 52.835369
0.104500 	 0.002140 	 54.531422
0.105000 	 0.002140 	 56.284042
0.105500 	 0.002140 	 58.092987
0.106000 	 0.002140 	 59.958767
0.106500 	 0.002140 	 61.881172
0.107000 	 0.002140 	 63.860374
0.107500 	 0.002140 	 65.896782
0.108000 	 0.002140 	 67.990067
0.108500 	 0.002140 	 70.140701
0.109000 	 0.002140 	 72.348457
0.109500 	 0.002140 	 74.613632
0.110000 	 0.002140 	 76.936409
0.060000 	 0.002148 	 111.003448
0.060500 	 0.002148 	 108.133171
0.061000 	 0.002148 	 105.311073
0.061500 	 0.002148 	 102.536697
0.062000 	 0.002148 	 99.810516
0.062500 	 0.002148 	 97.132561
0.063000 	 0.002148 	 94.502846
0.063500 	 0.002148 	 91.921265
0.064000 	 0.002148 	 89.388283
0.064500 	 0.002148 	 86.903908
0.065000 	 0.002148 	 84.468071
0.065500 	 0.002148 	 82.081085
0.066000 	 0.002148 	 79.742767
0.066500 	 0.002148 	 77.453247
0.067000 	 0.002148 	 75.213051
0.067500 	 0.002148 	 73.021667
0.068000 	 0.002148 	 70.879494
0.068500 	 0.002148 	 68.786598
0.069000 	 0.002148 	 66.743118
0.069500 	 0.002148 	 64.749268
0.070000 	 0.002148 	 62.804733
0.070500 	 0.002148 	 60.909889
0.071000 	 0.002148 	 59.064995
0.071500 	 0.002148 	 57.269817
0.072000 	 0.002148 	 55.524487
0.072500 	 0.002148 	 53.829422
0.073000 	 0.002148 	 52.184166
0.073500 	 0.002148 	 50.589352
0.074000 	 0.002148 	 49.044868
0.074500 	 0.002148 	 47.550694
0.075000 	 0.002148 	 46.107109
0.075500 	 0.002148 	 44.714077
0.076000 	 0.002148 	 43.371895
0.076500 	 0.002148 	 42.080406
0.077000 	 0.002148 	 40.839718
0.077500 	 0.002148 	 39.650131
0.078000 	 0.002148 	 38.511707
0.078500 	 0.002148 	 37.424370
0.079000 	 0.002148 	 36.388313
0.079500 	 0.002148 	 35.403759
0.080000 	 0.002148 	 34.470562
0.080500 	 0.002148 	 33.589081
0.081000 	 0.002148 	 32.759106
0.081500 	 0.002148 	 31.981001
0.082000 	 0.002148 	 31.254799
0.082500 	 0.002148 	 30.580631
0.083000 	 0.002148 	 29.958429
0.083500 	 0.002148 	 29.388477
0.084000 	 0.002148 	 28.870865
0.084500 	 0.002148 	 28.405472
0.085000 	 0.002148 	 27.992563
0.085500 	 0.002148 	 27.632301
0.086000 	 0.002148 	 27.324747
0.086500 	 0.002148 	 27.069967
0.087000 	 0.002148 	 26.868021
0.087500 	 0.002148 	 26.719118
0.088000 	 0.002148 	 26.623285
0.088500 	 0.002148 	 26.580692
0.089000 	 0.002148 	 26.591238
0.089500 	 0.002148 	 26.655251
0.090000 	 0.002148 	 26.772902
0.090500 	 0.002148 	 26.943882
0.091000 	 0.002148 	 27.168676
0.091500 	 0.002148 	 27.447323
0.092000 	 0.002148 	 27.779844
0.092500 	 0.002148 	 28.166302
0.093000 	 0.002148 	 28.607012
0.093500 	 0.002148 	 29.101835
0.094000 	 0.002148 	 29.651075
0.094500 	 0.002148 	 30.254602
0.095000 	 0.002148 	 30.912685
0.095500 	 0.002148 	 31.625574
0.096000 	 0.002148 	 32.392990
0.096500 	 0.002148 	 33.215363
0.097000 	 0.002148 	 34.092651
0.097500 	 0.002148 	 35.024994
0.098000 	 0.002148 	 36.012466
0.098500 	 0.002148 	 37.055317
0.099000 	 0.002148 	 38.153366
0.099500 	 0.002148 	 39.307041
0.100000 	 0.002148 	 40.516144
0.100500 	 0.002148 	 41.781250
0.101000 	 0.002148 	 43.101788
0.101500 	 0.002148 	 44.478409
0.102000 	 0.002148 	 45.911171
0.102500 	 0.002148 	 47.399864
0.103000 	 0.002148 	 48.944771
0.103500 	 0.002148 	 50.546135
0.104000 	 0.002148 	 52.203777
0.104500 	 0.002148 	 53.918079
0.105000 	 0.002148 	 55.689083
0.105500 	 0.002148 	 57.516853
0.106000 	 0.002148 	 59.401592
0.106500 	 0.002148 	 61.343121
0.107000 	 0.002148 	 63.341885
0.107500 	 0.002148 	 65.397888
0.108000 	 0.002148 	 67.511246
0.108500 	 0.002148 	 69.681831
0.109000 	 0.002148 	 71.910172
0.109500 	 0.002148 	 74.196060
0.110000 	 0.002148 	 76.539894
0.060000 	 0.002156 	 109.675064
0.060500 	 0.002156 	 106.804153
0.061000 	 0.002156 	 103.981178
0.061500 	 0.002156 	 101.206436
0.062000 	 0.002156 	 98.479927
0.062500 	 0.002156 	 95.801819
0.063000 	 0.002156 	 93.172066
0.063500 	 0.002156 	 90.590988
0.064000 	 0.002156 	 88.058456
0.064500 	 0.002156 	 85.574722
0.065000 	 0.002156 	 83.139709
0.065500 	 0.002156 	 80.753830
0.066000 	 0.002156 	 78.416779
0.066500 	 0.002156 	 76.128807
0.067000 	 0.002156 	 73.890076
0.067500 	 0.002156 	 71.700684
0.068000 	 0.002156 	 69.560707
0.068500 	 0.002156 	 67.470139
0.069000 	 0.002156 	 65.429016
0.069500 	 0.002156 	 63.437592
0.070000 	 0.002156 	 61.496052
0.070500 	 0.002156 	 59.604332
0.071000 	 0.002156 	 57.762577
0.071500 	 0.002156 	 55.970676
0.072000 	 0.002156 	 54.229179
0.072500 	 0.002156 	 52.537910
0.073000 	 0.002156 	 50.896782
0.073500 	 0.002156 	 49.306129
0.074000 	 0.002156 	 47.766117
0.074500 	 0.002156 	 46.276665
0.075000 	 0.002156 	 44.837734
0.075500 	 0.002156 	 43.450005
0.076000 	 0.002156 	 42.112972
0.076500 	 0.002156 	 40.826847
0.077000 	 0.002156 	 39.591972
0.077500 	 0.002156 	 38.408295
0.078000 	 0.002156 	 37.275940
0.078500 	 0.002156 	 36.194897
0.079000 	 0.002156 	 35.165375
0.079500 	 0.002156 	 34.187477
0.080000 	 0.002156 	 33.261360
0.080500 	 0.002156 	 32.386875
0.081000 	 0.002156 	 31.564308
0.081500 	 0.002156 	 30.793858
0.082000 	 0.002156 	 30.075537
0.082500 	 0.002156 	 29.409260
0.083000 	 0.002156 	 28.795324
0.083500 	 0.002156 	 28.233732
0.084000 	 0.002156 	 27.724602
0.084500 	 0.002156 	 27.268166
0.085000 	 0.002156 	 26.864470
0.085500 	 0.002156 	 26.513407
0.086000 	 0.002156 	 26.215437
0.086500 	 0.002156 	 25.970362
0.087000 	 0.002156 	 25.778330
0.087500 	 0.002156 	 25.639580
0.088000 	 0.002156 	 25.554085
0.088500 	 0.002156 	 25.521971
0.089000 	 0.002156 	 25.543486
0.089500 	 0.002156 	 25.618614
0.090000 	 0.002156 	 25.747343
0.090500 	 0.002156 	 25.930040
0.091000 	 0.002156 	 26.166477
0.091500 	 0.002156 	 26.457035
0.092000 	 0.002156 	 26.801699
0.092500 	 0.002156 	 27.200563
0.093000 	 0.002156 	 27.653799
0.093500 	 0.002156 	 28.161602
0.094000 	 0.002156 	 28.723804
0.094500 	 0.002156 	 29.340635
0.095000 	 0.002156 	 30.012293
0.095500 	 0.002156 	 30.738869
0.096000 	 0.002156 	 31.520220
0.096500 	 0.002156 	 32.356724
0.097000 	 0.002156 	 33.248474
0.097500 	 0.002156 	 34.195572
0.098000 	 0.002156 	 35.198048
0.098500 	 0.002156 	 36.255814
0.099000 	 0.002156 	 37.369431
0.099500 	 0.002156 	 38.538540
0.100000 	 0.002156 	 39.763683
0.100500 	 0.002156 	 41.044601
0.101000 	 0.002156 	 42.381683
0.101500 	 0.002156 	 43.774700
0.102000 	 0.002156 	 45.224106
0.102500 	 0.002156 	 46.729992
0.103000 	 0.002156 	 48.292210
0.103500 	 0.002156 	 49.910934
0.104000 	 0.002156 	 51.586472
0.104500 	 0.002156 	 53.318718
0.105000 	 0.002156 	 55.108036
0.105500 	 0.002156 	 56.954239
0.106000 	 0.002156 	 58.857529
0.106500 	 0.002156 	 60.818172
0.107000 	 0.002156 	 62.835918
0.107500 	 0.002156 	 64.911476
0.108000 	 0.002156 	 67.044434
0.108500 	 0.002156 	 69.235107
0.109000 	 0.002156 	 71.483521
0.109500 	 0.002156 	 73.789825
0.110000 	 0.002156 	 76.154190
0.060000 	 0.002164 	 108.369583
0.060500 	 0.002164 	 105.497864
0.061000 	 0.002164 	 102.674248
0.061500 	 0.002164 	 99.899063
0.062000 	 0.002164 	 97.172279
0.062500 	 0.002164 	 94.494247
0.063000 	 0.002164 	 91.864578
0.063500 	 0.002164 	 89.283852
0.064000 	 0.002164 	 86.751762
0.064500 	 0.002164 	 84.268745
0.065000 	 0.002164 	 81.834671
0.065500 	 0.002164 	 79.449791
0.066000 	 0.002164 	 77.114021
0.066500 	 0.002164 	 74.827576
0.067000 	 0.002164 	 72.590485
0.067500 	 0.002164 	 70.402946
0.068000 	 0.002164 	 68.264824
0.068500 	 0.002164 	 66.176399
0.069000 	 0.002164 	 64.137917
0.069500 	 0.002164 	 62.149067
0.070000 	 0.002164 	 60.210411
0.070500 	 0.002164 	 58.321712
0.071000 	 0.002164 	 56.483147
0.071500 	 0.002164 	 54.694733
0.072000 	 0.002164 	 52.956726
0.072500 	 0.002164 	 51.269043
0.073000 	 0.002164 	 49.632183
0.073500 	 0.002164 	 48.045673
0.074000 	 0.002164 	 46.510120
0.074500 	 0.002164 	 45.025211
0.075000 	 0.002164 	 43.591225
0.075500 	 0.002164 	 42.208401
0.076000 	 0.002164 	 40.876598
0.076500 	 0.002164 	 39.595844
0.077000 	 0.002164 	 38.366676
0.077500 	 0.002164 	 37.188667
0.078000 	 0.002164 	 36.062325
0.078500 	 0.002164 	 34.987648
0.079000 	 0.002164 	 33.964405
0.079500 	 0.002164 	 32.993324
0.080000 	 0.002164 	 32.074100
0.080500 	 0.002164 	 31.206657
0.081000 	 0.002164 	 30.391361
0.081500 	 0.002164 	 29.628315
0.082000 	 0.002164 	 28.917650
0.082500 	 0.002164 	 28.259224
0.083000 	 0.002164 	 27.653488
0.083500 	 0.002164 	 27.100212
0.084000 	 0.002164 	 26.599651
0.084500 	 0.002164 	 26.151949
0.085000 	 0.002164 	 25.757109
0.085500 	 0.002164 	 25.415379
0.086000 	 0.002164 	 25.126677
0.086500 	 0.002164 	 24.891136
0.087000 	 0.002164 	 24.709030
0.087500 	 0.002164 	 24.580236
0.088000 	 0.002164 	 24.505003
0.088500 	 0.002164 	 24.483536
0.089000 	 0.002164 	 24.515619
0.089500 	 0.002164 	 24.601532
0.090000 	 0.002164 	 24.741482
0.090500 	 0.002164 	 24.935373
0.091000 	 0.002164 	 25.183525
0.091500 	 0.002164 	 25.485804
0.092000 	 0.002164 	 25.842426
0.092500 	 0.002164 	 26.253628
0.093000 	 0.002164 	 26.719322
0.093500 	 0.002164 	 27.239750
0.094000 	 0.002164 	 27.814833
0.094500 	 0.002164 	 28.444761
0.095000 	 0.002164 	 29.129864
0.095500 	 0.002164 	 29.869850
0.096000 	 0.002164 	 30.665176
0.096500 	 0.002164 	 31.515656
0.097000 	 0.002164 	 32.421665
0.097500 	 0.002164 	 33.383175
0.098000 	 0.002164 	 34.400375
0.098500 	 0.002164 	 35.473095
0.099000 	 0.002164 	 36.601795
0.099500 	 0.002164 	 37.786423
0.100000 	 0.002164 	 39.027077
0.100500 	 0.002164 	 40.323910
0.101000 	 0.002164 	 41.677006
0.101500 	 0.002164 	 43.086510
0.102000 	 0.002164 	 44.552444
0.102500 	 0.002164 	 46.074970
0.103000 	 0.002164 	 47.654377
0.103500 	 0.002164 	 49.290390
0.104000 	 0.002164 	 50.983345
0.104500 	 0.002164 	 52.733387
0.105000 	 0.002164 	 54.540520
0.105500 	 0.002164 	 56.405033
0.106000 	 0.002164 	 58.326889
0.106500 	 0.002164 	 60.306213
0.107000 	 0.002164 	 62.342957
0.107500 	 0.002164 	 64.437538
0.108000 	 0.002164 	 66.589874
0.108500 	 0.002164 	 68.800179
0.109000 	 0.002164 	 71.068565
0.109500 	 0.002164 	 73.395096
0.110000 	 0.002164 	 75.779839
0.060000 	 0.002172 	 107.087090
0.060500 	 0.002172 	 104.214577
0.061000 	 0.002172 	 101.390396
0.061500 	 0.002172 	 98.614769
0.062000 	 0.002172 	 95.887802
0.062500 	 0.002172 	 93.209641
0.063000 	 0.002172 	 90.580200
0.063500 	 0.002172 	 87.999825
0.064000 	 0.002172 	 85.468315
0.064500 	 0.002172 	 82.985977
0.065000 	 0.002172 	 80.552765
0.065500 	 0.002172 	 78.168839
0.066000 	 0.002172 	 75.834343
0.066500 	 0.002172 	 73.549416
0.067000 	 0.002172 	 71.314026
0.067500 	 0.002172 	 69.128212
0.068000 	 0.002172 	 66.992149
0.068500 	 0.002172 	 64.906158
0.069000 	 0.002172 	 62.869778
0.069500 	 0.002172 	 60.883869
0.070000 	 0.002172 	 58.947765
0.070500 	 0.002172 	 57.062099
0.071000 	 0.002172 	 55.226593
0.071500 	 0.002172 	 53.441692
0.072000 	 0.002172 	 51.707245
0.072500 	 0.002172 	 50.023457
0.073000 	 0.002172 	 48.390457
0.073500 	 0.002172 	 46.808201
0.074000 	 0.002172 	 45.276901
0.074500 	 0.002172 	 43.796467
0.075000 	 0.002172 	 42.367302
0.075500 	 0.002172 	 40.989418
0.076000 	 0.002172 	 39.662697
0.076500 	 0.002172 	 38.387447
0.077000 	 0.002172 	 37.163746
0.077500 	 0.002172 	 35.991623
0.078000 	 0.002172 	 34.871296
0.078500 	 0.002172 	 33.802643
0.079000 	 0.002172 	 32.785851
0.079500 	 0.002172 	 31.821167
0.080000 	 0.002172 	 30.908739
0.080500 	 0.002172 	 30.048351
0.081000 	 0.002172 	 29.240215
0.081500 	 0.002172 	 28.484577
0.082000 	 0.002172 	 27.781309
0.082500 	 0.002172 	 27.130817
0.083000 	 0.002172 	 26.533094
0.083500 	 0.002172 	 25.987982
0.084000 	 0.002172 	 25.495800
0.084500 	 0.002172 	 25.056810
0.085000 	 0.002172 	 24.670893
0.085500 	 0.002172 	 24.338232
0.086000 	 0.002172 	 24.058716
0.086500 	 0.002172 	 23.832752
0.087000 	 0.002172 	 23.660318
0.087500 	 0.002172 	 23.541456
0.088000 	 0.002172 	 23.476412
0.088500 	 0.002172 	 23.465078
0.089000 	 0.002172 	 23.507694
0.089500 	 0.002172 	 23.604437
0.090000 	 0.002172 	 23.755392
0.090500 	 0.002172 	 23.960491
0.091000 	 0.002172 	 24.219967
0.091500 	 0.002172 	 24.533972
0.092000 	 0.002172 	 24.902515
0.092500 	 0.002172 	 25.325634
0.093000 	 0.002172 	 25.803627
0.093500 	 0.002172 	 26.336540
0.094000 	 0.002172 	 26.924314
0.094500 	 0.002172 	 27.567299
0.095000 	 0.002172 	 28.265530
0.095500 	 0.002172 	 29.018950
0.096000 	 0.002172 	 29.827776
0.096500 	 0.002172 	 30.692150
0.097000 	 0.002172 	 31.612234
0.097500 	 0.002172 	 32.588028
0.098000 	 0.002172 	 33.619617
0.098500 	 0.002172 	 34.707207
0.099000 	 0.002172 	 35.850830
0.099500 	 0.002172 	 37.050652
0.100000 	 0.002172 	 38.306725
0.100500 	 0.002172 	 39.619370
0.101000 	 0.002172 	 40.988224
0.101500 	 0.002172 	 42.413887
0.102000 	 0.002172 	 43.896118
0.102500 	 0.002172 	 45.435238
0.103000 	 0.002172 	 47.031307
0.103500 	 0.002172 	 48.684486
0.104000 	 0.002172 	 50.394768
0.104500 	 0.002172 	 52.162285
0.105000 	 0.002172 	 53.987209
0.105500 	 0.002172 	 55.869576
0.106000 	 0.002172 	 57.809628
0.106500 	 0.002172 	 59.807320
0.107000 	 0.002172 	 61.862877
0.107500 	 0.002172 	 63.976337
0.108000 	 0.002172 	 66.147919
0.108500 	 0.002172 	 68.377670
0.109000 	 0.002172 	 70.665604
0.109500 	 0.002172 	 73.011993
0.110000 	 0.002172 	 75.416878
0.060000 	 0.002180 	 105.827866
0.060500 	 0.002180 	 102.954491
0.061000 	 0.002180 	 100.129868
0.061500 	 0.002180 	 97.353798
0.062000 	 0.002180 	 94.626610
0.062500 	 0.002180 	 91.948402
0.063000 	 0.002180 	 89.319138
0.063500 	 0.002180 	 86.739014
0.064000 	 0.002180 	 84.208191
0.064500 	 0.002180 	 81.726440
0.065000 	 0.002180 	 79.294067
0.065500 	 0.002180 	 76.911293
0.066000 	 0.002180 	 74.578026
0.066500 	 0.002180 	 72.294609
0.067000 	 0.002180 	 70.060890
0.067500 	 0.002180 	 67.876877
0.068000 	 0.002180 	 65.742851
0.068500 	 0.002180 	 63.658886
0.069000 	 0.002180 	 61.625191
0.069500 	 0.002180 	 59.641708
0.070000 	 0.002180 	 57.708496
0.070500 	 0.002180 	 55.825626
0.071000 	 0.002180 	 53.993519
0.071500 	 0.002180 	 52.211823
0.072000 	 0.002180 	 50.480965
0.072500 	 0.002180 	 48.800858
0.073000 	 0.002180 	 47.171734
0.073500 	 0.002180 	 45.593552
0.074000 	 0.002180 	 44.066582
0.074500 	 0.002180 	 42.590736
0.075000 	 0.002180 	 41.166328
0.075500 	 0.002180 	 39.793179
0.076000 	 0.002180 	 38.471703
0.076500 	 0.002180 	 37.201855
0.077000 	 0.002180 	 35.983471
0.077500 	 0.002180 	 34.816998
0.078000 	 0.002180 	 33.702496
0.078500 	 0.002180 	 32.640087
0.079000 	 0.002180 	 31.629660
0.079500 	 0.002180 	 30.671427
0.080000 	 0.002180 	 29.765501
0.080500 	 0.002180 	 28.912064
0.081000 	 0.002180 	 28.111061
0.081500 	 0.002180 	 27.362736
0.082000 	 0.002180 	 26.667089
0.082500 	 0.002180 	 26.024252
0.083000 	 0.002180 	 25.434229
0.083500 	 0.002180 	 24.897436
0.084000 	 0.002180 	 24.413620
0.084500 	 0.002180 	 23.983114
0.085000 	 0.002180 	 23.605841
0.085500 	 0.002180 	 23.282057
0.086000 	 0.002180 	 23.011784
0.086500 	 0.002180 	 22.795097
0.087000 	 0.002180 	 22.632147
0.087500 	 0.002180 	 22.523153
0.088000 	 0.002180 	 22.468010
0.088500 	 0.002180 	 22.467062
0.089000 	 0.002180 	 22.519976
0.089500 	 0.002180 	 22.627504
0.090000 	 0.002180 	 22.789202
0.090500 	 0.002180 	 23.005316
0.091000 	 0.002180 	 23.276039
0.091500 	 0.002180 	 23.601549
0.092000 	 0.002180 	 23.981676
0.092500 	 0.002180 	 24.416773
0.093000 	 0.002180 	 24.906952
0.093500 	 0.002180 	 25.452175
0.094000 	 0.002180 	 26.052517
0.094500 	 0.002180 	 26.708227
0.095000 	 0.002180 	 27.419397
0.095500 	 0.002180 	 28.186064
0.096000 	 0.002180 	 29.008375
0.096500 	 0.002180 	 29.886393
0.097000 	 0.002180 	 30.820436
0.097500 	 0.002180 	 31.810225
0.098000 	 0.002180 	 32.856224
0.098500 	 0.002180 	 33.958179
0.099000 	 0.002180 	 35.116745
0.099500 	 0.002180 	 36.331444
0.100000 	 0.002180 	 37.602757
0.100500 	 0.002180 	 38.930714
0.101000 	 0.002180 	 40.315357
0.101500 	 0.002180 	 41.756947
0.102000 	 0.002180 	 43.255310
0.102500 	 0.002180 	 44.810753
0.103000 	 0.002180 	 46.423473
0.103500 	 0.002180 	 48.093311
0.104000 	 0.002180 	 49.820648
0.104500 	 0.002180 	 51.605431
0.105000 	 0.002180 	 53.447826
0.105500 	 0.002180 	 55.347954
0.106000 	 0.002180 	 57.306099
0.106500 	 0.002180 	 59.321945
0.107000 	 0.002180 	 61.395924
0.107500 	 0.002180 	 63.528015
0.108000 	 0.002180 	 65.718460
0.108500 	 0.002180 	 67.967247
0.109000 	 0.002180 	 70.274559
0.109500 	 0.002180 	 72.640617
0.110000 	 0.002180 	 75.065437
0.060000 	 0.002188 	 104.591675
0.060500 	 0.002188 	 101.717789
0.061000 	 0.002188 	 98.892525
0.061500 	 0.002188 	 96.116180
0.062000 	 0.002188 	 93.388817
0.062500 	 0.002188 	 90.710526
0.063000 	 0.002188 	 88.081429
0.063500 	 0.002188 	 85.501732
0.064000 	 0.002188 	 82.971382
0.064500 	 0.002188 	 80.490395
0.065000 	 0.002188 	 78.059143
0.065500 	 0.002188 	 75.677269
0.066000 	 0.002188 	 73.345467
0.066500 	 0.002188 	 71.063232
0.067000 	 0.002188 	 68.831100
0.067500 	 0.002188 	 66.649048
0.068000 	 0.002188 	 64.517067
0.068500 	 0.002188 	 62.435360
0.069000 	 0.002188 	 60.403870
0.069500 	 0.002188 	 58.422977
0.070000 	 0.002188 	 56.492531
0.070500 	 0.002188 	 54.612743
0.071000 	 0.002188 	 52.783546
0.071500 	 0.002188 	 51.005127
0.072000 	 0.002188 	 49.277817
0.072500 	 0.002188 	 47.601494
0.073000 	 0.002188 	 45.976257
0.073500 	 0.002188 	 44.402187
0.074000 	 0.002188 	 42.879593
0.074500 	 0.002188 	 41.408051
0.075000 	 0.002188 	 39.988350
0.075500 	 0.002188 	 38.620026
0.076000 	 0.002188 	 37.303604
0.076500 	 0.002188 	 36.038818
0.077000 	 0.002188 	 34.826084
0.077500 	 0.002188 	 33.665314
0.078000 	 0.002188 	 32.556465
0.078500 	 0.002188 	 31.500063
0.079000 	 0.002188 	 30.495691
0.079500 	 0.002188 	 29.544037
0.080000 	 0.002188 	 28.644705
0.080500 	 0.002188 	 27.798006
0.081000 	 0.002188 	 27.004084
0.081500 	 0.002188 	 26.263014
0.082000 	 0.002188 	 25.574678
0.082500 	 0.002188 	 24.939442
0.083000 	 0.002188 	 24.357450
0.083500 	 0.002188 	 23.828390
0.084000 	 0.002188 	 23.352917
0.084500 	 0.002188 	 22.930822
0.085000 	 0.002188 	 22.562201
0.085500 	 0.002188 	 22.247217
0.086000 	 0.002188 	 21.985886
0.086500 	 0.002188 	 21.778496
0.087000 	 0.002188 	 21.625233
0.087500 	 0.002188 	 21.525717
0.088000 	 0.002188 	 21.480404
0.088500 	 0.002188 	 21.489437
0.089000 	 0.002188 	 21.552786
0.089500 	 0.002188 	 21.670576
0.090000 	 0.002188 	 21.843002
0.090500 	 0.002188 	 22.070139
0.091000 	 0.002188 	 22.351891
0.091500 	 0.002188 	 22.688652
0.092000 	 0.002188 	 23.080437
0.092500 	 0.002188 	 23.527227
0.093000 	 0.002188 	 24.029381
0.093500 	 0.002188 	 24.586731
0.094000 	 0.002188 	 25.199495
0.094500 	 0.002188 	 25.867836
0.095000 	 0.002188 	 26.591791
0.095500 	 0.002188 	 27.371492
0.096000 	 0.002188 	 28.207075
0.096500 	 0.002188 	 29.098682
0.097000 	 0.002188 	 30.046268
0.097500 	 0.002188 	 31.049995
0.098000 	 0.002188 	 32.110065
0.098500 	 0.002188 	 33.226528
0.099000 	 0.002188 	 34.399540
0.099500 	 0.002188 	 35.629154
0.100000 	 0.002188 	 36.915443
0.100500 	 0.002188 	 38.258591
0.101000 	 0.002188 	 39.658619
0.101500 	 0.002188 	 41.115784
0.102000 	 0.002188 	 42.630085
0.102500 	 0.002188 	 44.201714
0.103000 	 0.002188 	 45.830711
0.103500 	 0.002188 	 47.517315
0.104000 	 0.002188 	 49.261364
0.104500 	 0.002188 	 51.063320
0.105000 	 0.002188 	 52.922871
0.105500 	 0.002188 	 54.840561
0.106000 	 0.002188 	 56.816238
0.106500 	 0.002188 	 58.850155
0.107000 	 0.002188 	 60.942307
0.107500 	 0.002188 	 63.092716
0.108000 	 0.002188 	 65.301933
0.108500 	 0.002188 	 67.569633
0.109000 	 0.002188 	 69.896004
0.109500 	 0.002188 	 72.281387
0.110000 	 0.002188 	 74.725716
0.060000 	 0.002196 	 103.379257
0.060500 	 0.002196 	 100.504494
0.061000 	 0.002196 	 97.678810
0.061500 	 0.002196 	 94.901947
0.062000 	 0.002196 	 92.174629
0.062500 	 0.002196 	 89.496422
0.063000 	 0.002196 	 86.867500
0.063500 	 0.002196 	 84.288086
0.064000 	 0.002196 	 81.758263
0.064500 	 0.002196 	 79.278214
0.065000 	 0.002196 	 76.847603
0.065500 	 0.002196 	 74.466850
0.066000 	 0.002196 	 72.136208
0.066500 	 0.002196 	 69.855705
0.067000 	 0.002196 	 67.625137
0.067500 	 0.002196 	 65.444824
0.068000 	 0.002196 	 63.314846
0.068500 	 0.002196 	 61.235241
0.069000 	 0.002196 	 59.206348
0.069500 	 0.002196 	 57.227905
0.070000 	 0.002196 	 55.300087
0.070500 	 0.002196 	 53.423233
0.071000 	 0.002196 	 51.597126
0.071500 	 0.002196 	 49.822231
0.072000 	 0.002196 	 48.098244
0.072500 	 0.002196 	 46.425522
0.073000 	 0.002196 	 44.804142
0.073500 	 0.002196 	 43.234093
0.074000 	 0.002196 	 41.715569
0.074500 	 0.002196 	 40.248680
0.075000 	 0.002196 	 38.833359
0.075500 	 0.002196 	 37.470089
0.076000 	 0.002196 	 36.158463
0.076500 	 0.002196 	 34.899025
0.077000 	 0.002196 	 33.691490
0.077500 	 0.002196 	 32.536369
0.078000 	 0.002196 	 31.433243
0.078500 	 0.002196 	 30.382666
0.079000 	 0.002196 	 29.384735
0.079500 	 0.002196 	 28.439190
0.080000 	 0.002196 	 27.546474
0.080500 	 0.002196 	 26.706461
0.081000 	 0.002196 	 25.919439
0.081500 	 0.002196 	 25.185339
0.082000 	 0.002196 	 24.504532
0.082500 	 0.002196 	 23.876778
0.083000 	 0.002196 	 23.302338
0.083500 	 0.002196 	 22.781351
0.084000 	 0.002196 	 22.313980
0.084500 	 0.002196 	 21.900133
0.085000 	 0.002196 	 21.540016
0.085500 	 0.002196 	 21.233711
0.086000 	 0.002196 	 20.981581
0.086500 	 0.002196 	 20.783133
0.087000 	 0.002196 	 20.638952
0.087500 	 0.002196 	 20.549089
0.088000 	 0.002196 	 20.513615
0.088500 	 0.002196 	 20.532505
0.089000 	 0.002196 	 20.605984
0.089500 	 0.002196 	 20.734085
0.090000 	 0.002196 	 20.917025
0.090500 	 0.002196 	 21.154840
0.091000 	 0.002196 	 21.447689
0.091500 	 0.002196 	 21.795700
0.092000 	 0.002196 	 22.198753
0.092500 	 0.002196 	 22.657242
0.093000 	 0.002196 	 23.171038
0.093500 	 0.002196 	 23.740458
0.094000 	 0.002196 	 24.365505
0.094500 	 0.002196 	 25.046175
0.095000 	 0.002196 	 25.782806
0.095500 	 0.002196 	 26.575500
0.096000 	 0.002196 	 27.424021
0.096500 	 0.002196 	 28.328838
0.097000 	 0.002196 	 29.289989
0.097500 	 0.002196 	 30.307457
0.098000 	 0.002196 	 31.381502
0.098500 	 0.002196 	 32.511971
0.099000 	 0.002196 	 33.699390
0.099500 	 0.002196 	 34.943569
0.100000 	 0.002196 	 36.244640
0.100500 	 0.002196 	 37.602863
0.101000 	 0.002196 	 39.018253
0.101500 	 0.002196 	 40.490829
0.102000 	 0.002196 	 42.020760
0.102500 	 0.002196 	 43.608337
0.103000 	 0.002196 	 45.253548
0.103500 	 0.002196 	 46.956402
0.104000 	 0.002196 	 48.717010
0.104500 	 0.002196 	 50.535618
0.105000 	 0.002196 	 52.412388
0.105500 	 0.002196 	 54.347198
0.106000 	 0.002196 	 56.340374
0.106500 	 0.002196 	 58.391930
0.107000 	 0.002196 	 60.501961
0.107500 	 0.002196 	 62.670635
0.108000 	 0.002196 	 64.898132
0.108500 	 0.002196 	 67.184471
0.109000 	 0.002196 	 69.529831
0.109500 	 0.002196 	 71.934113
0.110000 	 0.002196 	 74.397804
0.060000 	 0.002204 	 102.190208
0.060500 	 0.002204 	 99.314842
0.061000 	 0.002204 	 96.488586
0.061500 	 0.002204 	 93.711617
0.062000 	 0.002204 	 90.983971
0.062500 	 0.002204 	 88.305840
0.063000 	 0.002204 	 85.677315
0.063500 	 0.002204 	 83.098145
0.064000 	 0.002204 	 80.568871
0.064500 	 0.002204 	 78.089325
0.065000 	 0.002204 	 75.659889
0.065500 	 0.002204 	 73.280365
0.066000 	 0.002204 	 70.950905
0.066500 	 0.002204 	 68.671860
0.067000 	 0.002204 	 66.442841
0.067500 	 0.002204 	 64.264450
0.068000 	 0.002204 	 62.136410
0.068500 	 0.002204 	 60.058983
0.069000 	 0.002204 	 58.032242
0.069500 	 0.002204 	 56.056458
0.070000 	 0.002204 	 54.131382
0.070500 	 0.002204 	 52.257420
0.071000 	 0.002204 	 50.434425
0.071500 	 0.002204 	 48.662724
0.072000 	 0.002204 	 46.942177
0.072500 	 0.002204 	 45.273174
0.073000 	 0.002204 	 43.655437
0.073500 	 0.002204 	 42.089520
0.074000 	 0.002204 	 40.575111
0.074500 	 0.002204 	 39.112583
0.075000 	 0.002204 	 37.701824
0.075500 	 0.002204 	 36.343227
0.076000 	 0.002204 	 35.036667
0.076500 	 0.002204 	 33.782207
0.077000 	 0.002204 	 32.580029
0.077500 	 0.002204 	 31.430286
0.078000 	 0.002204 	 30.332985
0.078500 	 0.002204 	 29.288383
0.079000 	 0.002204 	 28.296339
0.079500 	 0.002204 	 27.357174
0.080000 	 0.002204 	 26.470839
0.080500 	 0.002204 	 25.637497
0.081000 	 0.002204 	 24.857347
0.081500 	 0.002204 	 24.130310
0.082000 	 0.002204 	 23.456553
0.082500 	 0.002204 	 22.836201
0.083000 	 0.002204 	 22.269432
0.083500 	 0.002204 	 21.756376
0.084000 	 0.002204 	 21.296848
0.084500 	 0.002204 	 20.891216
0.085000 	 0.002204 	 20.539583
0.085500 	 0.002204 	 20.241831
0.086000 	 0.002204 	 19.998299
0.086500 	 0.002204 	 19.809063
0.087000 	 0.002204 	 19.674034
0.087500 	 0.002204 	 19.593519
0.088000 	 0.002204 	 19.567625
0.088500 	 0.002204 	 19.596321
0.089000 	 0.002204 	 19.679911
0.089500 	 0.002204 	 19.818239
0.090000 	 0.002204 	 20.011551
0.090500 	 0.002204 	 20.260023
0.091000 	 0.002204 	 20.563774
0.091500 	 0.002204 	 20.922550
0.092000 	 0.002204 	 21.336956
0.092500 	 0.002204 	 21.806808
0.093000 	 0.002204 	 22.332249
0.093500 	 0.002204 	 22.913483
0.094000 	 0.002204 	 23.550644
0.094500 	 0.002204 	 24.243601
0.095000 	 0.002204 	 24.992729
0.095500 	 0.002204 	 25.797928
0.096000 	 0.002204 	 26.659460
0.096500 	 0.002204 	 27.577530
0.097000 	 0.002204 	 28.551895
0.097500 	 0.002204 	 29.582825
0.098000 	 0.002204 	 30.670406
0.098500 	 0.002204 	 31.815145
0.099000 	 0.002204 	 33.016689
0.099500 	 0.002204 	 34.275127
0.100000 	 0.002204 	 35.590862
0.100500 	 0.002204 	 36.963814
0.101000 	 0.002204 	 38.394302
0.101500 	 0.002204 	 39.882145
0.102000 	 0.002204 	 41.427643
0.102500 	 0.002204 	 43.030697
0.103000 	 0.002204 	 44.691803
0.103500 	 0.002204 	 46.410728
0.104000 	 0.002204 	 48.187618
0.104500 	 0.002204 	 50.023029
0.105000 	 0.002204 	 51.916370
0.105500 	 0.002204 	 53.868210
0.106000 	 0.002204 	 55.878754
0.106500 	 0.002204 	 57.947666
0.107000 	 0.002204 	 60.075512
0.107500 	 0.002204 	 62.262074
0.108000 	 0.002204 	 64.507622
0.108500 	 0.002204 	 66.812256
0.109000 	 0.002204 	 69.176239
0.109500 	 0.002204 	 71.599403
0.110000 	 0.002204 	 74.081902
0.060000 	 0.002212 	 101.024704
0.060500 	 0.002212 	 98.148811
0.061000 	 0.002212 	 95.322189
0.061500 	 0.002212 	 92.544914
0.062000 	 0.002212 	 89.817078
0.062500 	 0.002212 	 87.139023
0.063000 	 0.002212 	 84.510742
0.063500 	 0.002212 	 81.932076
0.064000 	 0.002212 	 79.403465
0.064500 	 0.002212 	 76.924759
0.065000 	 0.002212 	 74.496147
0.065500 	 0.002212 	 72.117622
0.066000 	 0.002212 	 69.789574
0.066500 	 0.002212 	 67.511719
0.067000 	 0.002212 	 65.284523
0.067500 	 0.002212 	 63.107792
0.068000 	 0.002212 	 60.981838
0.068500 	 0.002212 	 58.906662
0.069000 	 0.002212 	 56.882191
0.069500 	 0.002212 	 54.908848
0.070000 	 0.002212 	 52.986492
0.070500 	 0.002212 	 51.115471
0.071000 	 0.002212 	 49.295452
0.071500 	 0.002212 	 47.526974
0.072000 	 0.002212 	 45.809895
0.072500 	 0.002212 	 44.144390
0.073000 	 0.002212 	 42.530602
0.073500 	 0.002212 	 40.968479
0.074000 	 0.002212 	 39.458328
0.074500 	 0.002212 	 38.000000
0.075000 	 0.002212 	 36.593899
0.075500 	 0.002212 	 35.239929
0.076000 	 0.002212 	 33.938145
0.076500 	 0.002212 	 32.688778
0.077000 	 0.002212 	 31.491837
0.077500 	 0.002212 	 30.347530
0.078000 	 0.002212 	 29.255867
0.078500 	 0.002212 	 28.216940
0.079000 	 0.002212 	 27.230982
0.079500 	 0.002212 	 26.297951
0.080000 	 0.002212 	 25.418114
0.080500 	 0.002212 	 24.591286
0.081000 	 0.002212 	 23.817789
0.081500 	 0.002212 	 23.097740
0.082000 	 0.002212 	 22.431217
0.082500 	 0.002212 	 21.818226
0.083000 	 0.002212 	 21.258856
0.083500 	 0.002212 	 20.753550
0.084000 	 0.002212 	 20.301884
0.084500 	 0.002212 	 19.904301
0.085000 	 0.002212 	 19.560888
0.085500 	 0.002212 	 19.271713
0.086000 	 0.002212 	 19.036821
0.086500 	 0.002212 	 18.856398
0.087000 	 0.002212 	 18.730583
0.087500 	 0.002212 	 18.659340
0.088000 	 0.002212 	 18.642855
0.088500 	 0.002212 	 18.681162
0.089000 	 0.002212 	 18.774593
0.089500 	 0.002212 	 18.923084
0.090000 	 0.002212 	 19.126600
0.090500 	 0.002212 	 19.385509
0.091000 	 0.002212 	 19.699804
0.091500 	 0.002212 	 20.069590
0.092000 	 0.002212 	 20.495083
0.092500 	 0.002212 	 20.976185
0.093000 	 0.002212 	 21.513166
0.093500 	 0.002212 	 22.106030
0.094000 	 0.002212 	 22.755098
0.094500 	 0.002212 	 23.460129
0.095000 	 0.002212 	 24.221495
0.095500 	 0.002212 	 25.039207
0.096000 	 0.002212 	 25.913475
0.096500 	 0.002212 	 26.844307
0.097000 	 0.002212 	 27.831835
0.097500 	 0.002212 	 28.876106
0.098000 	 0.002212 	 29.977421
0.098500 	 0.002212 	 31.135843
0.099000 	 0.002212 	 32.351231
0.099500 	 0.002212 	 33.623985
0.100000 	 0.002212 	 34.954109
0.100500 	 0.002212 	 36.341629
0.101000 	 0.002212 	 37.786945
0.101500 	 0.002212 	 39.289745
0.102000 	 0.002212 	 40.850357
0.102500 	 0.002212 	 42.469074
0.103000 	 0.002212 	 44.145718
0.103500 	 0.002212 	 45.880680
0.104000 	 0.002212 	 47.673717
0.104500 	 0.002212 	 49.525234
0.105000 	 0.002212 	 51.435173
0.105500 	 0.002212 	 53.403858
0.106000 	 0.002212 	 55.431290
0.106500 	 0.002212 	 57.517517
0.107000 	 0.002212 	 59.662750
0.107500 	 0.002212 	 61.866951
0.108000 	 0.002212 	 64.130272
0.108500 	 0.002212 	 66.453003
0.109000 	 0.002212 	 68.835205
0.109500 	 0.002212 	 71.276909
0.110000 	 0.002212 	 73.778305
0.060000 	 0.002220 	 99.883209
0.060500 	 0.002220 	 97.006645
0.061000 	 0.002220 	 94.179581
0.061500 	 0.002220 	 91.402023
0.062000 	 0.002220 	 88.674377
0.062500 	 0.002220 	 85.996292
0.063000 	 0.002220 	 83.368134
0.063500 	 0.002220 	 80.789940
0.064000 	 0.002220 	 78.261826
0.064500 	 0.002220 	 75.784012
0.065000 	 0.002220 	 73.356155
0.065500 	 0.002220 	 70.979012
0.066000 	 0.002220 	 68.652130
0.066500 	 0.002220 	 66.375893
0.067000 	 0.002220 	 64.150230
0.067500 	 0.002220 	 61.975327
0.068000 	 0.002220 	 59.851269
0.068500 	 0.002220 	 57.778072
0.069000 	 0.002220 	 55.756096
0.069500 	 0.002220 	 53.785156
0.070000 	 0.002220 	 51.865685
0.070500 	 0.002220 	 49.997280
0.071000 	 0.002220 	 48.180397
0.071500 	 0.002220 	 46.415070
0.072000 	 0.002220 	 44.701344
0.072500 	 0.002220 	 43.039551
0.073000 	 0.002220 	 41.429367
0.073500 	 0.002220 	 39.871323
0.074000 	 0.002220 	 38.365227
0.074500 	 0.002220 	 36.911125
0.075000 	 0.002220 	 35.509388
0.075500 	 0.002220 	 34.160091
0.076000 	 0.002220 	 32.863121
0.076500 	 0.002220 	 31.618769
0.077000 	 0.002220 	 30.426964
0.077500 	 0.002220 	 29.288132
0.078000 	 0.002220 	 28.201944
0.078500 	 0.002220 	 27.168842
0.079000 	 0.002220 	 26.188704
0.079500 	 0.002220 	 25.261736
0.080000 	 0.002220 	 24.388191
0.080500 	 0.002220 	 23.567938
0.081000 	 0.002220 	 22.801100
0.081500 	 0.002220 	 22.087822
0.082000 	 0.002220 	 21.428320
0.082500 	 0.002220 	 20.822556
0.083000 	 0.002220 	 20.270628
0.083500 	 0.002220 	 19.772825
0.084000 	 0.002220 	 19.329077
0.084500 	 0.002220 	 18.939474
0.085000 	 0.002220 	 18.604200
0.085500 	 0.002220 	 18.323484
0.086000 	 0.002220 	 18.097124
0.086500 	 0.002220 	 17.925407
0.087000 	 0.002220 	 17.808544
0.087500 	 0.002220 	 17.746412
0.088000 	 0.002220 	 17.739275
0.088500 	 0.002220 	 17.787184
0.089000 	 0.002220 	 17.890261
0.089500 	 0.002220 	 18.048660
0.090000 	 0.002220 	 18.262426
0.090500 	 0.002220 	 18.531641
0.091000 	 0.002220 	 18.856480
0.091500 	 0.002220 	 19.236900
0.092000 	 0.002220 	 19.673269
0.092500 	 0.002220 	 20.165585
0.093000 	 0.002220 	 20.713806
0.093500 	 0.002220 	 21.318213
0.094000 	 0.002220 	 21.978954
0.094500 	 0.002220 	 22.695921
0.095000 	 0.002220 	 23.469398
0.095500 	 0.002220 	 24.299435
0.096000 	 0.002220 	 25.186235
0.096500 	 0.002220 	 26.129778
0.097000 	 0.002220 	 27.130306
0.097500 	 0.002220 	 28.187805
0.098000 	 0.002220 	 29.302450
0.098500 	 0.002220 	 30.474228
0.099000 	 0.002220 	 31.703554
0.099500 	 0.002220 	 32.990131
0.100000 	 0.002220 	 34.334545
0.100500 	 0.002220 	 35.736477
0.101000 	 0.002220 	 37.196247
0.101500 	 0.002220 	 38.713982
0.102000 	 0.002220 	 40.289623
0.102500 	 0.002220 	 41.923512
0.103000 	 0.002220 	 43.615749
0.103500 	 0.002220 	 45.366158
0.104000 	 0.002220 	 47.175182
0.104500 	 0.002220 	 49.042828
0.105000 	 0.002220 	 50.969101
0.105500 	 0.002220 	 52.954319
0.106000 	 0.002220 	 54.998322
0.106500 	 0.002220 	 57.101486
0.107000 	 0.002220 	 59.263828
0.107500 	 0.002220 	 61.485420
0.108000 	 0.002220 	 63.766396
0.108500 	 0.002220 	 66.106987
0.109000 	 0.002220 	 68.507210
0.109500 	 0.002220 	 70.967255
0.110000 	 0.002220 	 73.487152
0.060000 	 0.002228 	 98.765366
0.060500 	 0.002228 	 95.888313
0.061000 	 0.002228 	 93.060860
0.061500 	 0.002228 	 90.283340
0.062000 	 0.002228 	 87.555489
0.062500 	 0.002228 	 84.877510
0.063000 	 0.002228 	 82.249680
0.063500 	 0.002228 	 79.672012
0.064000 	 0.002228 	 77.144478
0.064500 	 0.002228 	 74.667267
0.065000 	 0.002228 	 72.240669
0.065500 	 0.002228 	 69.864456
0.066000 	 0.002228 	 67.538841
0.066500 	 0.002228 	 65.264069
0.067000 	 0.002228 	 63.040108
0.067500 	 0.002228 	 60.866985
0.068000 	 0.002228 	 58.744961
0.068500 	 0.002228 	 56.673893
0.069000 	 0.002228 	 54.654308
0.069500 	 0.002228 	 52.685699
0.070000 	 0.002228 	 50.768784
0.070500 	 0.002228 	 48.903278
0.071000 	 0.002228 	 47.089512
0.071500 	 0.002228 	 45.327225
0.072000 	 0.002228 	 43.617046
0.072500 	 0.002228 	 41.958519
0.073000 	 0.002228 	 40.352196
0.073500 	 0.002228 	 38.797821
0.074000 	 0.002228 	 37.295834
0.074500 	 0.002228 	 35.846004
0.075000 	 0.002228 	 34.448769
0.075500 	 0.002228 	 33.103897
0.076000 	 0.002228 	 31.811768
0.076500 	 0.002228 	 30.572481
0.077000 	 0.002228 	 29.385828
0.077500 	 0.002228 	 28.252110
0.078000 	 0.002228 	 27.171406
0.078500 	 0.002228 	 26.143883
0.079000 	 0.002228 	 25.169777
0.079500 	 0.002228 	 24.248810
0.080000 	 0.002228 	 23.381378
0.080500 	 0.002228 	 22.567518
0.081000 	 0.002228 	 21.807283
0.081500 	 0.002228 	 21.100821
0.082000 	 0.002228 	 20.448196
0.082500 	 0.002228 	 19.849569
0.083000 	 0.002228 	 19.305021
0.083500 	 0.002228 	 18.814716
0.084000 	 0.002228 	 18.378649
0.084500 	 0.002228 	 17.996941
0.085000 	 0.002228 	 17.669804
0.085500 	 0.002228 	 17.397224
0.086000 	 0.002228 	 17.179310
0.086500 	 0.002228 	 17.016275
0.087000 	 0.002228 	 16.908178
0.087500 	 0.002228 	 16.855162
0.088000 	 0.002228 	 16.857239
0.088500 	 0.002228 	 16.914482
0.089000 	 0.002228 	 17.027212
0.089500 	 0.002228 	 17.195284
0.090000 	 0.002228 	 17.418974
0.090500 	 0.002228 	 17.698404
0.091000 	 0.002228 	 18.033558
0.091500 	 0.002228 	 18.424656
0.092000 	 0.002228 	 18.871714
0.092500 	 0.002228 	 19.374994
0.093000 	 0.002228 	 19.934357
0.093500 	 0.002228 	 20.550165
0.094000 	 0.002228 	 21.222338
0.094500 	 0.002228 	 21.951103
0.095000 	 0.002228 	 22.736622
0.095500 	 0.002228 	 23.578873
0.096000 	 0.002228 	 24.478010
0.096500 	 0.002228 	 25.434090
0.097000 	 0.002228 	 26.447321
0.097500 	 0.002228 	 27.517818
0.098000 	 0.002228 	 28.645580
0.098500 	 0.002228 	 29.830685
0.099000 	 0.002228 	 31.073544
0.099500 	 0.002228 	 32.374096
0.100000 	 0.002228 	 33.732384
0.100500 	 0.002228 	 35.148457
0.101000 	 0.002228 	 36.622532
0.101500 	 0.002228 	 38.154907
0.102000 	 0.002228 	 39.745396
0.102500 	 0.002228 	 41.394348
0.103000 	 0.002228 	 43.101662
0.103500 	 0.002228 	 44.867542
0.104000 	 0.002228 	 46.692333
0.104500 	 0.002228 	 48.575756
0.105000 	 0.002228 	 50.518093
0.105500 	 0.002228 	 52.519466
0.106000 	 0.002228 	 54.580124
0.106500 	 0.002228 	 56.699894
0.107000 	 0.002228 	 58.879074
0.107500 	 0.002228 	 61.118061
0.108000 	 0.002228 	 63.416286
0.108500 	 0.002228 	 65.774376
0.109000 	 0.002228 	 68.192490
0.109500 	 0.002228 	 70.670471
0.110000 	 0.002228 	 73.208435
0.060000 	 0.002236 	 97.672028
0.060500 	 0.002236 	 94.794113
0.061000 	 0.002236 	 91.966431
0.061500 	 0.002236 	 89.188614
0.062000 	 0.002236 	 86.460754
0.062500 	 0.002236 	 83.783112
0.063000 	 0.002236 	 81.155327
0.063500 	 0.002236 	 78.578209
0.064000 	 0.002236 	 76.051399
0.064500 	 0.002236 	 73.574974
0.065000 	 0.002236 	 71.149223
0.065500 	 0.002236 	 68.774284
0.066000 	 0.002236 	 66.449913
0.066500 	 0.002236 	 64.176613
0.067000 	 0.002236 	 61.954151
0.067500 	 0.002236 	 59.782887
0.068000 	 0.002236 	 57.662785
0.068500 	 0.002236 	 55.593914
0.069000 	 0.002236 	 53.576462
0.069500 	 0.002236 	 51.610588
0.070000 	 0.002236 	 49.696182
0.070500 	 0.002236 	 47.833469
0.071000 	 0.002236 	 46.022766
0.071500 	 0.002236 	 44.263641
0.072000 	 0.002236 	 42.556595
0.072500 	 0.002236 	 40.901676
0.073000 	 0.002236 	 39.298946
0.073500 	 0.002236 	 37.748524
0.074000 	 0.002236 	 36.250439
0.074500 	 0.002236 	 34.804924
0.075000 	 0.002236 	 33.411930
0.075500 	 0.002236 	 32.071716
0.076000 	 0.002236 	 30.784323
0.076500 	 0.002236 	 29.549673
0.077000 	 0.002236 	 28.368141
0.077500 	 0.002236 	 27.239740
0.078000 	 0.002236 	 26.164557
0.078500 	 0.002236 	 25.142666
0.079000 	 0.002236 	 24.174143
0.079500 	 0.002236 	 23.259230
0.080000 	 0.002236 	 22.397768
0.080500 	 0.002236 	 21.590296
0.081000 	 0.002236 	 20.836578
0.081500 	 0.002236 	 20.136749
0.082000 	 0.002236 	 19.491062
0.082500 	 0.002236 	 18.899551
0.083000 	 0.002236 	 18.362007
0.083500 	 0.002236 	 17.879232
0.084000 	 0.002236 	 17.450638
0.084500 	 0.002236 	 17.076639
0.085000 	 0.002236 	 16.757488
0.085500 	 0.002236 	 16.493111
0.086000 	 0.002236 	 16.283661
0.086500 	 0.002236 	 16.129070
0.087000 	 0.002236 	 16.029678
0.087500 	 0.002236 	 15.985453
0.088000 	 0.002236 	 15.996623
0.088500 	 0.002236 	 16.063223
0.089000 	 0.002236 	 16.185373
0.089500 	 0.002236 	 16.363287
0.090000 	 0.002236 	 16.596634
0.090500 	 0.002236 	 16.886171
0.091000 	 0.002236 	 17.231581
0.091500 	 0.002236 	 17.633116
0.092000 	 0.002236 	 18.090694
0.092500 	 0.002236 	 18.604708
0.093000 	 0.002236 	 19.175135
0.093500 	 0.002236 	 19.802118
0.094000 	 0.002236 	 20.485668
0.094500 	 0.002236 	 21.226122
0.095000 	 0.002236 	 22.023275
0.095500 	 0.002236 	 22.877436
0.096000 	 0.002236 	 23.788750
0.096500 	 0.002236 	 24.757240
0.097000 	 0.002236 	 25.783045
0.097500 	 0.002236 	 26.866184
0.098000 	 0.002236 	 28.007034
0.098500 	 0.002236 	 29.205423
0.099000 	 0.002236 	 30.461525
0.099500 	 0.002236 	 31.775671
0.100000 	 0.002236 	 33.147694
0.100500 	 0.002236 	 34.577763
0.101000 	 0.002236 	 36.066120
0.101500 	 0.002236 	 37.612877
0.102000 	 0.002236 	 39.217934
0.102500 	 0.002236 	 40.881542
0.103000 	 0.002236 	 42.603760
0.103500 	 0.002236 	 44.385048
0.104000 	 0.002236 	 46.224972
0.104500 	 0.002236 	 48.124165
0.105000 	 0.002236 	 50.082245
0.105500 	 0.002236 	 52.099812
0.106000 	 0.002236 	 54.176685
0.106500 	 0.002236 	 56.312981
0.107000 	 0.002236 	 58.508789
0.107500 	 0.002236 	 60.764362
0.108000 	 0.002236 	 63.079918
0.108500 	 0.002236 	 65.455383
0.109000 	 0.002236 	 67.890862
0.109500 	 0.002236 	 70.386528
0.110000 	 0.002236 	 72.942482
0.060000 	 0.002244 	 96.602455
0.060500 	 0.002244 	 93.724419
0.061000 	 0.002244 	 90.896217
0.061500 	 0.002244 	 88.118225
0.062000 	 0.002244 	 85.390373
0.062500 	 0.002244 	 82.712852
0.063000 	 0.002244 	 80.085655
0.063500 	 0.002244 	 77.508781
0.064000 	 0.002244 	 74.982597
0.064500 	 0.002244 	 72.507240
0.065000 	 0.002244 	 70.082321
0.065500 	 0.002244 	 67.708420
0.066000 	 0.002244 	 65.385452
0.066500 	 0.002244 	 63.113598
0.067000 	 0.002244 	 60.892765
0.067500 	 0.002244 	 58.723305
0.068000 	 0.002244 	 56.605106
0.068500 	 0.002244 	 54.538483
0.069000 	 0.002244 	 52.523365
0.069500 	 0.002244 	 50.559742
0.070000 	 0.002244 	 48.648048
0.070500 	 0.002244 	 46.788143
0.071000 	 0.002244 	 44.980213
0.071500 	 0.002244 	 43.224327
0.072000 	 0.002244 	 41.520653
0.072500 	 0.002244 	 39.869133
0.073000 	 0.002244 	 38.270046
0.073500 	 0.002244 	 36.723408
0.074000 	 0.002244 	 35.229279
0.074500 	 0.002244 	 33.787823
0.075000 	 0.002244 	 32.399258
0.075500 	 0.002244 	 31.063480
0.076000 	 0.002244 	 29.780647
0.076500 	 0.002244 	 28.550934
0.077000 	 0.002244 	 27.374413
0.077500 	 0.002244 	 26.251139
0.078000 	 0.002244 	 25.181248
0.078500 	 0.002244 	 24.164934
0.079000 	 0.002244 	 23.202124
0.079500 	 0.002244 	 22.293158
0.080000 	 0.002244 	 21.437845
0.080500 	 0.002244 	 20.636490
0.081000 	 0.002244 	 19.889183
0.081500 	 0.002244 	 19.195902
0.082000 	 0.002244 	 18.556971
0.082500 	 0.002244 	 17.972305
0.083000 	 0.002244 	 17.442085
0.083500 	 0.002244 	 16.966560
0.084000 	 0.002244 	 16.545456
0.084500 	 0.002244 	 16.179152
0.085000 	 0.002244 	 15.867854
0.085500 	 0.002244 	 15.611455
0.086000 	 0.002244 	 15.410121
0.086500 	 0.002244 	 15.264054
0.087000 	 0.002244 	 15.173158
0.087500 	 0.002244 	 15.137773
0.088000 	 0.002244 	 15.157948
0.088500 	 0.002244 	 15.233568
0.089000 	 0.002244 	 15.365073
0.089500 	 0.002244 	 15.552320
0.090000 	 0.002244 	 15.795557
0.090500 	 0.002244 	 16.095037
0.091000 	 0.002244 	 16.450424
0.091500 	 0.002244 	 16.862123
0.092000 	 0.002244 	 17.330391
0.092500 	 0.002244 	 17.855034
0.093000 	 0.002244 	 18.436214
0.093500 	 0.002244 	 19.074223
0.094000 	 0.002244 	 19.769047
0.094500 	 0.002244 	 20.520739
0.095000 	 0.002244 	 21.329609
0.095500 	 0.002244 	 22.195530
0.096000 	 0.002244 	 23.118942
0.096500 	 0.002244 	 24.099516
0.097000 	 0.002244 	 25.137743
0.097500 	 0.002244 	 26.233553
0.098000 	 0.002244 	 27.386904
0.098500 	 0.002244 	 28.598392
0.099000 	 0.002244 	 29.867582
0.099500 	 0.002244 	 31.195131
0.100000 	 0.002244 	 32.580776
0.100500 	 0.002244 	 34.024658
0.101000 	 0.002244 	 35.526974
0.101500 	 0.002244 	 37.087727
0.102000 	 0.002244 	 38.707199
0.102500 	 0.002244 	 40.385544
0.103000 	 0.002244 	 42.122551
0.103500 	 0.002244 	 43.918674
0.104000 	 0.002244 	 45.773880
0.104500 	 0.002244 	 47.688423
0.105000 	 0.002244 	 49.662155
0.105500 	 0.002244 	 51.695400
0.106000 	 0.002244 	 53.788223
0.106500 	 0.002244 	 55.940586
0.107000 	 0.002244 	 58.153103
0.107500 	 0.002244 	 60.425346
0.108000 	 0.002244 	 62.757542
0.108500 	 0.002244 	 65.150047
0.109000 	 0.002244 	 67.602806
0.109500 	 0.002244 	 70.115952
0.110000 	 0.002244 	 72.689545
0.060000 	 0.002252 	 95.557076
0.060500 	 0.002252 	 92.678741
0.061000 	 0.002252 	 89.850357
0.061500 	 0.002252 	 87.072212
0.062000 	 0.002252 	 84.344429
0.062500 	 0.002252 	 81.667091
0.063000 	 0.002252 	 79.040260
0.063500 	 0.002252 	 76.463928
0.064000 	 0.002252 	 73.938560
0.064500 	 0.002252 	 71.463722
0.065000 	 0.002252 	 69.039993
0.065500 	 0.002252 	 66.667191
0.066000 	 0.002252 	 64.345665
0.066500 	 0.002252 	 62.075058
0.067000 	 0.002252 	 59.855980
0.067500 	 0.002252 	 57.688232
0.068000 	 0.002252 	 55.572063
0.068500 	 0.002252 	 53.507568
0.069000 	 0.002252 	 51.494602
0.069500 	 0.002252 	 49.533546
0.070000 	 0.002252 	 47.624393
0.070500 	 0.002252 	 45.767395
0.071000 	 0.002252 	 43.962288
0.071500 	 0.002252 	 42.209461
0.072000 	 0.002252 	 40.508980
0.072500 	 0.002252 	 38.860962
0.073000 	 0.002252 	 37.265404
0.073500 	 0.002252 	 35.722527
0.074000 	 0.002252 	 34.232460
0.074500 	 0.002252 	 32.795101
0.075000 	 0.002252 	 31.410654
0.075500 	 0.002252 	 30.079416
0.076000 	 0.002252 	 28.801138
0.076500 	 0.002252 	 27.576151
0.077000 	 0.002252 	 26.404636
0.077500 	 0.002252 	 25.286570
0.078000 	 0.002252 	 24.221907
0.078500 	 0.002252 	 23.210915
0.079000 	 0.002252 	 22.253857
0.079500 	 0.002252 	 21.350630
0.080000 	 0.002252 	 20.501253
0.080500 	 0.002252 	 19.706129
0.081000 	 0.002252 	 18.965101
0.081500 	 0.002252 	 18.278433
0.082000 	 0.002252 	 17.646202
0.082500 	 0.002252 	 17.068312
0.083000 	 0.002252 	 16.545101
0.083500 	 0.002252 	 16.076727
0.084000 	 0.002252 	 15.663077
0.084500 	 0.002252 	 15.304333
0.085000 	 0.002252 	 15.000673
0.085500 	 0.002252 	 14.752301
0.086000 	 0.002252 	 14.559070
0.086500 	 0.002252 	 14.421207
0.087000 	 0.002252 	 14.338913
0.087500 	 0.002252 	 14.312085
0.088000 	 0.002252 	 14.340967
0.088500 	 0.002252 	 14.425676
0.089000 	 0.002252 	 14.566487
0.089500 	 0.002252 	 14.763070
0.090000 	 0.002252 	 15.015946
0.090500 	 0.002252 	 15.324983
0.091000 	 0.002252 	 15.690319
0.091500 	 0.002252 	 16.112173
0.092000 	 0.002252 	 16.590721
0.092500 	 0.002252 	 17.125843
0.093000 	 0.002252 	 17.717754
0.093500 	 0.002252 	 18.366655
0.094000 	 0.002252 	 19.072395
0.094500 	 0.002252 	 19.835484
0.095000 	 0.002252 	 20.655718
0.095500 	 0.002252 	 21.533354
0.096000 	 0.002252 	 22.468487
0.096500 	 0.002252 	 23.461199
0.097000 	 0.002252 	 24.511471
0.097500 	 0.002252 	 25.619633
0.098000 	 0.002252 	 26.785805
0.098500 	 0.002252 	 28.009832
0.099000 	 0.002252 	 29.292139
0.099500 	 0.002252 	 30.632795
0.100000 	 0.002252 	 32.031750
0.100500 	 0.002252 	 33.489151
0.101000 	 0.002252 	 35.005169
0.101500 	 0.002252 	 36.580044
0.102000 	 0.002252 	 38.213661
0.102500 	 0.002252 	 39.906277
0.103000 	 0.002252 	 41.657784
0.103500 	 0.002252 	 43.468731
0.104000 	 0.002252 	 45.338902
0.104500 	 0.002252 	 47.268501
0.105000 	 0.002252 	 49.257626
0.105500 	 0.002252 	 51.306530
0.106000 	 0.002252 	 53.414940
0.106500 	 0.002252 	 55.583443
0.107000 	 0.002252 	 57.811916
0.107500 	 0.002252 	 60.100525
0.108000 	 0.002252 	 62.449322
0.108500 	 0.002252 	 64.858627
0.109000 	 0.002252 	 67.328354
0.109500 	 0.002252 	 69.858604
0.110000 	 0.002252 	 72.449646
0.060000 	 0.002260 	 94.536369
0.060500 	 0.002260 	 91.657585
0.061000 	 0.002260 	 88.828835
0.061500 	 0.002260 	 86.050751
0.062000 	 0.002260 	 83.323013
0.062500 	 0.002260 	 80.645920
0.063000 	 0.002260 	 78.019470
0.063500 	 0.002260 	 75.443741
0.064000 	 0.002260 	 72.918938
0.064500 	 0.002260 	 70.445053
0.065000 	 0.002260 	 68.022263
0.065500 	 0.002260 	 65.650711
0.066000 	 0.002260 	 63.330311
0.066500 	 0.002260 	 61.061401
0.067000 	 0.002260 	 58.843708
0.067500 	 0.002260 	 56.677914
0.068000 	 0.002260 	 54.563656
0.068500 	 0.002260 	 52.501259
0.069000 	 0.002260 	 50.490582
0.069500 	 0.002260 	 48.532139
0.070000 	 0.002260 	 46.625340
0.070500 	 0.002260 	 44.771046
0.071000 	 0.002260 	 42.968964
0.071500 	 0.002260 	 41.219181
0.072000 	 0.002260 	 39.521988
0.072500 	 0.002260 	 37.877354
0.073000 	 0.002260 	 36.285461
0.073500 	 0.002260 	 34.746193
0.074000 	 0.002260 	 33.259937
0.074500 	 0.002260 	 31.826645
0.075000 	 0.002260 	 30.446424
0.075500 	 0.002260 	 29.119478
0.076000 	 0.002260 	 27.845947
0.076500 	 0.002260 	 26.625839
0.077000 	 0.002260 	 25.459000
0.077500 	 0.002260 	 24.345961
0.078000 	 0.002260 	 23.286516
0.078500 	 0.002260 	 22.280973
0.079000 	 0.002260 	 21.329496
0.079500 	 0.002260 	 20.431856
0.080000 	 0.002260 	 19.588400
0.080500 	 0.002260 	 18.799376
0.081000 	 0.002260 	 18.064550
0.081500 	 0.002260 	 17.384357
0.082000 	 0.002260 	 16.758619
0.082500 	 0.002260 	 16.187527
0.083000 	 0.002260 	 15.671367
0.083500 	 0.002260 	 15.209974
0.084000 	 0.002260 	 14.803698
0.084500 	 0.002260 	 14.452451
0.085000 	 0.002260 	 14.156442
0.085500 	 0.002260 	 13.915902
0.086000 	 0.002260 	 13.730672
0.086500 	 0.002260 	 13.600923
0.087000 	 0.002260 	 13.526901
0.087500 	 0.002260 	 13.508606
0.088000 	 0.002260 	 13.546320
0.088500 	 0.002260 	 13.639872
0.089000 	 0.002260 	 13.789469
0.089500 	 0.002260 	 13.995513
0.090000 	 0.002260 	 14.257753
0.090500 	 0.002260 	 14.576424
0.091000 	 0.002260 	 14.951544
0.091500 	 0.002260 	 15.383309
0.092000 	 0.002260 	 15.871997
0.092500 	 0.002260 	 16.417398
0.093000 	 0.002260 	 17.019903
0.093500 	 0.002260 	 17.679462
0.094000 	 0.002260 	 18.396261
0.094500 	 0.002260 	 19.170303
0.095000 	 0.002260 	 20.001842
0.095500 	 0.002260 	 20.890778
0.096000 	 0.002260 	 21.837637
0.096500 	 0.002260 	 22.842077
0.097000 	 0.002260 	 23.904589
0.097500 	 0.002260 	 25.024811
0.098000 	 0.002260 	 26.203341
0.098500 	 0.002260 	 27.440075
0.099000 	 0.002260 	 28.735214
0.099500 	 0.002260 	 30.088715
0.100000 	 0.002260 	 31.500839
0.100500 	 0.002260 	 32.971554
0.101000 	 0.002260 	 34.501102
0.101500 	 0.002260 	 36.089710
0.102000 	 0.002260 	 37.737225
0.102500 	 0.002260 	 39.443962
0.103000 	 0.002260 	 41.210045
0.103500 	 0.002260 	 43.035400
0.104000 	 0.002260 	 44.920143
0.104500 	 0.002260 	 46.864738
0.105000 	 0.002260 	 48.868958
0.105500 	 0.002260 	 50.933163
0.106000 	 0.002260 	 53.057087
0.106500 	 0.002260 	 55.241314
0.107000 	 0.002260 	 57.485653
0.107500 	 0.002260 	 59.790405
0.108000 	 0.002260 	 62.155521
0.108500 	 0.002260 	 64.581253
0.109000 	 0.002260 	 67.067688
0.109500 	 0.002260 	 69.614914
0.110000 	 0.002260 	 72.223076
0.060000 	 0.002268 	 93.540260
0.060500 	 0.002268 	 90.660942
0.061000 	 0.002268 	 87.832069
0.061500 	 0.002268 	 85.053909
0.062000 	 0.002268 	 82.326302
0.062500 	 0.002268 	 79.649384
0.063000 	 0.002268 	 77.023407
0.063500 	 0.002268 	 74.448181
0.064000 	 0.002268 	 71.924126
0.064500 	 0.002268 	 69.451149
0.065000 	 0.002268 	 67.029411
0.065500 	 0.002268 	 64.658928
0.066000 	 0.002268 	 62.339912
0.066500 	 0.002268 	 60.072487
0.067000 	 0.002268 	 57.856541
0.067500 	 0.002268 	 55.692513
0.068000 	 0.002268 	 53.580158
0.068500 	 0.002268 	 51.519775
0.069000 	 0.002268 	 49.511379
0.069500 	 0.002268 	 47.555275
0.070000 	 0.002268 	 45.651302
0.070500 	 0.002268 	 43.799576
0.071000 	 0.002268 	 42.000378
0.071500 	 0.002268 	 40.253647
0.072000 	 0.002268 	 38.559673
0.072500 	 0.002268 	 36.918388
0.073000 	 0.002268 	 35.329868
0.073500 	 0.002268 	 33.794426
0.074000 	 0.002268 	 32.311943
0.074500 	 0.002268 	 30.882936
0.075000 	 0.002268 	 29.506792
0.075500 	 0.002268 	 28.184219
0.076000 	 0.002268 	 26.915110
0.076500 	 0.002268 	 25.699430
0.077000 	 0.002268 	 24.537575
0.077500 	 0.002268 	 23.429483
0.078000 	 0.002268 	 22.375263
0.078500 	 0.002268 	 21.375139
0.079000 	 0.002268 	 20.428909
0.079500 	 0.002268 	 19.537071
0.080000 	 0.002268 	 18.699697
0.080500 	 0.002268 	 17.916615
0.081000 	 0.002268 	 17.187820
0.081500 	 0.002268 	 16.513895
0.082000 	 0.002268 	 15.894712
0.082500 	 0.002268 	 15.330265
0.083000 	 0.002268 	 14.820952
0.083500 	 0.002268 	 14.366560
0.084000 	 0.002268 	 13.967367
0.084500 	 0.002268 	 13.623589
0.085000 	 0.002268 	 13.335124
0.085500 	 0.002268 	 13.102102
0.086000 	 0.002268 	 12.924894
0.086500 	 0.002268 	 12.803221
0.087000 	 0.002268 	 12.737361
0.087500 	 0.002268 	 12.727619
0.088000 	 0.002268 	 12.773685
0.088500 	 0.002268 	 12.876036
0.089000 	 0.002268 	 13.034738
0.089500 	 0.002268 	 13.249733
0.090000 	 0.002268 	 13.521229
0.090500 	 0.002268 	 13.849301
0.091000 	 0.002268 	 14.234118
0.091500 	 0.002268 	 14.675876
0.092000 	 0.002268 	 15.174438
0.092500 	 0.002268 	 15.730039
0.093000 	 0.002268 	 16.342939
0.093500 	 0.002268 	 17.013021
0.094000 	 0.002268 	 17.740526
0.094500 	 0.002268 	 18.525480
0.095000 	 0.002268 	 19.368086
0.095500 	 0.002268 	 20.268484
0.096000 	 0.002268 	 21.226614
0.096500 	 0.002268 	 22.242785
0.097000 	 0.002268 	 23.316813
0.097500 	 0.002268 	 24.449266
0.098000 	 0.002268 	 25.640059
0.098500 	 0.002268 	 26.889095
0.099000 	 0.002268 	 28.196878
0.099500 	 0.002268 	 29.563009
0.100000 	 0.002268 	 30.988146
0.100500 	 0.002268 	 32.472046
0.101000 	 0.002268 	 34.015041
0.101500 	 0.002268 	 35.617058
0.102000 	 0.002268 	 37.278301
0.102500 	 0.002268 	 38.998955
0.103000 	 0.002268 	 40.779121
0.103500 	 0.002268 	 42.618664
0.104000 	 0.002268 	 44.517891
0.104500 	 0.002268 	 46.477249
0.105000 	 0.002268 	 48.496323
0.105500 	 0.002268 	 50.575573
0.106000 	 0.002268 	 52.714787
0.106500 	 0.002268 	 54.914455
0.107000 	 0.002268 	 57.174412
0.107500 	 0.002268 	 59.495049
0.108000 	 0.002268 	 61.876373
0.108500 	 0.002268 	 64.318222
0.109000 	 0.002268 	 66.821114
0.109500 	 0.002268 	 69.384956
0.110000 	 0.002268 	 72.010071
0.060000 	 0.002276 	 92.568451
0.060500 	 0.002276 	 89.688995
0.061000 	 0.002276 	 86.860176
0.061500 	 0.002276 	 84.081802
0.062000 	 0.002276 	 81.354385
0.062500 	 0.002276 	 78.677750
0.063000 	 0.002276 	 76.052147
0.063500 	 0.002276 	 73.477631
0.064000 	 0.002276 	 70.954292
0.064500 	 0.002276 	 68.482124
0.065000 	 0.002276 	 66.061417
0.065500 	 0.002276 	 63.692158
0.066000 	 0.002276 	 61.374516
0.066500 	 0.002276 	 59.108459
0.067000 	 0.002276 	 56.894245
0.067500 	 0.002276 	 54.732071
0.068000 	 0.002276 	 52.621525
0.068500 	 0.002276 	 50.563202
0.069000 	 0.002276 	 48.557140
0.069500 	 0.002276 	 46.603409
0.070000 	 0.002276 	 44.701923
0.070500 	 0.002276 	 42.852951
0.071000 	 0.002276 	 41.056641
0.071500 	 0.002276 	 39.313061
0.072000 	 0.002276 	 37.622219
0.072500 	 0.002276 	 35.984196
0.073000 	 0.002276 	 34.399315
0.073500 	 0.002276 	 32.867592
0.074000 	 0.002276 	 31.388861
0.074500 	 0.002276 	 29.963701
0.075000 	 0.002276 	 28.591728
0.075500 	 0.002276 	 27.273359
0.076000 	 0.002276 	 26.008743
0.076500 	 0.002276 	 24.797796
0.077000 	 0.002276 	 23.640524
0.077500 	 0.002276 	 22.537386
0.078000 	 0.002276 	 21.488495
0.078500 	 0.002276 	 20.493481
0.079000 	 0.002276 	 19.552755
0.079500 	 0.002276 	 18.666420
0.080000 	 0.002276 	 17.834736
0.080500 	 0.002276 	 17.057476
0.081000 	 0.002276 	 16.334900
0.081500 	 0.002276 	 15.667219
0.082000 	 0.002276 	 15.054366
0.082500 	 0.002276 	 14.496645
0.083000 	 0.002276 	 13.993971
0.083500 	 0.002276 	 13.546550
0.084000 	 0.002276 	 13.154496
0.084500 	 0.002276 	 12.817921
0.085000 	 0.002276 	 12.536812
0.085500 	 0.002276 	 12.311449
0.086000 	 0.002276 	 12.141840
0.086500 	 0.002276 	 12.028149
0.087000 	 0.002276 	 11.970503
0.087500 	 0.002276 	 11.968948
0.088000 	 0.002276 	 12.023564
0.088500 	 0.002276 	 12.134512
0.089000 	 0.002276 	 12.302094
0.089500 	 0.002276 	 12.525964
0.090000 	 0.002276 	 12.806684
0.090500 	 0.002276 	 13.144097
0.091000 	 0.002276 	 13.538458
0.091500 	 0.002276 	 13.989739
0.092000 	 0.002276 	 14.498120
0.092500 	 0.002276 	 15.063940
0.093000 	 0.002276 	 15.686939
0.093500 	 0.002276 	 16.367325
0.094000 	 0.002276 	 17.105423
0.094500 	 0.002276 	 17.901255
0.095000 	 0.002276 	 18.754759
0.095500 	 0.002276 	 19.666094
0.096000 	 0.002276 	 20.635509
0.096500 	 0.002276 	 21.663197
0.097000 	 0.002276 	 22.749079
0.097500 	 0.002276 	 23.893162
0.098000 	 0.002276 	 25.095921
0.098500 	 0.002276 	 26.357222
0.099000 	 0.002276 	 27.677271
0.099500 	 0.002276 	 29.056093
0.100000 	 0.002276 	 30.494053
0.100500 	 0.002276 	 31.990818
0.101000 	 0.002276 	 33.546959
0.101500 	 0.002276 	 35.162239
0.102000 	 0.002276 	 36.837032
0.102500 	 0.002276 	 38.571262
0.103000 	 0.002276 	 40.365215
0.103500 	 0.002276 	 42.218880
0.104000 	 0.002276 	 44.132668
0.104500 	 0.002276 	 46.106258
0.105000 	 0.002276 	 48.139957
0.105500 	 0.002276 	 50.233948
0.106000 	 0.002276 	 52.388275
0.106500 	 0.002276 	 54.603115
0.107000 	 0.002276 	 56.878567
0.107500 	 0.002276 	 59.214725
0.108000 	 0.002276 	 61.611774
0.108500 	 0.002276 	 64.069710
0.109000 	 0.002276 	 66.588806
0.109500 	 0.002276 	 69.169151
0.110000 	 0.002276 	 71.810661
0.060000 	 0.002284 	 91.621582
0.060500 	 0.002284 	 88.741768
0.061000 	 0.002284 	 85.912910
0.061500 	 0.002284 	 83.134575
0.062000 	 0.002284 	 80.407310
0.062500 	 0.002284 	 77.731064
0.063000 	 0.002284 	 75.105904
0.063500 	 0.002284 	 72.531982
0.064000 	 0.002284 	 70.009422
0.064500 	 0.002284 	 67.538200
0.065000 	 0.002284 	 65.118568
0.065500 	 0.002284 	 62.750381
0.066000 	 0.002284 	 60.434216
0.066500 	 0.002284 	 58.169518
0.067000 	 0.002284 	 55.956886
0.067500 	 0.002284 	 53.796509
0.068000 	 0.002284 	 51.688030
0.068500 	 0.002284 	 49.631901
0.069000 	 0.002284 	 47.628078
0.069500 	 0.002284 	 45.676643
0.070000 	 0.002284 	 43.777733
0.070500 	 0.002284 	 41.931541
0.071000 	 0.002284 	 40.138046
0.071500 	 0.002284 	 38.397339
0.072000 	 0.002284 	 36.709576
0.072500 	 0.002284 	 35.075073
0.073000 	 0.002284 	 33.493546
0.073500 	 0.002284 	 31.965324
0.074000 	 0.002284 	 30.490557
0.074500 	 0.002284 	 29.069122
0.075000 	 0.002284 	 27.701382
0.075500 	 0.002284 	 26.387297
0.076000 	 0.002284 	 25.127026
0.076500 	 0.002284 	 23.920662
0.077000 	 0.002284 	 22.768127
0.077500 	 0.002284 	 21.669935
0.078000 	 0.002284 	 20.625837
0.078500 	 0.002284 	 19.636101
0.079000 	 0.002284 	 18.700762
0.079500 	 0.002284 	 17.820011
0.080000 	 0.002284 	 16.993986
0.080500 	 0.002284 	 16.222517
0.081000 	 0.002284 	 15.506088
0.081500 	 0.002284 	 14.844541
0.082000 	 0.002284 	 14.238058
0.082500 	 0.002284 	 13.686762
0.083000 	 0.002284 	 13.190789
0.083500 	 0.002284 	 12.750192
0.084000 	 0.002284 	 12.365095
0.084500 	 0.002284 	 12.035565
0.085000 	 0.002284 	 11.761892
0.085500 	 0.002284 	 11.543974
0.086000 	 0.002284 	 11.382028
0.086500 	 0.002284 	 11.276114
0.087000 	 0.002284 	 11.226486
0.087500 	 0.002284 	 11.233011
0.088000 	 0.002284 	 11.295998
0.088500 	 0.002284 	 11.415541
0.089000 	 0.002284 	 11.591548
0.089500 	 0.002284 	 11.824347
0.090000 	 0.002284 	 12.114092
0.090500 	 0.002284 	 12.460660
0.091000 	 0.002284 	 12.864426
0.091500 	 0.002284 	 13.325281
0.092000 	 0.002284 	 13.843459
0.092500 	 0.002284 	 14.418857
0.093000 	 0.002284 	 15.052021
0.093500 	 0.002284 	 15.742679
0.094000 	 0.002284 	 16.491226
0.094500 	 0.002284 	 17.297543
0.095000 	 0.002284 	 18.161705
0.095500 	 0.002284 	 19.084076
0.096000 	 0.002284 	 20.064646
0.096500 	 0.002284 	 21.103519
0.097000 	 0.002284 	 22.200880
0.097500 	 0.002284 	 23.356707
0.098000 	 0.002284 	 24.571289
0.098500 	 0.002284 	 25.844580
0.099000 	 0.002284 	 27.176750
0.099500 	 0.002284 	 28.568035
0.100000 	 0.002284 	 30.018351
0.100500 	 0.002284 	 31.528004
0.101000 	 0.002284 	 33.096878
0.101500 	 0.002284 	 34.725300
0.102000 	 0.002284 	 36.413418
0.102500 	 0.002284 	 38.161194
0.103000 	 0.002284 	 39.968807
0.103500 	 0.002284 	 41.836285
0.104000 	 0.002284 	 43.763939
0.104500 	 0.002284 	 45.751945
0.105000 	 0.002284 	 47.799931
0.105500 	 0.002284 	 49.908512
0.106000 	 0.002284 	 52.077686
0.106500 	 0.002284 	 54.307549
0.107000 	 0.002284 	 56.598110
0.107500 	 0.002284 	 58.949673
0.108000 	 0.002284 	 61.362190
0.108500 	 0.002284 	 63.835896
0.109000 	 0.002284 	 66.370872
0.109500 	 0.002284 	 68.967224
0.110000 	 0.002284 	 71.625244
0.060000 	 0.002292 	 90.699539
0.060500 	 0.002292 	 87.819603
0.061000 	 0.002292 	 84.990517
0.061500 	 0.002292 	 82.212418
0.062000 	 0.002292 	 79.485207
0.062500 	 0.002292 	 76.809441
0.063000 	 0.002292 	 74.184692
0.063500 	 0.002292 	 71.611473
0.064000 	 0.002292 	 69.089577
0.064500 	 0.002292 	 66.619408
0.065000 	 0.002292 	 64.200691
0.065500 	 0.002292 	 61.833950
0.066000 	 0.002292 	 59.518898
0.066500 	 0.002292 	 57.255970
0.067000 	 0.002292 	 55.045071
0.067500 	 0.002292 	 52.886238
0.068000 	 0.002292 	 50.779858
0.068500 	 0.002292 	 48.725651
0.069000 	 0.002292 	 46.724026
0.069500 	 0.002292 	 44.774990
0.070000 	 0.002292 	 42.878769
0.070500 	 0.002292 	 41.035118
0.071000 	 0.002292 	 39.244423
0.071500 	 0.002292 	 37.506897
0.072000 	 0.002292 	 35.822330
0.072500 	 0.002292 	 34.190948
0.073000 	 0.002292 	 32.612873
0.073500 	 0.002292 	 31.088224
0.074000 	 0.002292 	 29.617168
0.074500 	 0.002292 	 28.199705
0.075000 	 0.002292 	 26.836014
0.075500 	 0.002292 	 25.526102
0.076000 	 0.002292 	 24.270102
0.076500 	 0.002292 	 23.068289
0.077000 	 0.002292 	 21.920578
0.077500 	 0.002292 	 20.827040
0.078000 	 0.002292 	 19.788023
0.078500 	 0.002292 	 18.803429
0.079000 	 0.002292 	 17.873411
0.079500 	 0.002292 	 16.998089
0.080000 	 0.002292 	 16.177513
0.080500 	 0.002292 	 15.411948
0.081000 	 0.002292 	 14.701360
0.081500 	 0.002292 	 14.045818
0.082000 	 0.002292 	 13.445545
0.082500 	 0.002292 	 12.900710
0.083000 	 0.002292 	 12.411242
0.083500 	 0.002292 	 11.977395
0.084000 	 0.002292 	 11.599260
0.084500 	 0.002292 	 11.276822
0.085000 	 0.002292 	 11.010295
0.085500 	 0.002292 	 10.799840
0.086000 	 0.002292 	 10.645439
0.086500 	 0.002292 	 10.547170
0.087000 	 0.002292 	 10.505323
0.087500 	 0.002292 	 10.520064
0.088000 	 0.002292 	 10.591109
0.088500 	 0.002292 	 10.719019
0.089000 	 0.002292 	 10.903747
0.089500 	 0.002292 	 11.145245
0.090000 	 0.002292 	 11.443760
0.090500 	 0.002292 	 11.799379
0.091000 	 0.002292 	 12.212259
0.091500 	 0.002292 	 12.682470
0.092000 	 0.002292 	 13.210191
0.092500 	 0.002292 	 13.795537
0.093000 	 0.002292 	 14.438475
0.093500 	 0.002292 	 15.139183
0.094000 	 0.002292 	 15.897901
0.094500 	 0.002292 	 16.714582
0.095000 	 0.002292 	 17.589489
0.095500 	 0.002292 	 18.522556
0.096000 	 0.002292 	 19.514055
0.096500 	 0.002292 	 20.564022
0.097000 	 0.002292 	 21.672771
0.097500 	 0.002292 	 22.839975
0.098000 	 0.002292 	 24.066120
0.098500 	 0.002292 	 25.351269
0.099000 	 0.002292 	 26.695444
0.099500 	 0.002292 	 28.098793
0.100000 	 0.002292 	 29.561541
0.100500 	 0.002292 	 31.083746
0.101000 	 0.002292 	 32.665379
0.101500 	 0.002292 	 34.306740
0.102000 	 0.002292 	 36.007866
0.102500 	 0.002292 	 37.768806
0.103000 	 0.002292 	 39.589939
0.103500 	 0.002292 	 41.471096
0.104000 	 0.002292 	 43.412457
0.104500 	 0.002292 	 45.414227
0.105000 	 0.002292 	 47.476685
0.105500 	 0.002292 	 49.599575
0.106000 	 0.002292 	 51.783188
0.106500 	 0.002292 	 54.027737
0.107000 	 0.002292 	 56.333225
0.107500 	 0.002292 	 58.699791
0.108000 	 0.002292 	 61.127678
0.108500 	 0.002292 	 63.616867
0.109000 	 0.002292 	 66.167534
0.109500 	 0.002292 	 68.779739
0.110000 	 0.002292 	 71.453629
0.060000 	 0.002300 	 89.802605
0.060500 	 0.002300 	 86.922394
0.061000 	 0.002300 	 84.093224
0.061500 	 0.002300 	 81.315262
0.062000 	 0.002300 	 78.588440
0.062500 	 0.002300 	 75.913063
0.063000 	 0.002300 	 73.288811
0.063500 	 0.002300 	 70.716110
0.064000 	 0.002300 	 68.195076
0.064500 	 0.002300 	 65.725807
0.065000 	 0.002300 	 63.308308
0.065500 	 0.002300 	 60.942749
0.066000 	 0.002300 	 58.629044
0.066500 	 0.002300 	 56.367619
0.067000 	 0.002300 	 54.158375
0.067500 	 0.002300 	 52.001377
0.068000 	 0.002300 	 49.896862
0.068500 	 0.002300 	 47.844780
0.069000 	 0.002300 	 45.845501
0.069500 	 0.002300 	 43.898811
0.070000 	 0.002300 	 42.004948
0.070500 	 0.002300 	 40.164066
0.071000 	 0.002300 	 38.376286
0.071500 	 0.002300 	 36.641590
0.072000 	 0.002300 	 34.960091
0.072500 	 0.002300 	 33.331974
0.073000 	 0.002300 	 31.757298
0.073500 	 0.002300 	 30.236364
0.074000 	 0.002300 	 28.768902
0.074500 	 0.002300 	 27.355421
0.075000 	 0.002300 	 25.995510
0.075500 	 0.002300 	 24.689852
0.076000 	 0.002300 	 23.438290
0.076500 	 0.002300 	 22.240753
0.077000 	 0.002300 	 21.097757
0.077500 	 0.002300 	 20.008989
0.078000 	 0.002300 	 18.974901
0.078500 	 0.002300 	 17.995319
0.079000 	 0.002300 	 17.070503
0.079500 	 0.002300 	 16.200598
0.080000 	 0.002300 	 15.385554
0.080500 	 0.002300 	 14.625700
0.081000 	 0.002300 	 13.920799
0.081500 	 0.002300 	 13.271544
0.082000 	 0.002300 	 12.677307
0.082500 	 0.002300 	 12.138759
0.083000 	 0.002300 	 11.655825
0.083500 	 0.002300 	 11.228584
0.084000 	 0.002300 	 10.857215
0.084500 	 0.002300 	 10.541767
0.085000 	 0.002300 	 10.282248
0.085500 	 0.002300 	 10.079091
0.086000 	 0.002300 	 9.932055
0.086500 	 0.002300 	 9.841504
0.087000 	 0.002300 	 9.807404
0.087500 	 0.002300 	 9.829824
0.088000 	 0.002300 	 9.909286
0.088500 	 0.002300 	 10.045381
0.089000 	 0.002300 	 10.238292
0.089500 	 0.002300 	 10.488386
0.090000 	 0.002300 	 10.795873
0.090500 	 0.002300 	 11.160326
0.091000 	 0.002300 	 11.582314
0.091500 	 0.002300 	 12.061739
0.092000 	 0.002300 	 12.598796
0.092500 	 0.002300 	 13.193648
0.093000 	 0.002300 	 13.846416
0.093500 	 0.002300 	 14.557028
0.094000 	 0.002300 	 15.325749
0.094500 	 0.002300 	 16.152719
0.095000 	 0.002300 	 17.038080
0.095500 	 0.002300 	 17.981667
0.096000 	 0.002300 	 18.984085
0.096500 	 0.002300 	 20.044895
0.097000 	 0.002300 	 21.164541
0.097500 	 0.002300 	 22.343246
0.098000 	 0.002300 	 23.580872
0.098500 	 0.002300 	 24.877573
0.099000 	 0.002300 	 26.233562
0.099500 	 0.002300 	 27.648893
0.100000 	 0.002300 	 29.123674
0.100500 	 0.002300 	 30.658209
0.101000 	 0.002300 	 32.252419
0.101500 	 0.002300 	 33.906403
0.102000 	 0.002300 	 35.620361
0.102500 	 0.002300 	 37.394356
0.103000 	 0.002300 	 39.228596
0.103500 	 0.002300 	 41.123280
0.104000 	 0.002300 	 43.078304
0.104500 	 0.002300 	 45.093807
0.105000 	 0.002300 	 47.170013
0.105500 	 0.002300 	 49.306961
0.106000 	 0.002300 	 51.504967
0.106500 	 0.002300 	 53.764156
0.107000 	 0.002300 	 56.084152
0.107500 	 0.002300 	 58.465668
0.108000 	 0.002300 	 60.908520
0.108500 	 0.002300 	 63.412823
0.109000 	 0.002300 	 65.978905
0.109500 	 0.002300 	 68.606735
0.110000 	 0.002300 	 71.296524
0.060000 	 0.002308 	 88.930458
0.060500 	 0.002308 	 86.050285
0.061000 	 0.002308 	 83.221214
0.061500 	 0.002308 	 80.443344
0.062000 	 0.002308 	 77.716774
0.062500 	 0.002308 	 75.041573
0.063000 	 0.002308 	 72.418091
0.063500 	 0.002308 	 69.846207
0.064000 	 0.002308 	 67.326027
0.064500 	 0.002308 	 64.857597
0.065000 	 0.002308 	 62.441238
0.065500 	 0.002308 	 60.076912
0.066000 	 0.002308 	 57.764606
0.066500 	 0.002308 	 55.504707
0.067000 	 0.002308 	 53.297112
0.067500 	 0.002308 	 51.141850
0.068000 	 0.002308 	 49.039398
0.068500 	 0.002308 	 46.989365
0.069000 	 0.002308 	 44.992298
0.069500 	 0.002308 	 43.048027
0.070000 	 0.002308 	 41.156689
0.070500 	 0.002308 	 39.318436
0.071000 	 0.002308 	 37.533409
0.071500 	 0.002308 	 35.801689
0.072000 	 0.002308 	 34.123257
0.072500 	 0.002308 	 32.498417
0.073000 	 0.002308 	 30.927248
0.073500 	 0.002308 	 29.409657
0.074000 	 0.002308 	 27.946014
0.074500 	 0.002308 	 26.536224
0.075000 	 0.002308 	 25.180511
0.075500 	 0.002308 	 23.878746
0.076000 	 0.002308 	 22.631462
0.076500 	 0.002308 	 21.438347
0.077000 	 0.002308 	 20.299845
0.077500 	 0.002308 	 19.215815
0.078000 	 0.002308 	 18.186464
0.078500 	 0.002308 	 17.212000
0.079000 	 0.002308 	 16.292326
0.079500 	 0.002308 	 15.427767
0.080000 	 0.002308 	 14.618255
0.080500 	 0.002308 	 13.863762
0.081000 	 0.002308 	 13.164846
0.081500 	 0.002308 	 12.521319
0.082000 	 0.002308 	 11.933358
0.082500 	 0.002308 	 11.400969
0.083000 	 0.002308 	 10.924538
0.083500 	 0.002308 	 10.503732
0.084000 	 0.002308 	 10.138965
0.084500 	 0.002308 	 9.830392
0.085000 	 0.002308 	 9.578048
0.085500 	 0.002308 	 9.381883
0.086000 	 0.002308 	 9.242286
0.086500 	 0.002308 	 9.159286
0.087000 	 0.002308 	 9.132770
0.087500 	 0.002308 	 9.163079
0.088000 	 0.002308 	 9.250353
0.088500 	 0.002308 	 9.394562
0.089000 	 0.002308 	 9.595860
0.089500 	 0.002308 	 9.854405
0.090000 	 0.002308 	 10.170287
0.090500 	 0.002308 	 10.543608
0.091000 	 0.002308 	 10.974419
0.091500 	 0.002308 	 11.463000
0.092000 	 0.002308 	 12.009443
0.092500 	 0.002308 	 12.613612
0.093000 	 0.002308 	 13.275980
0.093500 	 0.002308 	 13.996328
0.094000 	 0.002308 	 14.774973
0.094500 	 0.002308 	 15.612054
0.095000 	 0.002308 	 16.507570
0.095500 	 0.002308 	 17.461660
0.096000 	 0.002308 	 18.474510
0.096500 	 0.002308 	 19.546274
0.097000 	 0.002308 	 20.676712
0.097500 	 0.002308 	 21.866558
0.098000 	 0.002308 	 23.115404
0.098500 	 0.002308 	 24.423542
0.099000 	 0.002308 	 25.791079
0.099500 	 0.002308 	 27.218252
0.100000 	 0.002308 	 28.705128
0.100500 	 0.002308 	 30.251581
0.101000 	 0.002308 	 31.858179
0.101500 	 0.002308 	 33.524647
0.102000 	 0.002308 	 35.251293
0.102500 	 0.002308 	 37.038013
0.103000 	 0.002308 	 38.885380
0.103500 	 0.002308 	 40.793011
0.104000 	 0.002308 	 42.761398
0.104500 	 0.002308 	 44.790535
0.105000 	 0.002308 	 46.880367
0.105500 	 0.002308 	 49.031158
0.106000 	 0.002308 	 51.243286
0.106500 	 0.002308 	 53.516617
0.107000 	 0.002308 	 55.851112
0.107500 	 0.002308 	 58.247196
0.108000 	 0.002308 	 60.704792
0.108500 	 0.002308 	 63.224106
0.109000 	 0.002308 	 65.805328
0.109500 	 0.002308 	 68.448387
0.110000 	 0.002308 	 71.153694
0.060000 	 0.002316 	 88.083817
0.060500 	 0.002316 	 85.203384
0.061000 	 0.002316 	 82.374428
0.061500 	 0.002316 	 79.596748
0.062000 	 0.002316 	 76.870537
0.062500 	 0.002316 	 74.195831
0.063000 	 0.002316 	 71.572906
0.063500 	 0.002316 	 69.001678
0.064000 	 0.002316 	 66.482391
0.064500 	 0.002316 	 64.014938
0.065000 	 0.002316 	 61.599785
0.065500 	 0.002316 	 59.236652
0.066000 	 0.002316 	 56.925831
0.066500 	 0.002316 	 54.667358
0.067000 	 0.002316 	 52.461483
0.067500 	 0.002316 	 50.308033
0.068000 	 0.002316 	 48.207436
0.068500 	 0.002316 	 46.159592
0.069000 	 0.002316 	 44.164646
0.069500 	 0.002316 	 42.222805
0.070000 	 0.002316 	 40.333942
0.070500 	 0.002316 	 38.498383
0.071000 	 0.002316 	 36.716156
0.071500 	 0.002316 	 34.987350
0.072000 	 0.002316 	 33.312000
0.072500 	 0.002316 	 31.690496
0.073000 	 0.002316 	 30.122604
0.073500 	 0.002316 	 28.608496
0.074000 	 0.002316 	 27.148388
0.074500 	 0.002316 	 25.742393
0.075000 	 0.002316 	 24.390509
0.075500 	 0.002316 	 23.092968
0.076000 	 0.002316 	 21.849848
0.076500 	 0.002316 	 20.661198
0.077000 	 0.002316 	 19.527113
0.077500 	 0.002316 	 18.447788
0.078000 	 0.002316 	 17.423313
0.078500 	 0.002316 	 16.453741
0.079000 	 0.002316 	 15.539057
0.079500 	 0.002316 	 14.679746
0.080000 	 0.002316 	 13.875584
0.080500 	 0.002316 	 13.126826
0.081000 	 0.002316 	 12.433528
0.081500 	 0.002316 	 11.795833
0.082000 	 0.002316 	 11.213816
0.082500 	 0.002316 	 10.687606
0.083000 	 0.002316 	 10.217345
0.083500 	 0.002316 	 9.803150
0.084000 	 0.002316 	 9.444894
0.084500 	 0.002316 	 9.143085
0.085000 	 0.002316 	 8.897637
0.085500 	 0.002316 	 8.708603
0.086000 	 0.002316 	 8.576151
0.086500 	 0.002316 	 8.500535
0.087000 	 0.002316 	 8.481620
0.087500 	 0.002316 	 8.519543
0.088000 	 0.002316 	 8.614651
0.088500 	 0.002316 	 8.766858
0.089000 	 0.002316 	 8.976297
0.089500 	 0.002316 	 9.243250
0.090000 	 0.002316 	 9.567445
0.090500 	 0.002316 	 9.949462
0.091000 	 0.002316 	 10.389146
0.091500 	 0.002316 	 10.886530
0.092000 	 0.002316 	 11.442081
0.092500 	 0.002316 	 12.055514
0.093000 	 0.002316 	 12.727253
0.093500 	 0.002316 	 13.457297
0.094000 	 0.002316 	 14.245765
0.094500 	 0.002316 	 15.092756
0.095000 	 0.002316 	 15.998278
0.095500 	 0.002316 	 16.962702
0.096000 	 0.002316 	 17.985989
0.096500 	 0.002316 	 19.068192
0.097000 	 0.002316 	 20.209570
0.097500 	 0.002316 	 21.410118
0.098000 	 0.002316 	 22.670029
0.098500 	 0.002316 	 23.989500
0.099000 	 0.002316 	 25.368471
0.099500 	 0.002316 	 26.807232
0.100000 	 0.002316 	 28.305771
0.100500 	 0.002316 	 29.864178
0.101000 	 0.002316 	 31.482704
0.101500 	 0.002316 	 33.161469
0.102000 	 0.002316 	 34.900497
0.102500 	 0.002316 	 36.700020
0.103000 	 0.002316 	 38.560001
0.103500 	 0.002316 	 40.480709
0.104000 	 0.002316 	 42.462132
0.104500 	 0.002316 	 44.504509
0.105000 	 0.002316 	 46.608009
0.105500 	 0.002316 	 48.772476
0.106000 	 0.002316 	 50.998394
0.106500 	 0.002316 	 53.285618
0.107000 	 0.002316 	 55.634262
0.107500 	 0.002316 	 58.044621
0.108000 	 0.002316 	 60.516796
0.108500 	 0.002316 	 63.050819
0.109000 	 0.002316 	 65.646820
0.109500 	 0.002316 	 68.305031
0.110000 	 0.002316 	 71.025497
0.060000 	 0.002324 	 87.262207
0.060500 	 0.002324 	 84.381889
0.061000 	 0.002324 	 81.552986
0.061500 	 0.002324 	 78.775574
0.062000 	 0.002324 	 76.049759
0.062500 	 0.002324 	 73.375450
0.063000 	 0.002324 	 70.753250
0.063500 	 0.002324 	 68.182800
0.064000 	 0.002324 	 65.664330
0.064500 	 0.002324 	 63.197823
0.065000 	 0.002324 	 60.783848
0.065500 	 0.002324 	 58.422035
0.066000 	 0.002324 	 56.112671
0.066500 	 0.002324 	 53.855755
0.067000 	 0.002324 	 51.651566
0.067500 	 0.002324 	 49.500038
0.068000 	 0.002324 	 47.401382
0.068500 	 0.002324 	 45.355572
0.069000 	 0.002324 	 43.362820
0.069500 	 0.002324 	 41.423302
0.070000 	 0.002324 	 39.537075
0.070500 	 0.002324 	 37.704014
0.071000 	 0.002324 	 35.924458
0.071500 	 0.002324 	 34.198647
0.072000 	 0.002324 	 32.526356
0.072500 	 0.002324 	 30.907873
0.073000 	 0.002324 	 29.343420
0.073500 	 0.002324 	 27.832756
0.074000 	 0.002324 	 26.376177
0.074500 	 0.002324 	 24.974012
0.075000 	 0.002324 	 23.626068
0.075500 	 0.002324 	 22.332529
0.076000 	 0.002324 	 21.093515
0.076500 	 0.002324 	 19.909317
0.077000 	 0.002324 	 18.779648
0.077500 	 0.002324 	 17.704885
0.078000 	 0.002324 	 16.685194
0.078500 	 0.002324 	 15.720373
0.079000 	 0.002324 	 14.810936
0.079500 	 0.002324 	 13.956638
0.080000 	 0.002324 	 13.157768
0.080500 	 0.002324 	 12.414546
0.081000 	 0.002324 	 11.726810
0.081500 	 0.002324 	 11.094966
0.082000 	 0.002324 	 10.518893
0.082500 	 0.002324 	 9.998782
0.083000 	 0.002324 	 9.534675
0.083500 	 0.002324 	 9.126636
0.084000 	 0.002324 	 8.775062
0.084500 	 0.002324 	 8.480003
0.085000 	 0.002324 	 8.241302
0.085500 	 0.002324 	 8.059199
0.086000 	 0.002324 	 7.933858
0.086500 	 0.002324 	 7.865265
0.087000 	 0.002324 	 7.853825
0.087500 	 0.002324 	 7.899456
0.088000 	 0.002324 	 8.002242
0.088500 	 0.002324 	 8.162308
0.089000 	 0.002324 	 8.379760
0.089500 	 0.002324 	 8.654827
0.090000 	 0.002324 	 8.987499
0.090500 	 0.002324 	 9.377955
0.091000 	 0.002324 	 9.826385
0.091500 	 0.002324 	 10.332556
0.092000 	 0.002324 	 10.896959
0.092500 	 0.002324 	 11.519716
0.093000 	 0.002324 	 12.200771
0.093500 	 0.002324 	 12.940192
0.094000 	 0.002324 	 13.738122
0.094500 	 0.002324 	 14.594810
0.095000 	 0.002324 	 15.510332
0.095500 	 0.002324 	 16.484837
0.096000 	 0.002324 	 17.518326
0.096500 	 0.002324 	 18.610998
0.097000 	 0.002324 	 19.762869
0.097500 	 0.002324 	 20.974186
0.098000 	 0.002324 	 22.245085
0.098500 	 0.002324 	 23.575464
0.099000 	 0.002324 	 24.965790
0.099500 	 0.002324 	 26.415842
0.100000 	 0.002324 	 27.925949
0.100500 	 0.002324 	 29.496090
0.101000 	 0.002324 	 31.126551
0.101500 	 0.002324 	 32.817245
0.102000 	 0.002324 	 34.568588
0.102500 	 0.002324 	 36.380459
0.103000 	 0.002324 	 38.252926
0.103500 	 0.002324 	 40.186386
0.104000 	 0.002324 	 42.180790
0.104500 	 0.002324 	 44.236095
0.105000 	 0.002324 	 46.352859
0.105500 	 0.002324 	 48.530666
0.106000 	 0.002324 	 50.770123
0.106500 	 0.002324 	 53.071056
0.107000 	 0.002324 	 55.433830
0.107500 	 0.002324 	 57.858288
0.108000 	 0.002324 	 60.344662
0.108500 	 0.002324 	 62.893059
0.109000 	 0.002324 	 65.503784
0.109500 	 0.002324 	 68.176811
0.110000 	 0.002324 	 70.912163
0.060000 	 0.002332 	 86.466118
0.060500 	 0.002332 	 83.585808
0.061000 	 0.002332 	 80.757118
0.061500 	 0.002332 	 77.979950
0.062000 	 0.002332 	 75.254448
0.062500 	 0.002332 	 72.580856
0.063000 	 0.002332 	 69.959091
0.063500 	 0.002332 	 67.389442
0.064000 	 0.002332 	 64.871910
0.064500 	 0.002332 	 62.406574
0.065000 	 0.002332 	 59.993683
0.065500 	 0.002332 	 57.633289
0.066000 	 0.002332 	 55.325283
0.066500 	 0.002332 	 53.069962
0.067000 	 0.002332 	 50.867504
0.067500 	 0.002332 	 48.717667
0.068000 	 0.002332 	 46.620956
0.068500 	 0.002332 	 44.577324
0.069000 	 0.002332 	 42.586800
0.069500 	 0.002332 	 40.649612
0.070000 	 0.002332 	 38.765743
0.070500 	 0.002332 	 36.935501
0.071000 	 0.002332 	 35.158649
0.071500 	 0.002332 	 33.435722
0.072000 	 0.002332 	 31.766550
0.072500 	 0.002332 	 30.151257
0.073000 	 0.002332 	 28.589888
0.073500 	 0.002332 	 27.082716
0.074000 	 0.002332 	 25.629818
0.074500 	 0.002332 	 24.231293
0.075000 	 0.002332 	 22.887280
0.075500 	 0.002332 	 21.597664
0.076000 	 0.002332 	 20.362864
0.076500 	 0.002332 	 19.182861
0.077000 	 0.002332 	 18.057598
0.077500 	 0.002332 	 16.987255
0.078000 	 0.002332 	 15.972263
0.078500 	 0.002332 	 15.012342
0.079000 	 0.002332 	 14.107909
0.079500 	 0.002332 	 13.258814
0.080000 	 0.002332 	 12.465307
0.080500 	 0.002332 	 11.727206
0.081000 	 0.002332 	 11.045122
0.081500 	 0.002332 	 10.418957
0.082000 	 0.002332 	 9.848640
0.082500 	 0.002332 	 9.334374
0.083000 	 0.002332 	 8.876504
0.083500 	 0.002332 	 8.474877
0.084000 	 0.002332 	 8.129669
0.084500 	 0.002332 	 7.841048
0.085000 	 0.002332 	 7.609055
0.085500 	 0.002332 	 7.433874
0.086000 	 0.002332 	 7.315559
0.086500 	 0.002332 	 7.254179
0.087000 	 0.002332 	 7.250028
0.087500 	 0.002332 	 7.302996
0.088000 	 0.002332 	 7.413360
0.088500 	 0.002332 	 7.581172
0.089000 	 0.002332 	 7.806518
0.089500 	 0.002332 	 8.089693
0.090000 	 0.002332 	 8.430545
0.090500 	 0.002332 	 8.829432
0.091000 	 0.002332 	 9.286250
0.091500 	 0.002332 	 9.801233
0.092000 	 0.002332 	 10.374393
0.092500 	 0.002332 	 11.006024
0.093000 	 0.002332 	 11.696152
0.093500 	 0.002332 	 12.444885
0.094000 	 0.002332 	 13.252317
0.094500 	 0.002332 	 14.118659
0.095000 	 0.002332 	 15.044029
0.095500 	 0.002332 	 16.028275
0.096000 	 0.002332 	 17.071903
0.096500 	 0.002332 	 18.174723
0.097000 	 0.002332 	 19.337004
0.097500 	 0.002332 	 20.558907
0.098000 	 0.002332 	 21.840488
0.098500 	 0.002332 	 23.181726
0.099000 	 0.002332 	 24.583023
0.099500 	 0.002332 	 26.044230
0.100000 	 0.002332 	 27.565744
0.100500 	 0.002332 	 29.147448
0.101000 	 0.002332 	 30.789661
0.101500 	 0.002332 	 32.492218
0.102000 	 0.002332 	 34.255356
0.102500 	 0.002332 	 36.079288
0.103000 	 0.002332 	 37.964401
0.103500 	 0.002332 	 39.910301
0.104000 	 0.002332 	 41.917271
0.104500 	 0.002332 	 43.985584
0.105000 	 0.002332 	 46.115162
0.105500 	 0.002332 	 48.306290
0.106000 	 0.002332 	 50.558964
0.106500 	 0.002332 	 52.873604
0.107000 	 0.002332 	 55.249714
0.107500 	 0.002332 	 57.688168
0.108000 	 0.002332 	 60.188541
0.108500 	 0.002332 	 62.751217
0.109000 	 0.002332 	 65.376205
0.109500 	 0.002332 	 68.063835
0.110000 	 0.002332 	 70.813881
0.060000 	 0.002340 	 85.695557
0.060500 	 0.002340 	 82.815346
0.061000 	 0.002340 	 79.986862
0.061500 	 0.002340 	 77.209915
0.062000 	 0.002340 	 74.484947
0.062500 	 0.002340 	 71.811920
0.063000 	 0.002340 	 69.190865
0.063500 	 0.002340 	 66.622093
0.064000 	 0.002340 	 64.105469
0.064500 	 0.002340 	 61.641045
0.065000 	 0.002340 	 59.229427
0.065500 	 0.002340 	 56.870262
0.066000 	 0.002340 	 54.563690
0.066500 	 0.002340 	 52.310009
0.067000 	 0.002340 	 50.109150
0.067500 	 0.002340 	 47.961338
0.068000 	 0.002340 	 45.866547
0.068500 	 0.002340 	 43.824963
0.069000 	 0.002340 	 41.836800
0.069500 	 0.002340 	 39.901859
0.070000 	 0.002340 	 38.020557
0.070500 	 0.002340 	 36.192741
0.071000 	 0.002340 	 34.418774
0.071500 	 0.002340 	 32.698505
0.072000 	 0.002340 	 31.032513
0.072500 	 0.002340 	 29.420321
0.073000 	 0.002340 	 27.862240
0.073500 	 0.002340 	 26.358507
0.074000 	 0.002340 	 24.909136
0.074500 	 0.002340 	 23.514416
0.075000 	 0.002340 	 22.174067
0.075500 	 0.002340 	 20.888525
0.076000 	 0.002340 	 19.657633
0.076500 	 0.002340 	 18.481817
0.077000 	 0.002340 	 17.361084
0.077500 	 0.002340 	 16.295313
0.078000 	 0.002340 	 15.284831
0.078500 	 0.002340 	 14.329840
0.079000 	 0.002340 	 13.430210
0.079500 	 0.002340 	 12.586069
0.080000 	 0.002340 	 11.797736
0.080500 	 0.002340 	 11.065126
0.081000 	 0.002340 	 10.388338
0.081500 	 0.002340 	 9.767736
0.082000 	 0.002340 	 9.203257
0.082500 	 0.002340 	 8.694900
0.083000 	 0.002340 	 8.243059
0.083500 	 0.002340 	 7.847641
0.084000 	 0.002340 	 7.508738
0.084500 	 0.002340 	 7.226518
0.085000 	 0.002340 	 7.001090
0.085500 	 0.002340 	 6.832732
0.086000 	 0.002340 	 6.721307
0.086500 	 0.002340 	 6.667016
0.087000 	 0.002340 	 6.669986
0.087500 	 0.002340 	 6.730460
0.088000 	 0.002340 	 6.848185
0.088500 	 0.002340 	 7.023654
0.089000 	 0.002340 	 7.256858
0.089500 	 0.002340 	 7.547785
0.090000 	 0.002340 	 7.896835
0.090500 	 0.002340 	 8.303743
0.091000 	 0.002340 	 8.769001
0.091500 	 0.002340 	 9.292600
0.092000 	 0.002340 	 9.874434
0.092500 	 0.002340 	 10.514865
0.093000 	 0.002340 	 11.213951
0.093500 	 0.002340 	 11.971759
0.094000 	 0.002340 	 12.788568
0.094500 	 0.002340 	 13.664392
0.095000 	 0.002340 	 14.599047
0.095500 	 0.002340 	 15.593252
0.096000 	 0.002340 	 16.646719
0.096500 	 0.002340 	 17.759634
0.097000 	 0.002340 	 18.932129
0.097500 	 0.002340 	 20.164408
0.098000 	 0.002340 	 21.456572
0.098500 	 0.002340 	 22.808372
0.099000 	 0.002340 	 24.220545
0.099500 	 0.002340 	 25.692978
0.100000 	 0.002340 	 27.225483
0.100500 	 0.002340 	 28.818428
0.101000 	 0.002340 	 30.472000
0.101500 	 0.002340 	 32.186275
0.102000 	 0.002340 	 33.961349
0.102500 	 0.002340 	 35.797310
0.103000 	 0.002340 	 37.694294
0.103500 	 0.002340 	 39.652573
0.104000 	 0.002340 	 41.671974
0.104500 	 0.002340 	 43.752861
0.105000 	 0.002340 	 45.895264
0.105500 	 0.002340 	 48.099335
0.106000 	 0.002340 	 50.365089
0.106500 	 0.002340 	 52.692860
0.107000 	 0.002340 	 55.082653
0.107500 	 0.002340 	 57.534557
0.108000 	 0.002340 	 60.048714
0.108500 	 0.002340 	 62.625420
0.109000 	 0.002340 	 65.264412
0.109500 	 0.002340 	 67.966240
0.110000 	 0.002340 	 70.730881
0.060000 	 0.002348 	 84.950554
0.060500 	 0.002348 	 82.070549
0.061000 	 0.002348 	 79.242203
0.061500 	 0.002348 	 76.465652
0.062000 	 0.002348 	 73.741135
0.062500 	 0.002348 	 71.068726
0.063000 	 0.002348 	 68.448410
0.063500 	 0.002348 	 65.880440
0.064000 	 0.002348 	 63.364952
0.064500 	 0.002348 	 60.901726
0.065000 	 0.002348 	 58.491154
0.065500 	 0.002348 	 56.133274
0.066000 	 0.002348 	 53.828346
0.066500 	 0.002348 	 51.576168
0.067000 	 0.002348 	 49.376900
0.067500 	 0.002348 	 47.230949
0.068000 	 0.002348 	 45.138149
0.068500 	 0.002348 	 43.098698
0.069000 	 0.002348 	 41.112705
0.069500 	 0.002348 	 39.180229
0.070000 	 0.002348 	 37.301342
0.070500 	 0.002348 	 35.476242
0.071000 	 0.002348 	 33.705070
0.071500 	 0.002348 	 31.987679
0.072000 	 0.002348 	 30.324354
0.072500 	 0.002348 	 28.715466
0.073000 	 0.002348 	 27.160637
0.073500 	 0.002348 	 25.660320
0.074000 	 0.002348 	 24.214495
0.074500 	 0.002348 	 22.823265
0.075000 	 0.002348 	 21.486868
0.075500 	 0.002348 	 20.205069
0.076000 	 0.002348 	 18.978264
0.076500 	 0.002348 	 17.806721
0.077000 	 0.002348 	 16.690132
0.077500 	 0.002348 	 15.628853
0.078000 	 0.002348 	 14.622883
0.078500 	 0.002348 	 13.672599
0.079000 	 0.002348 	 12.777789
0.079500 	 0.002348 	 11.938724
0.080000 	 0.002348 	 11.155392
0.080500 	 0.002348 	 10.428152
0.081000 	 0.002348 	 9.756886
0.081500 	 0.002348 	 9.141715
0.082000 	 0.002348 	 8.582869
0.082500 	 0.002348 	 8.080408
0.083000 	 0.002348 	 7.634433
0.083500 	 0.002348 	 7.244982
0.084000 	 0.002348 	 6.912492
0.084500 	 0.002348 	 6.636654
0.085000 	 0.002348 	 6.417789
0.085500 	 0.002348 	 6.255970
0.086000 	 0.002348 	 6.151288
0.086500 	 0.002348 	 6.104033
0.087000 	 0.002348 	 6.114000
0.087500 	 0.002348 	 6.181661
0.088000 	 0.002348 	 6.306900
0.088500 	 0.002348 	 6.489734
0.089000 	 0.002348 	 6.730656
0.089500 	 0.002348 	 7.029467
0.090000 	 0.002348 	 7.386342
0.090500 	 0.002348 	 7.801472
0.091000 	 0.002348 	 8.274914
0.091500 	 0.002348 	 8.806731
0.092000 	 0.002348 	 9.397190
0.092500 	 0.002348 	 10.046336
0.093000 	 0.002348 	 10.754218
0.093500 	 0.002348 	 11.521061
0.094000 	 0.002348 	 12.346962
0.094500 	 0.002348 	 13.232009
0.095000 	 0.002348 	 14.176224
0.095500 	 0.002348 	 15.179901
0.096000 	 0.002348 	 16.243149
0.096500 	 0.002348 	 17.365940
0.097000 	 0.002348 	 18.548513
0.097500 	 0.002348 	 19.790951
0.098000 	 0.002348 	 21.093288
0.098500 	 0.002348 	 22.455812
0.099000 	 0.002348 	 23.878475
0.099500 	 0.002348 	 25.361713
0.100000 	 0.002348 	 26.905317
0.100500 	 0.002348 	 28.509277
0.101000 	 0.002348 	 30.174181
0.101500 	 0.002348 	 31.899740
0.102000 	 0.002348 	 33.686478
0.102500 	 0.002348 	 35.534199
0.103000 	 0.002348 	 37.443092
0.103500 	 0.002348 	 39.413292
0.104000 	 0.002348 	 41.445042
0.104500 	 0.002348 	 43.538231
0.105000 	 0.002348 	 45.693203
0.105500 	 0.002348 	 47.910042
0.106000 	 0.002348 	 50.188690
0.106500 	 0.002348 	 52.529305
0.107000 	 0.002348 	 54.932285
0.107500 	 0.002348 	 57.397686
0.108000 	 0.002348 	 59.925232
0.108500 	 0.002348 	 62.515568
0.109000 	 0.002348 	 65.168640
0.109500 	 0.002348 	 67.884293
0.110000 	 0.002348 	 70.663101
0.060000 	 0.002356 	 84.231216
0.060500 	 0.002356 	 81.351372
0.061000 	 0.002356 	 78.523277
0.061500 	 0.002356 	 75.747238
0.062000 	 0.002356 	 73.023285
0.062500 	 0.002356 	 70.351494
0.063000 	 0.002356 	 67.732018
0.063500 	 0.002356 	 65.164764
0.064000 	 0.002356 	 62.650276
0.064500 	 0.002356 	 60.188251
0.065000 	 0.002356 	 57.778877
0.065500 	 0.002356 	 55.422512
0.066000 	 0.002356 	 53.118954
0.066500 	 0.002356 	 50.868301
0.067000 	 0.002356 	 48.670998
0.067500 	 0.002356 	 46.526810
0.068000 	 0.002356 	 44.436028
0.068500 	 0.002356 	 42.398605
0.069000 	 0.002356 	 40.414921
0.069500 	 0.002356 	 38.484665
0.070000 	 0.002356 	 36.608276
0.070500 	 0.002356 	 34.785801
0.071000 	 0.002356 	 33.017200
0.071500 	 0.002356 	 31.302847
0.072000 	 0.002356 	 29.642540
0.072500 	 0.002356 	 28.036604
0.073000 	 0.002356 	 26.485067
0.073500 	 0.002356 	 24.988073
0.074000 	 0.002356 	 23.545788
0.074500 	 0.002356 	 22.158169
0.075000 	 0.002356 	 20.825422
0.075500 	 0.002356 	 19.547544
0.076000 	 0.002356 	 18.324821
0.076500 	 0.002356 	 17.157349
0.077000 	 0.002356 	 16.045052
0.077500 	 0.002356 	 14.988221
0.078000 	 0.002356 	 13.986822
0.078500 	 0.002356 	 13.040988
0.079000 	 0.002356 	 12.151114
0.079500 	 0.002356 	 11.316962
0.080000 	 0.002356 	 10.538795
0.080500 	 0.002356 	 9.816472
0.081000 	 0.002356 	 9.150575
0.081500 	 0.002356 	 8.541055
0.082000 	 0.002356 	 7.987789
0.082500 	 0.002356 	 7.491043
0.083000 	 0.002356 	 7.050874
0.083500 	 0.002356 	 6.667449
0.084000 	 0.002356 	 6.341013
0.084500 	 0.002356 	 6.071461
0.085000 	 0.002356 	 5.858989
0.085500 	 0.002356 	 5.703717
0.086000 	 0.002356 	 5.605763
0.086500 	 0.002356 	 5.565219
0.087000 	 0.002356 	 5.582349
0.087500 	 0.002356 	 5.657036
0.088000 	 0.002356 	 5.789489
0.088500 	 0.002356 	 5.979694
0.089000 	 0.002356 	 6.228136
0.089500 	 0.002356 	 6.534636
0.090000 	 0.002356 	 6.899399
0.090500 	 0.002356 	 7.322364
0.091000 	 0.002356 	 7.803992
0.091500 	 0.002356 	 8.344126
0.092000 	 0.002356 	 8.942957
0.092500 	 0.002356 	 9.600563
0.093000 	 0.002356 	 10.317246
0.093500 	 0.002356 	 11.092750
0.094000 	 0.002356 	 11.927625
0.094500 	 0.002356 	 12.821634
0.095000 	 0.002356 	 13.775421
0.095500 	 0.002356 	 14.788471
0.096000 	 0.002356 	 15.861098
0.096500 	 0.002356 	 16.993696
0.097000 	 0.002356 	 18.186100
0.097500 	 0.002356 	 19.438459
0.098000 	 0.002356 	 20.751062
0.098500 	 0.002356 	 22.123838
0.099000 	 0.002356 	 23.557112
0.099500 	 0.002356 	 25.050726
0.100000 	 0.002356 	 26.605150
0.100500 	 0.002356 	 28.220245
0.101000 	 0.002356 	 29.896004
0.101500 	 0.002356 	 31.633022
0.102000 	 0.002356 	 33.430984
0.102500 	 0.002356 	 35.290234
0.103000 	 0.002356 	 37.210739
0.103500 	 0.002356 	 39.192890
0.104000 	 0.002356 	 41.236465
0.104500 	 0.002356 	 43.341991
0.105000 	 0.002356 	 45.509079
0.105500 	 0.002356 	 47.738415
0.106000 	 0.002356 	 50.029800
0.106500 	 0.002356 	 52.383274
0.107000 	 0.002356 	 54.799122
0.107500 	 0.002356 	 57.277489
0.108000 	 0.002356 	 59.818512
0.108500 	 0.002356 	 62.422249
0.109000 	 0.002356 	 65.088799
0.109500 	 0.002356 	 67.818176
0.110000 	 0.002356 	 70.610939
0.060000 	 0.002364 	 83.537743
0.060500 	 0.002364 	 80.658150
0.061000 	 0.002364 	 77.830399
0.061500 	 0.002364 	 75.054802
0.062000 	 0.002364 	 72.331223
0.062500 	 0.002364 	 69.660133
0.063000 	 0.002364 	 67.041496
0.063500 	 0.002364 	 64.475311
0.064000 	 0.002364 	 61.961773
0.064500 	 0.002364 	 59.500904
0.065000 	 0.002364 	 57.092846
0.065500 	 0.002364 	 54.737877
0.066000 	 0.002364 	 52.435726
0.066500 	 0.002364 	 50.186916
0.067000 	 0.002364 	 47.991146
0.067500 	 0.002364 	 45.848923
0.068000 	 0.002364 	 43.760040
0.068500 	 0.002364 	 41.724899
0.069000 	 0.002364 	 39.743298
0.069500 	 0.002364 	 37.815495
0.070000 	 0.002364 	 35.941540
0.070500 	 0.002364 	 34.121582
0.071000 	 0.002364 	 32.355709
0.071500 	 0.002364 	 30.644087
0.072000 	 0.002364 	 28.986950
0.072500 	 0.002364 	 27.384068
0.073000 	 0.002364 	 25.835756
0.073500 	 0.002364 	 24.342081
0.074000 	 0.002364 	 22.903214
0.074500 	 0.002364 	 21.519194
0.075000 	 0.002364 	 20.190071
0.075500 	 0.002364 	 18.916119
0.076000 	 0.002364 	 17.697298
0.076500 	 0.002364 	 16.533857
0.077000 	 0.002364 	 15.425797
0.077500 	 0.002364 	 14.373342
0.078000 	 0.002364 	 13.376390
0.078500 	 0.002364 	 12.435356
0.079000 	 0.002364 	 11.550031
0.079500 	 0.002364 	 10.720745
0.080000 	 0.002364 	 9.947392
0.080500 	 0.002364 	 9.230556
0.081000 	 0.002364 	 8.569726
0.081500 	 0.002364 	 7.965508
0.082000 	 0.002364 	 7.417828
0.082500 	 0.002364 	 6.926739
0.083000 	 0.002364 	 6.492319
0.083500 	 0.002364 	 6.114884
0.084000 	 0.002364 	 5.794414
0.084500 	 0.002364 	 5.531079
0.085000 	 0.002364 	 5.324975
0.085500 	 0.002364 	 5.176080
0.086000 	 0.002364 	 5.084813
0.086500 	 0.002364 	 5.051013
0.087000 	 0.002364 	 5.074872
0.087500 	 0.002364 	 5.156586
0.088000 	 0.002364 	 5.296133
0.088500 	 0.002364 	 5.493684
0.089000 	 0.002364 	 5.749483
0.089500 	 0.002364 	 6.063537
0.090000 	 0.002364 	 6.435984
0.090500 	 0.002364 	 6.866915
0.091000 	 0.002364 	 7.356328
0.091500 	 0.002364 	 7.904628
0.092000 	 0.002364 	 8.511636
0.092500 	 0.002364 	 9.177704
0.093000 	 0.002364 	 9.902905
0.093500 	 0.002364 	 10.687212
0.094000 	 0.002364 	 11.530798
0.094500 	 0.002364 	 12.433861
0.095000 	 0.002364 	 13.396538
0.095500 	 0.002364 	 14.418930
0.096000 	 0.002364 	 15.501085
0.096500 	 0.002364 	 16.643141
0.097000 	 0.002364 	 17.845240
0.097500 	 0.002364 	 19.107470
0.098000 	 0.002364 	 20.429884
0.098500 	 0.002364 	 21.812956
0.099000 	 0.002364 	 23.256435
0.099500 	 0.002364 	 24.760519
0.100000 	 0.002364 	 26.325384
0.100500 	 0.002364 	 27.951197
0.101000 	 0.002364 	 29.637854
0.101500 	 0.002364 	 31.385876
0.102000 	 0.002364 	 33.194962
0.102500 	 0.002364 	 35.065594
0.103000 	 0.002364 	 36.997700
0.103500 	 0.002364 	 38.991325
0.104000 	 0.002364 	 41.046753
0.104500 	 0.002364 	 43.164108
0.105000 	 0.002364 	 45.343395
0.105500 	 0.002364 	 47.584915
0.106000 	 0.002364 	 49.888603
0.106500 	 0.002364 	 52.254738
0.107000 	 0.002364 	 54.683266
0.107500 	 0.002364 	 57.174557
0.108000 	 0.002364 	 59.728462
0.108500 	 0.002364 	 62.345341
0.109000 	 0.002364 	 65.025177
0.109500 	 0.002364 	 67.768272
0.110000 	 0.002364 	 70.574524
0.060000 	 0.002372 	 82.870087
0.060500 	 0.002372 	 79.990662
0.061000 	 0.002372 	 77.163300
0.061500 	 0.002372 	 74.388290
0.062000 	 0.002372 	 71.665512
0.062500 	 0.002372 	 68.995132
0.063000 	 0.002372 	 66.377289
0.063500 	 0.002372 	 63.812016
0.064000 	 0.002372 	 61.299603
0.064500 	 0.002372 	 58.840012
0.065000 	 0.002372 	 56.433277
0.065500 	 0.002372 	 54.079502
0.066000 	 0.002372 	 51.779026
0.066500 	 0.002372 	 49.531780
0.067000 	 0.002372 	 47.337925
0.067500 	 0.002372 	 45.197426
0.068000 	 0.002372 	 43.110588
0.068500 	 0.002372 	 41.077446
0.069000 	 0.002372 	 39.098080
0.069500 	 0.002372 	 37.172630
0.070000 	 0.002372 	 35.301147
0.070500 	 0.002372 	 33.483746
0.071000 	 0.002372 	 31.720739
0.071500 	 0.002372 	 30.012049
0.072000 	 0.002372 	 28.357639
0.072500 	 0.002372 	 26.757864
0.073000 	 0.002372 	 25.212660
0.073500 	 0.002372 	 23.722368
0.074000 	 0.002372 	 22.286915
0.074500 	 0.002372 	 20.906427
0.075000 	 0.002372 	 19.581078
0.075500 	 0.002372 	 18.310829
0.076000 	 0.002372 	 17.095947
0.076500 	 0.002372 	 15.936639
0.077000 	 0.002372 	 14.832660
0.077500 	 0.002372 	 13.784415
0.078000 	 0.002372 	 12.791810
0.078500 	 0.002372 	 11.855418
0.079000 	 0.002372 	 10.974761
0.079500 	 0.002372 	 10.150353
0.080000 	 0.002372 	 9.382103
0.080500 	 0.002372 	 8.670010
0.081000 	 0.002372 	 8.014675
0.081500 	 0.002372 	 7.415611
0.082000 	 0.002372 	 6.873338
0.082500 	 0.002372 	 6.387794
0.083000 	 0.002372 	 5.959131
0.083500 	 0.002372 	 5.587465
0.084000 	 0.002372 	 5.273066
0.084500 	 0.002372 	 5.015659
0.085000 	 0.002372 	 4.815754
0.085500 	 0.002372 	 4.673203
0.086000 	 0.002372 	 4.588428
0.086500 	 0.002372 	 4.561206
0.087000 	 0.002372 	 4.591898
0.087500 	 0.002372 	 4.680476
0.088000 	 0.002372 	 4.827103
0.088500 	 0.002372 	 5.031856
0.089000 	 0.002372 	 5.294846
0.089500 	 0.002372 	 5.616335
0.090000 	 0.002372 	 5.996265
0.090500 	 0.002372 	 6.434881
0.091000 	 0.002372 	 6.932180
0.091500 	 0.002372 	 7.488472
0.092000 	 0.002372 	 8.103591
0.092500 	 0.002372 	 8.777966
0.093000 	 0.002372 	 9.511441
0.093500 	 0.002372 	 10.304350
0.094000 	 0.002372 	 11.156570
0.094500 	 0.002372 	 12.068470
0.095000 	 0.002372 	 13.040150
0.095500 	 0.002372 	 14.071653
0.096000 	 0.002372 	 15.162913
0.096500 	 0.002372 	 16.314306
0.097000 	 0.002372 	 17.525969
0.097500 	 0.002372 	 18.797876
0.098000 	 0.002372 	 20.130144
0.098500 	 0.002372 	 21.522993
0.099000 	 0.002372 	 22.976591
0.099500 	 0.002372 	 24.490891
0.100000 	 0.002372 	 26.066114
0.100500 	 0.002372 	 27.702393
0.101000 	 0.002372 	 29.399921
0.101500 	 0.002372 	 31.158781
0.102000 	 0.002372 	 32.978882
0.102500 	 0.002372 	 34.860558
0.103000 	 0.002372 	 36.803761
0.103500 	 0.002372 	 38.808872
0.104000 	 0.002372 	 40.875977
0.104500 	 0.002372 	 43.004894
0.105000 	 0.002372 	 45.195984
0.105500 	 0.002372 	 47.449642
0.106000 	 0.002372 	 49.765411
0.106500 	 0.002372 	 52.143787
0.107000 	 0.002372 	 54.584980
0.107500 	 0.002372 	 57.088787
0.108000 	 0.002372 	 59.655533
0.108500 	 0.002372 	 62.285271
0.109000 	 0.002372 	 64.978241
0.109500 	 0.002372 	 67.734428
0.110000 	 0.002372 	 70.554199
0.060000 	 0.002380 	 82.228424
0.060500 	 0.002380 	 79.349434
0.061000 	 0.002380 	 76.522537
0.061500 	 0.002380 	 73.748055
0.062000 	 0.002380 	 71.025833
0.062500 	 0.002380 	 68.356277
0.063000 	 0.002380 	 65.739357
0.063500 	 0.002380 	 63.175034
0.064000 	 0.002380 	 60.663647
0.064500 	 0.002380 	 58.205219
0.065000 	 0.002380 	 55.799927
0.065500 	 0.002380 	 53.447639
0.066000 	 0.002380 	 51.148727
0.066500 	 0.002380 	 48.903004
0.067000 	 0.002380 	 46.710945
0.067500 	 0.002380 	 44.572430
0.068000 	 0.002380 	 42.487648
0.068500 	 0.002380 	 40.456573
0.069000 	 0.002380 	 38.479496
0.069500 	 0.002380 	 36.556271
0.070000 	 0.002380 	 34.687359
0.070500 	 0.002380 	 32.872627
0.071000 	 0.002380 	 31.112154
0.071500 	 0.002380 	 29.406254
0.072000 	 0.002380 	 27.754795
0.072500 	 0.002380 	 26.158075
0.073000 	 0.002380 	 24.616030
0.073500 	 0.002380 	 23.129045
0.074000 	 0.002380 	 21.696884
0.074500 	 0.002380 	 20.319954
0.075000 	 0.002380 	 18.998207
0.075500 	 0.002380 	 17.731838
0.076000 	 0.002380 	 16.520906
0.076500 	 0.002380 	 15.365404
0.077000 	 0.002380 	 14.265738
0.077500 	 0.002380 	 13.221744
0.078000 	 0.002380 	 12.233640
0.078500 	 0.002380 	 11.301549
0.079000 	 0.002380 	 10.425601
0.079500 	 0.002380 	 9.605810
0.080000 	 0.002380 	 8.842340
0.080500 	 0.002380 	 8.135429
0.081000 	 0.002380 	 7.485034
0.081500 	 0.002380 	 6.891212
0.082000 	 0.002380 	 6.354394
0.082500 	 0.002380 	 5.874305
0.083000 	 0.002380 	 5.451288
0.083500 	 0.002380 	 5.085391
0.084000 	 0.002380 	 4.776707
0.084500 	 0.002380 	 4.525489
0.085000 	 0.002380 	 4.331625
0.085500 	 0.002380 	 4.195528
0.086000 	 0.002380 	 4.116959
0.086500 	 0.002380 	 4.096282
0.087000 	 0.002380 	 4.133574
0.087500 	 0.002380 	 4.228948
0.088000 	 0.002380 	 4.382425
0.088500 	 0.002380 	 4.594333
0.089000 	 0.002380 	 4.864554
0.089500 	 0.002380 	 5.193178
0.090000 	 0.002380 	 5.580620
0.090500 	 0.002380 	 6.026790
0.091000 	 0.002380 	 6.531875
0.091500 	 0.002380 	 7.095793
0.092000 	 0.002380 	 7.718978
0.092500 	 0.002380 	 8.401382
0.093000 	 0.002380 	 9.143135
0.093500 	 0.002380 	 9.944385
0.094000 	 0.002380 	 10.805169
0.094500 	 0.002380 	 11.725708
0.095000 	 0.002380 	 12.706160
0.095500 	 0.002380 	 13.746465
0.096000 	 0.002380 	 14.846942
0.096500 	 0.002380 	 16.007517
0.097000 	 0.002380 	 17.228422
0.097500 	 0.002380 	 18.509768
0.098000 	 0.002380 	 19.851810
0.098500 	 0.002380 	 21.254431
0.099000 	 0.002380 	 22.717913
0.099500 	 0.002380 	 24.242222
0.100000 	 0.002380 	 25.827724
0.100500 	 0.002380 	 27.474413
0.101000 	 0.002380 	 29.182234
0.101500 	 0.002380 	 30.951576
0.102000 	 0.002380 	 32.782475
0.102500 	 0.002380 	 34.675034
0.103000 	 0.002380 	 36.629353
0.103500 	 0.002380 	 38.645664
0.104000 	 0.002380 	 40.724049
0.104500 	 0.002380 	 42.864548
0.105000 	 0.002380 	 45.067406
0.105500 	 0.002380 	 47.332623
0.106000 	 0.002380 	 49.660435
0.106500 	 0.002380 	 52.050835
0.107000 	 0.002380 	 54.504173
0.107500 	 0.002380 	 57.020378
0.108000 	 0.002380 	 59.599571
0.108500 	 0.002380 	 62.242077
0.109000 	 0.002380 	 64.947792
0.109500 	 0.002380 	 67.717102
0.110000 	 0.002380 	 70.549820
0.060000 	 0.002388 	 81.612770
0.060500 	 0.002388 	 78.734230
0.061000 	 0.002388 	 75.907875
0.061500 	 0.002388 	 73.133873
0.062000 	 0.002388 	 70.412453
0.062500 	 0.002388 	 67.743805
0.063000 	 0.002388 	 65.127762
0.063500 	 0.002388 	 62.564415
0.064000 	 0.002388 	 60.054180
0.064500 	 0.002388 	 57.597088
0.065000 	 0.002388 	 55.192955
0.065500 	 0.002388 	 52.842201
0.066000 	 0.002388 	 50.544834
0.066500 	 0.002388 	 48.300922
0.067000 	 0.002388 	 46.110584
0.067500 	 0.002388 	 43.973919
0.068000 	 0.002388 	 41.891113
0.068500 	 0.002388 	 39.862217
0.069000 	 0.002388 	 37.887302
0.069500 	 0.002388 	 35.966679
0.070000 	 0.002388 	 34.099979
0.070500 	 0.002388 	 32.287842
0.071000 	 0.002388 	 30.530222
0.071500 	 0.002388 	 28.827028
0.072000 	 0.002388 	 27.178493
0.072500 	 0.002388 	 25.584831
0.073000 	 0.002388 	 24.046032
0.073500 	 0.002388 	 22.562250
0.074000 	 0.002388 	 21.133522
0.074500 	 0.002388 	 19.760136
0.075000 	 0.002388 	 18.441910
0.075500 	 0.002388 	 17.179255
0.076000 	 0.002388 	 15.972074
0.076500 	 0.002388 	 14.820633
0.077000 	 0.002388 	 13.724906
0.077500 	 0.002388 	 12.685189
0.078000 	 0.002388 	 11.701442
0.078500 	 0.002388 	 10.773714
0.079000 	 0.002388 	 9.902343
0.079500 	 0.002388 	 9.087332
0.080000 	 0.002388 	 8.328721
0.080500 	 0.002388 	 7.626593
0.081000 	 0.002388 	 6.981223
0.081500 	 0.002388 	 6.392704
0.082000 	 0.002388 	 5.861064
0.082500 	 0.002388 	 5.386456
0.083000 	 0.002388 	 4.968801
0.083500 	 0.002388 	 4.608765
0.084000 	 0.002388 	 4.305825
0.084500 	 0.002388 	 4.060545
0.085000 	 0.002388 	 3.872757
0.085500 	 0.002388 	 3.742672
0.086000 	 0.002388 	 3.670473
0.086500 	 0.002388 	 3.656259
0.087000 	 0.002388 	 3.700011
0.087500 	 0.002388 	 3.802051
0.088000 	 0.002388 	 3.962279
0.088500 	 0.002388 	 4.181104
0.089000 	 0.002388 	 4.458462
0.089500 	 0.002388 	 4.794290
0.090000 	 0.002388 	 5.188943
0.090500 	 0.002388 	 5.642524
0.091000 	 0.002388 	 6.155177
0.091500 	 0.002388 	 6.726942
0.092000 	 0.002388 	 7.357887
0.092500 	 0.002388 	 8.048306
0.093000 	 0.002388 	 8.798086
0.093500 	 0.002388 	 9.607553
0.094000 	 0.002388 	 10.476779
0.094500 	 0.002388 	 11.405836
0.095000 	 0.002388 	 12.394765
0.095500 	 0.002388 	 13.443881
0.096000 	 0.002388 	 14.553167
0.096500 	 0.002388 	 15.722945
0.097000 	 0.002388 	 16.952963
0.097500 	 0.002388 	 18.243637
0.098000 	 0.002388 	 19.595026
0.098500 	 0.002388 	 21.007275
0.099000 	 0.002388 	 22.480480
0.099500 	 0.002388 	 24.014631
0.100000 	 0.002388 	 25.610121
0.100500 	 0.002388 	 27.266832
0.101000 	 0.002388 	 28.985096
0.101500 	 0.002388 	 30.764784
0.102000 	 0.002388 	 32.606190
0.102500 	 0.002388 	 34.509373
0.103000 	 0.002388 	 36.474739
0.103500 	 0.002388 	 38.501965
0.104000 	 0.002388 	 40.591438
0.104500 	 0.002388 	 42.743191
0.105000 	 0.002388 	 44.957523
0.105500 	 0.002388 	 47.234192
0.106000 	 0.002388 	 49.573673
0.106500 	 0.002388 	 51.975956
0.107000 	 0.002388 	 54.441235
0.107500 	 0.002388 	 56.969582
0.108000 	 0.002388 	 59.561157
0.108500 	 0.002388 	 62.215950
0.109000 	 0.002388 	 64.934334
0.109500 	 0.002388 	 67.716171
0.110000 	 0.002388 	 70.561905
0.060000 	 0.002396 	 81.023422
0.060500 	 0.002396 	 78.145164
0.061000 	 0.002396 	 75.319473
0.061500 	 0.002396 	 72.546097
0.062000 	 0.002396 	 69.825531
0.062500 	 0.002396 	 67.157440
0.063000 	 0.002396 	 64.542442
0.063500 	 0.002396 	 61.980324
0.064000 	 0.002396 	 59.471256
0.064500 	 0.002396 	 57.015327
0.065000 	 0.002396 	 54.612637
0.065500 	 0.002396 	 52.263386
0.066000 	 0.002396 	 49.967651
0.066500 	 0.002396 	 47.725449
0.067000 	 0.002396 	 45.536842
0.067500 	 0.002396 	 43.402264
0.068000 	 0.002396 	 41.321262
0.068500 	 0.002396 	 39.294605
0.069000 	 0.002396 	 37.321968
0.069500 	 0.002396 	 35.403515
0.070000 	 0.002396 	 33.539551
0.070500 	 0.002396 	 31.729845
0.071000 	 0.002396 	 29.974871
0.071500 	 0.002396 	 28.274477
0.072000 	 0.002396 	 26.628988
0.072500 	 0.002396 	 25.038244
0.073000 	 0.002396 	 23.502541
0.073500 	 0.002396 	 22.022099
0.074000 	 0.002396 	 20.596750
0.074500 	 0.002396 	 19.226732
0.075000 	 0.002396 	 17.912191
0.075500 	 0.002396 	 16.653202
0.076000 	 0.002396 	 15.449841
0.076500 	 0.002396 	 14.302352
0.077000 	 0.002396 	 13.210629
0.077500 	 0.002396 	 12.175115
0.078000 	 0.002396 	 11.195614
0.078500 	 0.002396 	 10.272264
0.079000 	 0.002396 	 9.405408
0.079500 	 0.002396 	 8.594966
0.080000 	 0.002396 	 7.841092
0.080500 	 0.002396 	 7.143974
0.081000 	 0.002396 	 6.503450
0.081500 	 0.002396 	 5.919946
0.082000 	 0.002396 	 5.393565
0.082500 	 0.002396 	 4.924336
0.083000 	 0.002396 	 4.512261
0.083500 	 0.002396 	 4.157612
0.084000 	 0.002396 	 3.860459
0.084500 	 0.002396 	 3.620857
0.085000 	 0.002396 	 3.439110
0.085500 	 0.002396 	 3.315120
0.086000 	 0.002396 	 3.249131
0.086500 	 0.002396 	 3.241090
0.087000 	 0.002396 	 3.291459
0.087500 	 0.002396 	 3.399860
0.088000 	 0.002396 	 3.566919
0.088500 	 0.002396 	 3.792536
0.089000 	 0.002396 	 4.076640
0.089500 	 0.002396 	 4.419686
0.090000 	 0.002396 	 4.821448
0.090500 	 0.002396 	 5.282483
0.091000 	 0.002396 	 5.802499
0.091500 	 0.002396 	 6.381771
0.092000 	 0.002396 	 7.020504
0.092500 	 0.002396 	 7.718680
0.093000 	 0.002396 	 8.476415
0.093500 	 0.002396 	 9.294039
0.094000 	 0.002396 	 10.171353
0.094500 	 0.002396 	 11.108830
0.095000 	 0.002396 	 12.106229
0.095500 	 0.002396 	 13.163945
0.096000 	 0.002396 	 14.282058
0.096500 	 0.002396 	 15.460584
0.097000 	 0.002396 	 16.699638
0.097500 	 0.002396 	 17.999403
0.098000 	 0.002396 	 19.360069
0.098500 	 0.002396 	 20.781715
0.099000 	 0.002396 	 22.264345
0.099500 	 0.002396 	 23.808264
0.100000 	 0.002396 	 25.413603
0.100500 	 0.002396 	 27.080183
0.101000 	 0.002396 	 28.808355
0.101500 	 0.002396 	 30.598471
0.102000 	 0.002396 	 32.450153
0.102500 	 0.002396 	 34.363960
0.103000 	 0.002396 	 36.339748
0.103500 	 0.002396 	 38.377720
0.104000 	 0.002396 	 40.478077
0.104500 	 0.002396 	 42.640953
0.105000 	 0.002396 	 44.866329
0.105500 	 0.002396 	 47.154388
0.106000 	 0.002396 	 49.505386
0.106500 	 0.002396 	 51.919331
0.107000 	 0.002396 	 54.396332
0.107500 	 0.002396 	 56.936558
0.108000 	 0.002396 	 59.540100
0.108500 	 0.002396 	 62.207260
0.109000 	 0.002396 	 64.937752
0.109500 	 0.002396 	 67.732246
0.110000 	 0.002396 	 70.590416
0.060000 	 0.002404 	 80.460236
0.060500 	 0.002404 	 77.582458
0.061000 	 0.002404 	 74.757385
0.061500 	 0.002404 	 71.984734
0.062000 	 0.002404 	 69.264816
0.062500 	 0.002404 	 66.597794
0.063000 	 0.002404 	 63.983688
0.063500 	 0.002404 	 61.422829
0.064000 	 0.002404 	 58.914886
0.064500 	 0.002404 	 56.460217
0.065000 	 0.002404 	 54.059036
0.065500 	 0.002404 	 51.711262
0.066000 	 0.002404 	 49.417103
0.066500 	 0.002404 	 47.176720
0.067000 	 0.002404 	 44.989880
0.067500 	 0.002404 	 42.857113
0.068000 	 0.002404 	 40.778366
0.068500 	 0.002404 	 38.753857
0.069000 	 0.002404 	 36.783367
0.069500 	 0.002404 	 34.867382
0.070000 	 0.002404 	 33.005878
0.070500 	 0.002404 	 31.198753
0.071000 	 0.002404 	 29.446434
0.071500 	 0.002404 	 27.748871
0.072000 	 0.002404 	 26.106089
0.072500 	 0.002404 	 24.518549
0.073000 	 0.002404 	 22.985949
0.073500 	 0.002404 	 21.508551
0.074000 	 0.002404 	 20.086563
0.074500 	 0.002404 	 18.720036
0.075000 	 0.002404 	 17.409153
0.075500 	 0.002404 	 16.153774
0.076000 	 0.002404 	 14.954188
0.076500 	 0.002404 	 13.810559
0.077000 	 0.002404 	 12.722919
0.077500 	 0.002404 	 11.691401
0.078000 	 0.002404 	 10.716254
0.078500 	 0.002404 	 9.797242
0.079000 	 0.002404 	 8.934785
0.079500 	 0.002404 	 8.128859
0.080000 	 0.002404 	 7.379651
0.080500 	 0.002404 	 6.687202
0.081000 	 0.002404 	 6.051705
0.081500 	 0.002404 	 5.473277
0.082000 	 0.002404 	 4.951962
0.082500 	 0.002404 	 4.487998
0.083000 	 0.002404 	 4.081324
0.083500 	 0.002404 	 3.732201
0.084000 	 0.002404 	 3.440718
0.084500 	 0.002404 	 3.206915
0.085000 	 0.002404 	 3.030805
0.085500 	 0.002404 	 2.912817
0.086000 	 0.002404 	 2.852878
0.086500 	 0.002404 	 2.851311
0.087000 	 0.002404 	 2.907759
0.087500 	 0.002404 	 3.022770
0.088000 	 0.002404 	 3.196285
0.088500 	 0.002404 	 3.428552
0.089000 	 0.002404 	 3.719720
0.089500 	 0.002404 	 4.069481
0.090000 	 0.002404 	 4.478367
0.090500 	 0.002404 	 4.946537
0.091000 	 0.002404 	 5.473935
0.091500 	 0.002404 	 6.060651
0.092000 	 0.002404 	 6.706737
0.092500 	 0.002404 	 7.412692
0.093000 	 0.002404 	 8.178319
0.093500 	 0.002404 	 9.003847
0.094000 	 0.002404 	 9.889247
0.094500 	 0.002404 	 10.834825
0.095000 	 0.002404 	 11.840592
0.095500 	 0.002404 	 12.906734
0.096000 	 0.002404 	 14.033323
0.096500 	 0.002404 	 15.220512
0.097000 	 0.002404 	 16.468546
0.097500 	 0.002404 	 17.777336
0.098000 	 0.002404 	 19.147013
0.098500 	 0.002404 	 20.577839
0.099000 	 0.002404 	 22.069899
0.099500 	 0.002404 	 23.623186
0.100000 	 0.002404 	 25.238165
0.100500 	 0.002404 	 26.914572
0.101000 	 0.002404 	 28.652725
0.101500 	 0.002404 	 30.452637
0.102000 	 0.002404 	 32.314548
0.102500 	 0.002404 	 34.238567
0.103000 	 0.002404 	 36.224907
0.103500 	 0.002404 	 38.273449
0.104000 	 0.002404 	 40.384468
0.104500 	 0.002404 	 42.558083
0.105000 	 0.002404 	 44.794491
0.105500 	 0.002404 	 47.093643
0.106000 	 0.002404 	 49.455837
0.106500 	 0.002404 	 51.881100
0.107000 	 0.002404 	 54.369549
0.107500 	 0.002404 	 56.921516
0.108000 	 0.002404 	 59.536892
0.108500 	 0.002404 	 62.215771
0.109000 	 0.002404 	 64.958466
0.109500 	 0.002404 	 67.765106
0.110000 	 0.002404 	 70.635674
0.060000 	 0.002412 	 79.923401
0.060500 	 0.002412 	 77.046173
0.061000 	 0.002412 	 74.221504
0.061500 	 0.002412 	 71.449860
0.062000 	 0.002412 	 68.730843
0.062500 	 0.002412 	 66.064705
0.063000 	 0.002412 	 63.451653
0.063500 	 0.002412 	 60.891853
0.064000 	 0.002412 	 58.385281
0.064500 	 0.002412 	 55.931961
0.065000 	 0.002412 	 53.532253
0.065500 	 0.002412 	 51.186047
0.066000 	 0.002412 	 48.893414
0.066500 	 0.002412 	 46.654655
0.067000 	 0.002412 	 44.469955
0.067500 	 0.002412 	 42.339062
0.068000 	 0.002412 	 40.262440
0.068500 	 0.002412 	 38.239944
0.069000 	 0.002412 	 36.271900
0.069500 	 0.002412 	 34.358162
0.070000 	 0.002412 	 32.499031
0.070500 	 0.002412 	 30.694519
0.071000 	 0.002412 	 28.944843
0.071500 	 0.002412 	 27.250048
0.072000 	 0.002412 	 25.610321
0.072500 	 0.002412 	 24.025581
0.073000 	 0.002412 	 22.496117
0.073500 	 0.002412 	 21.021830
0.074000 	 0.002412 	 19.603287
0.074500 	 0.002412 	 18.240139
0.075000 	 0.002412 	 16.932739
0.075500 	 0.002412 	 15.681052
0.076000 	 0.002412 	 14.485162
0.076500 	 0.002412 	 13.345416
0.077000 	 0.002412 	 12.261661
0.077500 	 0.002412 	 11.234298
0.078000 	 0.002412 	 10.263225
0.078500 	 0.002412 	 9.348606
0.079000 	 0.002412 	 8.490540
0.079500 	 0.002412 	 7.689156
0.080000 	 0.002412 	 6.944628
0.080500 	 0.002412 	 6.256913
0.081000 	 0.002412 	 5.626119
0.081500 	 0.002412 	 5.052856
0.082000 	 0.002412 	 4.536533
0.082500 	 0.002412 	 4.077740
0.083000 	 0.002412 	 3.676368
0.083500 	 0.002412 	 3.332678
0.084000 	 0.002412 	 3.046629
0.084500 	 0.002412 	 2.818496
0.085000 	 0.002412 	 2.648189
0.085500 	 0.002412 	 2.536119
0.086000 	 0.002412 	 2.482250
0.086500 	 0.002412 	 2.486495
0.087000 	 0.002412 	 2.549304
0.087500 	 0.002412 	 2.670648
0.088000 	 0.002412 	 2.850703
0.088500 	 0.002412 	 3.089562
0.089000 	 0.002412 	 3.387284
0.089500 	 0.002412 	 3.743978
0.090000 	 0.002412 	 4.159868
0.090500 	 0.002412 	 4.634986
0.091000 	 0.002412 	 5.169521
0.091500 	 0.002412 	 5.763548
0.092000 	 0.002412 	 6.417170
0.092500 	 0.002412 	 7.130626
0.093000 	 0.002412 	 7.903886
0.093500 	 0.002412 	 8.737137
0.094000 	 0.002412 	 9.630464
0.094500 	 0.002412 	 10.584006
0.095000 	 0.002412 	 11.597963
0.095500 	 0.002412 	 12.672438
0.096000 	 0.002412 	 13.807497
0.096500 	 0.002412 	 15.003239
0.097000 	 0.002412 	 16.259750
0.097500 	 0.002412 	 17.577412
0.098000 	 0.002412 	 18.956045
0.098500 	 0.002412 	 20.395874
0.099000 	 0.002412 	 21.897072
0.099500 	 0.002412 	 23.459726
0.100000 	 0.002412 	 25.084032
0.100500 	 0.002412 	 26.769995
0.101000 	 0.002412 	 28.517853
0.101500 	 0.002412 	 30.327579
0.102000 	 0.002412 	 32.199440
0.102500 	 0.002412 	 34.133686
0.103000 	 0.002412 	 36.129967
0.103500 	 0.002412 	 38.188942
0.104000 	 0.002412 	 40.310356
0.104500 	 0.002412 	 42.494617
0.105000 	 0.002412 	 44.741711
0.105500 	 0.002412 	 47.051853
0.106000 	 0.002412 	 49.425106
0.106500 	 0.002412 	 51.861435
0.107000 	 0.002412 	 54.361111
0.107500 	 0.002412 	 56.924465
0.108000 	 0.002412 	 59.551426
0.108500 	 0.002412 	 62.242092
0.109000 	 0.002412 	 64.996521
0.109500 	 0.002412 	 67.815147
0.110000 	 0.002412 	 70.697838
0.060000 	 0.002420 	 79.412743
0.060500 	 0.002420 	 76.536240
0.061000 	 0.002420 	 73.712456
0.061500 	 0.002420 	 70.941437
0.062000 	 0.002420 	 68.223412
0.062500 	 0.002420 	 65.558327
0.063000 	 0.002420 	 62.946381
0.063500 	 0.002420 	 60.387589
0.064000 	 0.002420 	 57.882347
0.064500 	 0.002420 	 55.430481
0.065000 	 0.002420 	 53.032131
0.065500 	 0.002420 	 50.687565
0.066000 	 0.002420 	 48.396648
0.066500 	 0.002420 	 46.159737
0.067000 	 0.002420 	 43.976807
0.067500 	 0.002420 	 41.847919
0.068000 	 0.002420 	 39.773357
0.068500 	 0.002420 	 37.753048
0.069000 	 0.002420 	 35.787170
0.069500 	 0.002420 	 33.875854
0.070000 	 0.002420 	 32.019276
0.070500 	 0.002420 	 30.217302
0.071000 	 0.002420 	 28.470392
0.071500 	 0.002420 	 26.778273
0.072000 	 0.002420 	 25.141354
0.072500 	 0.002420 	 23.559763
0.073000 	 0.002420 	 22.033323
0.073500 	 0.002420 	 20.562334
0.074000 	 0.002420 	 19.147036
0.074500 	 0.002420 	 17.787306
0.075000 	 0.002420 	 16.483248
0.075500 	 0.002420 	 15.235221
0.076000 	 0.002420 	 14.043047
0.076500 	 0.002420 	 12.907104
0.077000 	 0.002420 	 11.827379
0.077500 	 0.002420 	 10.803931
0.078000 	 0.002420 	 9.837049
0.078500 	 0.002420 	 8.926558
0.079000 	 0.002420 	 8.072841
0.079500 	 0.002420 	 7.275923
0.080000 	 0.002420 	 6.535892
0.080500 	 0.002420 	 5.852951
0.081000 	 0.002420 	 5.227041
0.081500 	 0.002420 	 4.658534
0.082000 	 0.002420 	 4.147390
0.082500 	 0.002420 	 3.693548
0.083000 	 0.002420 	 3.297339
0.083500 	 0.002420 	 2.959047
0.084000 	 0.002420 	 2.678429
0.084500 	 0.002420 	 2.455861
0.085000 	 0.002420 	 2.291274
0.085500 	 0.002420 	 2.184883
0.086000 	 0.002420 	 2.136816
0.086500 	 0.002420 	 2.147294
0.087000 	 0.002420 	 2.216213
0.087500 	 0.002420 	 2.343673
0.088000 	 0.002420 	 2.530136
0.088500 	 0.002420 	 2.775408
0.089000 	 0.002420 	 3.079733
0.089500 	 0.002420 	 3.443125
0.090000 	 0.002420 	 3.865876
0.090500 	 0.002420 	 4.348001
0.091000 	 0.002420 	 4.889354
0.091500 	 0.002420 	 5.490665
0.092000 	 0.002420 	 6.151628
0.092500 	 0.002420 	 6.872456
0.093000 	 0.002420 	 7.653167
0.093500 	 0.002420 	 8.494114
0.094000 	 0.002420 	 9.395289
0.094500 	 0.002420 	 10.356705
0.095000 	 0.002420 	 11.378756
0.095500 	 0.002420 	 12.461168
0.096000 	 0.002420 	 13.604570
0.096500 	 0.002420 	 14.808577
0.097000 	 0.002420 	 16.073629
0.097500 	 0.002420 	 17.399899
0.098000 	 0.002420 	 18.787226
0.098500 	 0.002420 	 20.236027
0.099000 	 0.002420 	 21.746212
0.099500 	 0.002420 	 23.317928
0.100000 	 0.002420 	 24.951448
0.100500 	 0.002420 	 26.646919
0.101000 	 0.002420 	 28.404099
0.101500 	 0.002420 	 30.223545
0.102000 	 0.002420 	 32.105240
0.102500 	 0.002420 	 34.049095
0.103000 	 0.002420 	 36.055523
0.103500 	 0.002420 	 38.124588
0.104000 	 0.002420 	 40.256302
0.104500 	 0.002420 	 42.450912
0.105000 	 0.002420 	 44.708572
0.105500 	 0.002420 	 47.029289
0.106000 	 0.002420 	 49.413231
0.106500 	 0.002420 	 51.860493
0.107000 	 0.002420 	 54.371365
0.107500 	 0.002420 	 56.945786
0.108000 	 0.002420 	 59.583931
0.108500 	 0.002420 	 62.286037
0.109000 	 0.002420 	 65.052177
0.109500 	 0.002420 	 67.882469
0.110000 	 0.002420 	 70.777023
0.060000 	 0.002428 	 78.928764
0.060500 	 0.002428 	 76.052795
0.061000 	 0.002428 	 73.229889
0.061500 	 0.002428 	 70.459702
0.062000 	 0.002428 	 67.742622
0.062500 	 0.002428 	 65.078545
0.063000 	 0.002428 	 62.467804
0.063500 	 0.002428 	 59.910358
0.064000 	 0.002428 	 57.406265
0.064500 	 0.002428 	 54.955952
0.065000 	 0.002428 	 52.559010
0.065500 	 0.002428 	 50.216068
0.066000 	 0.002428 	 47.926884
0.066500 	 0.002428 	 45.691784
0.067000 	 0.002428 	 43.510715
0.067500 	 0.002428 	 41.383888
0.068000 	 0.002428 	 39.311333
0.068500 	 0.002428 	 37.293297
0.069000 	 0.002428 	 35.329605
0.069500 	 0.002428 	 33.420673
0.070000 	 0.002428 	 31.566502
0.070500 	 0.002428 	 29.767290
0.071000 	 0.002428 	 28.022869
0.071500 	 0.002428 	 26.333691
0.072000 	 0.002428 	 24.699671
0.072500 	 0.002428 	 23.120842
0.073000 	 0.002428 	 21.597557
0.073500 	 0.002428 	 20.129841
0.074000 	 0.002428 	 18.717678
0.074500 	 0.002428 	 17.361298
0.075000 	 0.002428 	 16.060863
0.075500 	 0.002428 	 14.816220
0.076000 	 0.002428 	 13.627934
0.076500 	 0.002428 	 12.495679
0.077000 	 0.002428 	 11.419753
0.077500 	 0.002428 	 10.400419
0.078000 	 0.002428 	 9.437466
0.078500 	 0.002428 	 8.531273
0.079000 	 0.002428 	 7.681929
0.079500 	 0.002428 	 6.889320
0.080000 	 0.002428 	 6.153917
0.080500 	 0.002428 	 5.475407
0.081000 	 0.002428 	 4.854309
0.081500 	 0.002428 	 4.290583
0.082000 	 0.002428 	 3.784180
0.082500 	 0.002428 	 3.335607
0.083000 	 0.002428 	 2.944474
0.083500 	 0.002428 	 2.611474
0.084000 	 0.002428 	 2.336247
0.084500 	 0.002428 	 2.119141
0.085000 	 0.002428 	 1.960146
0.085500 	 0.002428 	 1.859450
0.086000 	 0.002428 	 1.817163
0.086500 	 0.002428 	 1.833475
0.087000 	 0.002428 	 1.908464
0.087500 	 0.002428 	 2.042162
0.088000 	 0.002428 	 2.234789
0.088500 	 0.002428 	 2.486422
0.089000 	 0.002428 	 2.797259
0.089500 	 0.002428 	 3.167215
0.090000 	 0.002428 	 3.596534
0.090500 	 0.002428 	 4.085516
0.091000 	 0.002428 	 4.633915
0.091500 	 0.002428 	 5.242161
0.092000 	 0.002428 	 5.910259
0.092500 	 0.002428 	 6.638353
0.093000 	 0.002428 	 7.426504
0.093500 	 0.002428 	 8.275028
0.094000 	 0.002428 	 9.183664
0.094500 	 0.002428 	 10.152885
0.095000 	 0.002428 	 11.182899
0.095500 	 0.002428 	 12.273339
0.096000 	 0.002428 	 13.424564
0.096500 	 0.002428 	 14.636916
0.097000 	 0.002428 	 15.910364
0.097500 	 0.002428 	 17.244884
0.098000 	 0.002428 	 18.640951
0.098500 	 0.002428 	 20.098360
0.099000 	 0.002428 	 21.617237
0.099500 	 0.002428 	 23.198071
0.100000 	 0.002428 	 24.840488
0.100500 	 0.002428 	 26.545160
0.101000 	 0.002428 	 28.311766
0.101500 	 0.002428 	 30.140535
0.102000 	 0.002428 	 32.031708
0.102500 	 0.002428 	 33.985298
0.103000 	 0.002428 	 36.001446
0.103500 	 0.002428 	 38.080479
0.104000 	 0.002428 	 40.222309
0.104500 	 0.002428 	 42.427017
0.105000 	 0.002428 	 44.694874
0.105500 	 0.002428 	 47.026043
0.106000 	 0.002428 	 49.420578
0.106500 	 0.002428 	 51.878593
0.107000 	 0.002428 	 54.400162
0.107500 	 0.002428 	 56.985538
0.108000 	 0.002428 	 59.634853
0.108500 	 0.002428 	 62.348061
0.109000 	 0.002428 	 65.125519
0.109500 	 0.002428 	 67.967201
0.110000 	 0.002428 	 70.873337
0.060000 	 0.002436 	 78.471260
0.060500 	 0.002436 	 75.596107
0.061000 	 0.002436 	 72.773888
0.061500 	 0.002436 	 70.004730
0.062000 	 0.002436 	 67.288635
0.062500 	 0.002436 	 64.625664
0.063000 	 0.002436 	 62.016106
0.063500 	 0.002436 	 59.459930
0.064000 	 0.002436 	 56.957333
0.064500 	 0.002436 	 54.508263
0.065000 	 0.002436 	 52.113113
0.065500 	 0.002436 	 49.771641
0.066000 	 0.002436 	 47.484325
0.066500 	 0.002436 	 45.250992
0.067000 	 0.002436 	 43.071827
0.067500 	 0.002436 	 40.946907
0.068000 	 0.002436 	 38.876560
0.068500 	 0.002436 	 36.860619
0.069000 	 0.002436 	 34.899323
0.069500 	 0.002436 	 32.992634
0.070000 	 0.002436 	 31.141062
0.070500 	 0.002436 	 29.344381
0.071000 	 0.002436 	 27.602621
0.071500 	 0.002436 	 25.916082
0.072000 	 0.002436 	 24.285038
0.072500 	 0.002436 	 22.709249
0.073000 	 0.002436 	 21.188984
0.073500 	 0.002436 	 19.724272
0.074000 	 0.002436 	 18.315495
0.074500 	 0.002436 	 16.962475
0.075000 	 0.002436 	 15.665410
0.075500 	 0.002436 	 14.424297
0.076000 	 0.002436 	 13.239650
0.076500 	 0.002436 	 12.111226
0.077000 	 0.002436 	 11.039213
0.077500 	 0.002436 	 10.023766
0.078000 	 0.002436 	 9.064911
0.078500 	 0.002436 	 8.162747
0.079000 	 0.002436 	 7.317605
0.079500 	 0.002436 	 6.529368
0.080000 	 0.002436 	 5.798408
0.080500 	 0.002436 	 5.124577
0.081000 	 0.002436 	 4.508154
0.081500 	 0.002436 	 3.949115
0.082000 	 0.002436 	 3.447639
0.082500 	 0.002436 	 3.003918
0.083000 	 0.002436 	 2.618035
0.083500 	 0.002436 	 2.290082
0.084000 	 0.002436 	 2.020080
0.084500 	 0.002436 	 1.808315
0.085000 	 0.002436 	 1.654880
0.085500 	 0.002436 	 1.559833
0.086000 	 0.002436 	 1.523328
0.086500 	 0.002436 	 1.545525
0.087000 	 0.002436 	 1.626239
0.087500 	 0.002436 	 1.766067
0.088000 	 0.002436 	 1.964827
0.088500 	 0.002436 	 2.222585
0.089000 	 0.002436 	 2.539799
0.089500 	 0.002436 	 2.916176
0.090000 	 0.002436 	 3.352180
0.090500 	 0.002436 	 3.847755
0.091000 	 0.002436 	 4.403058
0.091500 	 0.002436 	 5.018290
0.092000 	 0.002436 	 5.693244
0.092500 	 0.002436 	 6.428478
0.093000 	 0.002436 	 7.224032
0.093500 	 0.002436 	 8.079752
0.094000 	 0.002436 	 8.996004
0.094500 	 0.002436 	 9.972813
0.095000 	 0.002436 	 11.010264
0.095500 	 0.002436 	 12.108659
0.096000 	 0.002436 	 13.268003
0.096500 	 0.002436 	 14.488295
0.097000 	 0.002436 	 15.769869
0.097500 	 0.002436 	 17.112778
0.098000 	 0.002436 	 18.517040
0.098500 	 0.002436 	 19.982937
0.099000 	 0.002436 	 21.510622
0.099500 	 0.002436 	 23.100094
0.100000 	 0.002436 	 24.751507
0.100500 	 0.002436 	 26.465010
0.101000 	 0.002436 	 28.240618
0.101500 	 0.002436 	 30.078730
0.102000 	 0.002436 	 31.979179
0.102500 	 0.002436 	 33.942345
0.103000 	 0.002436 	 35.968246
0.103500 	 0.002436 	 38.056839
0.104000 	 0.002436 	 40.208443
0.104500 	 0.002436 	 42.423172
0.105000 	 0.002436 	 44.701099
0.105500 	 0.002436 	 47.042484
0.106000 	 0.002436 	 49.447189
0.106500 	 0.002436 	 51.915649
0.107000 	 0.002436 	 54.447929
0.107500 	 0.002436 	 57.044044
0.108000 	 0.002436 	 59.704071
0.108500 	 0.002436 	 62.428207
0.109000 	 0.002436 	 65.216713
0.109500 	 0.002436 	 68.069687
0.110000 	 0.002436 	 70.987030
0.060000 	 0.002444 	 78.040375
0.060500 	 0.002444 	 75.166000
0.061000 	 0.002444 	 72.344803
0.061500 	 0.002444 	 69.576500
0.062000 	 0.002444 	 66.861336
0.062500 	 0.002444 	 64.199654
0.063000 	 0.002444 	 61.591320
0.063500 	 0.002444 	 59.036430
0.064000 	 0.002444 	 56.535187
0.064500 	 0.002444 	 54.087738
0.065000 	 0.002444 	 51.694031
0.065500 	 0.002444 	 49.354340
0.066000 	 0.002444 	 47.068710
0.066500 	 0.002444 	 44.837284
0.067000 	 0.002444 	 42.660076
0.067500 	 0.002444 	 40.537312
0.068000 	 0.002444 	 38.468925
0.068500 	 0.002444 	 36.455273
0.069000 	 0.002444 	 34.496239
0.069500 	 0.002444 	 32.592052
0.070000 	 0.002444 	 30.742764
0.070500 	 0.002444 	 28.948730
0.071000 	 0.002444 	 27.209778
0.071500 	 0.002444 	 25.526028
0.072000 	 0.002444 	 23.897673
0.072500 	 0.002444 	 22.324793
0.073000 	 0.002444 	 20.807627
0.073500 	 0.002444 	 19.346167
0.074000 	 0.002444 	 17.940468
0.074500 	 0.002444 	 16.590885
0.075000 	 0.002444 	 15.297143
0.075500 	 0.002444 	 14.059754
0.076000 	 0.002444 	 12.878633
0.076500 	 0.002444 	 11.753807
0.077000 	 0.002444 	 10.685580
0.077500 	 0.002444 	 9.674028
0.078000 	 0.002444 	 8.719182
0.078500 	 0.002444 	 7.821263
0.079000 	 0.002444 	 6.980305
0.079500 	 0.002444 	 6.196417
0.080000 	 0.002444 	 5.469756
0.080500 	 0.002444 	 4.800383
0.081000 	 0.002444 	 4.188587
0.081500 	 0.002444 	 3.634202
0.082000 	 0.002444 	 3.137646
0.082500 	 0.002444 	 2.698762
0.083000 	 0.002444 	 2.317838
0.083500 	 0.002444 	 1.994879
0.084000 	 0.002444 	 1.730179
0.084500 	 0.002444 	 1.523819
0.085000 	 0.002444 	 1.375689
0.085500 	 0.002444 	 1.286203
0.086000 	 0.002444 	 1.255311
0.086500 	 0.002444 	 1.283165
0.087000 	 0.002444 	 1.369822
0.087500 	 0.002444 	 1.515416
0.088000 	 0.002444 	 1.720265
0.088500 	 0.002444 	 1.984248
0.089000 	 0.002444 	 2.307639
0.089500 	 0.002444 	 2.690404
0.090000 	 0.002444 	 3.132866
0.090500 	 0.002444 	 3.634941
0.091000 	 0.002444 	 4.197062
0.091500 	 0.002444 	 4.818886
0.092000 	 0.002444 	 5.500921
0.092500 	 0.002444 	 6.243092
0.093000 	 0.002444 	 7.045498
0.093500 	 0.002444 	 7.908593
0.094000 	 0.002444 	 8.832133
0.094500 	 0.002444 	 9.816500
0.095000 	 0.002444 	 10.861485
0.095500 	 0.002444 	 11.967389
0.096000 	 0.002444 	 13.134550
0.096500 	 0.002444 	 14.362801
0.097000 	 0.002444 	 15.652374
0.097500 	 0.002444 	 17.003286
0.098000 	 0.002444 	 18.415934
0.098500 	 0.002444 	 19.890152
0.099000 	 0.002444 	 21.426317
0.099500 	 0.002444 	 23.024288
0.100000 	 0.002444 	 24.684412
0.100500 	 0.002444 	 26.406693
0.101000 	 0.002444 	 28.191166
0.101500 	 0.002444 	 30.038204
0.102000 	 0.002444 	 31.948099
0.102500 	 0.002444 	 33.920383
0.103000 	 0.002444 	 35.955502
0.103500 	 0.002444 	 38.053749
0.104000 	 0.002444 	 40.214825
0.104500 	 0.002444 	 42.439301
0.105000 	 0.002444 	 44.727196
0.105500 	 0.002444 	 47.078442
0.106000 	 0.002444 	 49.493382
0.106500 	 0.002444 	 51.972015
0.107000 	 0.002444 	 54.514648
0.107500 	 0.002444 	 57.121143
0.108000 	 0.002444 	 59.791817
0.108500 	 0.002444 	 62.526711
0.109000 	 0.002444 	 65.326012
0.109500 	 0.002444 	 68.189911
0.110000 	 0.002444 	 71.118401
0.060000 	 0.002452 	 77.636337
0.060500 	 0.002452 	 74.762726
0.061000 	 0.002452 	 71.942421
0.061500 	 0.002452 	 69.175110
0.062000 	 0.002452 	 66.461182
0.062500 	 0.002452 	 63.800774
0.063000 	 0.002452 	 61.193493
0.063500 	 0.002452 	 58.639965
0.064000 	 0.002452 	 56.140308
0.064500 	 0.002452 	 53.694263
0.065000 	 0.002452 	 51.302334
0.065500 	 0.002452 	 48.964329
0.066000 	 0.002452 	 46.680470
0.066500 	 0.002452 	 44.450832
0.067000 	 0.002452 	 42.275558
0.067500 	 0.002452 	 40.154850
0.068000 	 0.002452 	 38.088657
0.068500 	 0.002452 	 36.077152
0.069000 	 0.002452 	 34.120548
0.069500 	 0.002452 	 32.218784
0.070000 	 0.002452 	 30.372110
0.070500 	 0.002452 	 28.580601
0.071000 	 0.002452 	 26.844183
0.071500 	 0.002452 	 25.163279
0.072000 	 0.002452 	 23.537689
0.072500 	 0.002452 	 21.967869
0.073000 	 0.002452 	 20.453602
0.073500 	 0.002452 	 18.995306
0.074000 	 0.002452 	 17.592968
0.074500 	 0.002452 	 16.246487
0.075000 	 0.002452 	 14.956257
0.075500 	 0.002452 	 13.722313
0.076000 	 0.002452 	 12.544794
0.076500 	 0.002452 	 11.423578
0.077000 	 0.002452 	 10.359307
0.077500 	 0.002452 	 9.351532
0.078000 	 0.002452 	 8.400683
0.078500 	 0.002452 	 7.506685
0.079000 	 0.002452 	 6.669840
0.079500 	 0.002452 	 5.890238
0.080000 	 0.002452 	 5.167979
0.080500 	 0.002452 	 4.503051
0.081000 	 0.002452 	 3.895639
0.081500 	 0.002452 	 3.346092
0.082000 	 0.002452 	 2.854178
0.082500 	 0.002452 	 2.420142
0.083000 	 0.002452 	 2.044153
0.083500 	 0.002452 	 1.726224
0.084000 	 0.002452 	 1.466713
0.084500 	 0.002452 	 1.265499
0.085000 	 0.002452 	 1.122740
0.085500 	 0.002452 	 1.038627
0.086000 	 0.002452 	 1.013297
0.086500 	 0.002452 	 1.046693
0.087000 	 0.002452 	 1.139069
0.087500 	 0.002452 	 1.290552
0.088000 	 0.002452 	 1.501217
0.088500 	 0.002452 	 1.771343
0.089000 	 0.002452 	 2.100894
0.089500 	 0.002452 	 2.490008
0.090000 	 0.002452 	 2.938639
0.090500 	 0.002452 	 3.447206
0.091000 	 0.002452 	 4.015879
0.091500 	 0.002452 	 4.644283
0.092000 	 0.002452 	 5.333053
0.092500 	 0.002452 	 6.082131
0.093000 	 0.002452 	 6.891647
0.093500 	 0.002452 	 7.761756
0.094000 	 0.002452 	 8.692331
0.094500 	 0.002452 	 9.683981
0.095000 	 0.002452 	 10.736513
0.095500 	 0.002452 	 11.849963
0.096000 	 0.002452 	 13.024551
0.096500 	 0.002452 	 14.260580
0.097000 	 0.002452 	 15.558069
0.097500 	 0.002452 	 16.916939
0.098000 	 0.002452 	 18.337547
0.098500 	 0.002452 	 19.820021
0.099000 	 0.002452 	 21.364395
0.099500 	 0.002452 	 22.970671
0.100000 	 0.002452 	 24.639288
0.100500 	 0.002452 	 26.370283
0.101000 	 0.002452 	 28.163527
0.101500 	 0.002452 	 30.019512
0.102000 	 0.002452 	 31.938038
0.102500 	 0.002452 	 33.919464
0.103000 	 0.002452 	 35.963902
0.103500 	 0.002452 	 38.071247
0.104000 	 0.002452 	 40.241920
0.104500 	 0.002452 	 42.475910
0.105000 	 0.002452 	 44.773342
0.105500 	 0.002452 	 47.134415
0.106000 	 0.002452 	 49.559113
0.106500 	 0.002452 	 52.047813
0.107000 	 0.002452 	 54.600433
0.107500 	 0.002452 	 57.217304
0.108000 	 0.002452 	 59.898254
0.108500 	 0.002452 	 62.643677
0.109000 	 0.002452 	 65.453468
0.109500 	 0.002452 	 68.328110
0.110000 	 0.002452 	 71.267281
0.060000 	 0.002460 	 77.258659
0.060500 	 0.002460 	 74.386230
0.061000 	 0.002460 	 71.566887
0.061500 	 0.002460 	 68.800682
0.062000 	 0.002460 	 66.087875
0.062500 	 0.002460 	 63.428524
0.063000 	 0.002460 	 60.822796
0.063500 	 0.002460 	 58.270870
0.064000 	 0.002460 	 55.772488
0.064500 	 0.002460 	 53.328171
0.065000 	 0.002460 	 50.937653
0.065500 	 0.002460 	 48.601635
0.066000 	 0.002460 	 46.319576
0.066500 	 0.002460 	 44.091881
0.067000 	 0.002460 	 41.918514
0.067500 	 0.002460 	 39.799919
0.068000 	 0.002460 	 37.735870
0.068500 	 0.002460 	 35.726631
0.069000 	 0.002460 	 33.772282
0.069500 	 0.002460 	 31.872950
0.070000 	 0.002460 	 30.028805
0.070500 	 0.002460 	 28.239786
0.071000 	 0.002460 	 26.506054
0.071500 	 0.002460 	 24.827835
0.072000 	 0.002460 	 23.205170
0.072500 	 0.002460 	 21.638309
0.073000 	 0.002460 	 20.127100
0.073500 	 0.002460 	 18.671919
0.074000 	 0.002460 	 17.272688
0.074500 	 0.002460 	 15.929516
0.075000 	 0.002460 	 14.642756
0.075500 	 0.002460 	 13.412211
0.076000 	 0.002460 	 12.238221
0.076500 	 0.002460 	 11.120730
0.077000 	 0.002460 	 10.060129
0.077500 	 0.002460 	 9.056127
0.078000 	 0.002460 	 8.109174
0.078500 	 0.002460 	 7.219300
0.079000 	 0.002460 	 6.386537
0.079500 	 0.002460 	 5.611277
0.080000 	 0.002460 	 4.893220
0.080500 	 0.002460 	 4.232654
0.081000 	 0.002460 	 3.629872
0.081500 	 0.002460 	 3.084653
0.082000 	 0.002460 	 2.597458
0.082500 	 0.002460 	 2.168252
0.083000 	 0.002460 	 1.797018
0.083500 	 0.002460 	 1.484225
0.084000 	 0.002460 	 1.229555
0.084500 	 0.002460 	 1.033534
0.085000 	 0.002460 	 0.895955
0.085500 	 0.002460 	 0.817250
0.086000 	 0.002460 	 0.797250
0.086500 	 0.002460 	 0.836172
0.087000 	 0.002460 	 0.934211
0.087500 	 0.002460 	 1.091508
0.088000 	 0.002460 	 1.308066
0.088500 	 0.002460 	 1.583929
0.089000 	 0.002460 	 1.919534
0.089500 	 0.002460 	 2.314734
0.090000 	 0.002460 	 2.769715
0.090500 	 0.002460 	 3.284571
0.091000 	 0.002460 	 3.859629
0.091500 	 0.002460 	 4.494635
0.092000 	 0.002460 	 5.190145
0.092500 	 0.002460 	 5.945944
0.093000 	 0.002460 	 6.762229
0.093500 	 0.002460 	 7.639168
0.094000 	 0.002460 	 8.577029
0.094500 	 0.002460 	 9.575631
0.095000 	 0.002460 	 10.635361
0.095500 	 0.002460 	 11.756189
0.096000 	 0.002460 	 12.938362
0.096500 	 0.002460 	 14.181872
0.097000 	 0.002460 	 15.486973
0.097500 	 0.002460 	 16.853600
0.098000 	 0.002460 	 18.282202
0.098500 	 0.002460 	 19.772736
0.099000 	 0.002460 	 21.325062
0.099500 	 0.002460 	 22.939674
0.100000 	 0.002460 	 24.616571
0.100500 	 0.002460 	 26.355873
0.101000 	 0.002460 	 28.157743
0.101500 	 0.002460 	 30.022188
0.102000 	 0.002460 	 31.949640
0.102500 	 0.002460 	 33.939831
0.103000 	 0.002460 	 35.993149
0.103500 	 0.002460 	 38.109768
0.104000 	 0.002460 	 40.289501
0.104500 	 0.002460 	 42.532906
0.105000 	 0.002460 	 44.839691
0.105500 	 0.002460 	 47.210285
0.106000 	 0.002460 	 49.644615
0.106500 	 0.002460 	 52.143200
0.107000 	 0.002460 	 54.705582
0.107500 	 0.002460 	 57.332443
0.108000 	 0.002460 	 60.023552
0.108500 	 0.002460 	 62.779171
0.109000 	 0.002460 	 65.599380
0.109500 	 0.002460 	 68.484344
0.110000 	 0.002460 	 71.434227
0.060000 	 0.002468 	 76.908096
0.060500 	 0.002468 	 74.036682
0.061000 	 0.002468 	 71.218376
0.061500 	 0.002468 	 68.453270
0.062000 	 0.002468 	 65.741714
0.062500 	 0.002468 	 63.083698
0.063000 	 0.002468 	 60.479340
0.063500 	 0.002468 	 57.928738
0.064000 	 0.002468 	 55.431946
0.064500 	 0.002468 	 52.989204
0.065000 	 0.002468 	 50.600567
0.065500 	 0.002468 	 48.266090
0.066000 	 0.002468 	 45.985832
0.066500 	 0.002468 	 43.760151
0.067000 	 0.002468 	 41.588936
0.067500 	 0.002468 	 39.472343
0.068000 	 0.002468 	 37.410557
0.068500 	 0.002468 	 35.403576
0.069000 	 0.002468 	 33.451550
0.069500 	 0.002468 	 31.554611
0.070000 	 0.002468 	 29.712925
0.070500 	 0.002468 	 27.926559
0.071000 	 0.002468 	 26.195601
0.071500 	 0.002468 	 24.520117
0.072000 	 0.002468 	 22.900322
0.072500 	 0.002468 	 21.336273
0.073000 	 0.002468 	 19.828074
0.073500 	 0.002468 	 18.376007
0.074000 	 0.002468 	 16.979906
0.074500 	 0.002468 	 15.640164
0.075000 	 0.002468 	 14.356586
0.075500 	 0.002468 	 13.129650
0.076000 	 0.002468 	 11.959064
0.076500 	 0.002468 	 10.845360
0.077000 	 0.002468 	 9.788229
0.077500 	 0.002468 	 8.788147
0.078000 	 0.002468 	 7.845149
0.078500 	 0.002468 	 6.959142
0.079000 	 0.002468 	 6.130535
0.079500 	 0.002468 	 5.359270
0.080000 	 0.002468 	 4.645403
0.080500 	 0.002468 	 3.989307
0.081000 	 0.002468 	 3.390836
0.081500 	 0.002468 	 2.850230
0.082000 	 0.002468 	 2.367601
0.082500 	 0.002468 	 1.942974
0.083000 	 0.002468 	 1.576585
0.083500 	 0.002468 	 1.268660
0.084000 	 0.002468 	 1.019120
0.084500 	 0.002468 	 0.827998
0.085000 	 0.002468 	 0.695723
0.085500 	 0.002468 	 0.622098
0.086000 	 0.002468 	 0.607567
0.086500 	 0.002468 	 0.651958
0.087000 	 0.002468 	 0.755483
0.087500 	 0.002468 	 0.918359
0.088000 	 0.002468 	 1.140547
0.088500 	 0.002468 	 1.422443
0.089000 	 0.002468 	 1.763855
0.089500 	 0.002468 	 2.165032
0.090000 	 0.002468 	 2.626156
0.090500 	 0.002468 	 3.147302
0.091000 	 0.002468 	 3.728448
0.091500 	 0.002468 	 4.369942
0.092000 	 0.002468 	 5.071972
0.092500 	 0.002468 	 5.834441
0.093000 	 0.002468 	 6.657345
0.093500 	 0.002468 	 7.541047
0.094000 	 0.002468 	 8.485751
0.094500 	 0.002468 	 9.491504
0.095000 	 0.002468 	 10.558252
0.095500 	 0.002468 	 11.686362
0.096000 	 0.002468 	 12.875754
0.096500 	 0.002468 	 14.126822
0.097000 	 0.002468 	 15.439342
0.097500 	 0.002468 	 16.813593
0.098000 	 0.002468 	 18.249865
0.098500 	 0.002468 	 19.748196
0.099000 	 0.002468 	 21.308462
0.099500 	 0.002468 	 22.931086
0.100000 	 0.002468 	 24.616205
0.100500 	 0.002468 	 26.363783
0.101000 	 0.002468 	 28.173901
0.101500 	 0.002468 	 30.046930
0.102000 	 0.002468 	 31.982824
0.102500 	 0.002468 	 33.981678
0.103000 	 0.002468 	 36.043900
0.103500 	 0.002468 	 38.169209
0.104000 	 0.002468 	 40.358189
0.104500 	 0.002468 	 42.610508
0.105000 	 0.002468 	 44.926495
0.105500 	 0.002468 	 47.306423
0.106000 	 0.002468 	 49.750370
0.106500 	 0.002468 	 52.258209
0.107000 	 0.002468 	 54.830322
0.107500 	 0.002468 	 57.466892
0.108000 	 0.002468 	 60.167812
0.108500 	 0.002468 	 62.933338
0.109000 	 0.002468 	 65.763718
0.109500 	 0.002468 	 68.658958
0.110000 	 0.002468 	 71.619133
0.060000 	 0.002476 	 76.584358
0.060500 	 0.002476 	 73.713852
0.061000 	 0.002476 	 70.896736
0.061500 	 0.002476 	 68.132889
0.062000 	 0.002476 	 65.422646
0.062500 	 0.002476 	 62.766003
0.063000 	 0.002476 	 60.163052
0.063500 	 0.002476 	 57.613876
0.064000 	 0.002476 	 55.118797
0.064500 	 0.002476 	 52.677738
0.065000 	 0.002476 	 50.290730
0.065500 	 0.002476 	 47.958012
0.066000 	 0.002476 	 45.679771
0.066500 	 0.002476 	 43.455975
0.067000 	 0.002476 	 41.286823
0.067500 	 0.002476 	 39.172421
0.068000 	 0.002476 	 37.112648
0.068500 	 0.002476 	 35.108028
0.069000 	 0.002476 	 33.158409
0.069500 	 0.002476 	 31.263933
0.070000 	 0.002476 	 29.424717
0.070500 	 0.002476 	 27.640934
0.071000 	 0.002476 	 25.912735
0.071500 	 0.002476 	 24.239946
0.072000 	 0.002476 	 22.622990
0.072500 	 0.002476 	 21.062008
0.073000 	 0.002476 	 19.556736
0.073500 	 0.002476 	 18.107750
0.074000 	 0.002476 	 16.714798
0.074500 	 0.002476 	 15.378187
0.075000 	 0.002476 	 14.098144
0.075500 	 0.002476 	 12.874412
0.076000 	 0.002476 	 11.707449
0.076500 	 0.002476 	 10.597279
0.077000 	 0.002476 	 9.543889
0.077500 	 0.002476 	 8.547644
0.078000 	 0.002476 	 7.608350
0.078500 	 0.002476 	 6.726380
0.079000 	 0.002476 	 5.901724
0.079500 	 0.002476 	 5.134488
0.080000 	 0.002476 	 4.424942
0.080500 	 0.002476 	 3.772954
0.081000 	 0.002476 	 3.178917
0.081500 	 0.002476 	 2.642653
0.082000 	 0.002476 	 2.164619
0.082500 	 0.002476 	 1.744852
0.083000 	 0.002476 	 1.383130
0.083500 	 0.002476 	 1.079871
0.084000 	 0.002476 	 0.835185
0.084500 	 0.002476 	 0.649168
0.085000 	 0.002476 	 0.521842
0.085500 	 0.002476 	 0.453567
0.086000 	 0.002476 	 0.444030
0.086500 	 0.002476 	 0.493858
0.087000 	 0.002476 	 0.602899
0.087500 	 0.002476 	 0.771262
0.088000 	 0.002476 	 0.999095
0.088500 	 0.002476 	 1.286606
0.089000 	 0.002476 	 1.633900
0.089500 	 0.002476 	 2.040956
0.090000 	 0.002476 	 2.508041
0.090500 	 0.002476 	 3.035323
0.091000 	 0.002476 	 3.622723
0.091500 	 0.002476 	 4.270435
0.092000 	 0.002476 	 4.978709
0.092500 	 0.002476 	 5.747671
0.093000 	 0.002476 	 6.577161
0.093500 	 0.002476 	 7.467637
0.094000 	 0.002476 	 8.419157
0.094500 	 0.002476 	 9.431691
0.095000 	 0.002476 	 10.505327
0.095500 	 0.002476 	 11.640442
0.096000 	 0.002476 	 12.837148
0.096500 	 0.002476 	 14.095258
0.097000 	 0.002476 	 15.415236
0.097500 	 0.002476 	 16.797031
0.098000 	 0.002476 	 18.240702
0.098500 	 0.002476 	 19.746675
0.099000 	 0.002476 	 21.314823
0.099500 	 0.002476 	 22.945326
0.100000 	 0.002476 	 24.638281
0.100500 	 0.002476 	 26.393839
0.101000 	 0.002476 	 28.212233
0.101500 	 0.002476 	 30.093473
0.102000 	 0.002476 	 32.037800
0.102500 	 0.002476 	 34.045189
0.103000 	 0.002476 	 36.115833
0.103500 	 0.002476 	 38.249973
0.104000 	 0.002476 	 40.447556
0.104500 	 0.002476 	 42.709003
0.105000 	 0.002476 	 45.034019
0.105500 	 0.002476 	 47.422783
0.106000 	 0.002476 	 49.875938
0.106500 	 0.002476 	 52.393177
0.107000 	 0.002476 	 54.974762
0.107500 	 0.002476 	 57.620876
0.108000 	 0.002476 	 60.331306
0.108500 	 0.002476 	 63.106674
0.109000 	 0.002476 	 65.946869
0.109500 	 0.002476 	 68.852066
0.110000 	 0.002476 	 71.822350
0.060000 	 0.002484 	 76.287445
0.060500 	 0.002484 	 73.418159
0.061000 	 0.002484 	 70.602264
0.061500 	 0.002484 	 67.839699
0.062000 	 0.002484 	 65.130882
0.062500 	 0.002484 	 62.475548
0.063000 	 0.002484 	 59.874069
0.063500 	 0.002484 	 57.326530
0.064000 	 0.002484 	 54.832863
0.064500 	 0.002484 	 52.393555
0.065000 	 0.002484 	 50.008350
0.065500 	 0.002484 	 47.677586
0.066000 	 0.002484 	 45.401150
0.066500 	 0.002484 	 43.179413
0.067000 	 0.002484 	 41.012371
0.067500 	 0.002484 	 38.899944
0.068000 	 0.002484 	 36.842590
0.068500 	 0.002484 	 34.840267
0.069000 	 0.002484 	 32.892952
0.069500 	 0.002484 	 31.001007
0.070000 	 0.002484 	 29.164234
0.070500 	 0.002484 	 27.383018
0.071000 	 0.002484 	 25.657393
0.071500 	 0.002484 	 23.987520
0.072000 	 0.002484 	 22.373428
0.072500 	 0.002484 	 20.815256
0.073000 	 0.002484 	 19.313042
0.073500 	 0.002484 	 17.867088
0.074000 	 0.002484 	 16.477324
0.074500 	 0.002484 	 15.144028
0.075000 	 0.002484 	 13.867221
0.075500 	 0.002484 	 12.646907
0.076000 	 0.002484 	 11.483418
0.076500 	 0.002484 	 10.376860
0.077000 	 0.002484 	 9.327063
0.077500 	 0.002484 	 8.334571
0.078000 	 0.002484 	 7.399050
0.078500 	 0.002484 	 6.520986
0.079000 	 0.002484 	 5.700350
0.079500 	 0.002484 	 4.937024
0.080000 	 0.002484 	 4.231626
0.080500 	 0.002484 	 3.583920
0.081000 	 0.002484 	 2.994053
0.081500 	 0.002484 	 2.462458
0.082000 	 0.002484 	 1.988783
0.082500 	 0.002484 	 1.573352
0.083000 	 0.002484 	 1.216350
0.083500 	 0.002484 	 0.917898
0.084000 	 0.002484 	 0.678028
0.084500 	 0.002484 	 0.496940
0.085000 	 0.002484 	 0.374649
0.085500 	 0.002484 	 0.311239
0.086000 	 0.002484 	 0.307144
0.086500 	 0.002484 	 0.362121
0.087000 	 0.002484 	 0.476497
0.087500 	 0.002484 	 0.650357
0.088000 	 0.002484 	 0.883697
0.088500 	 0.002484 	 1.176800
0.089000 	 0.002484 	 1.529820
0.089500 	 0.002484 	 1.942589
0.090000 	 0.002484 	 2.415625
0.090500 	 0.002484 	 2.948805
0.091000 	 0.002484 	 3.542252
0.091500 	 0.002484 	 4.196190
0.092000 	 0.002484 	 4.910766
0.092500 	 0.002484 	 5.685959
0.093000 	 0.002484 	 6.521943
0.093500 	 0.002484 	 7.418943
0.094000 	 0.002484 	 8.377007
0.094500 	 0.002484 	 9.396213
0.095000 	 0.002484 	 10.476771
0.095500 	 0.002484 	 11.618840
0.096000 	 0.002484 	 12.822446
0.096500 	 0.002484 	 14.087779
0.097000 	 0.002484 	 15.414879
0.097500 	 0.002484 	 16.803858
0.098000 	 0.002484 	 18.254969
0.098500 	 0.002484 	 19.768454
0.099000 	 0.002484 	 21.344034
0.099500 	 0.002484 	 22.982244
0.100000 	 0.002484 	 24.683001
0.100500 	 0.002484 	 26.446484
0.101000 	 0.002484 	 28.272741
0.101500 	 0.002484 	 30.162249
0.102000 	 0.002484 	 32.114532
0.102500 	 0.002484 	 34.130257
0.103000 	 0.002484 	 36.209293
0.103500 	 0.002484 	 38.351955
0.104000 	 0.002484 	 40.558117
0.104500 	 0.002484 	 42.828037
0.105000 	 0.002484 	 45.161987
0.105500 	 0.002484 	 47.559650
0.106000 	 0.002484 	 50.021767
0.106500 	 0.002484 	 52.548134
0.107000 	 0.002484 	 55.138973
0.107500 	 0.002484 	 57.794209
0.108000 	 0.002484 	 60.514084
0.108500 	 0.002484 	 63.298985
0.109000 	 0.002484 	 66.148842
0.109500 	 0.002484 	 69.063683
0.110000 	 0.002484 	 72.043808
0.060000 	 0.002492 	 76.017624
0.060500 	 0.002492 	 73.149490
0.061000 	 0.002492 	 70.334778
0.061500 	 0.002492 	 67.573616
0.062000 	 0.002492 	 64.866020
0.062500 	 0.002492 	 62.212326
0.063000 	 0.002492 	 59.612415
0.063500 	 0.002492 	 57.066433
0.064000 	 0.002492 	 54.574593
0.064500 	 0.002492 	 52.136868
0.065000 	 0.002492 	 49.753593
0.065500 	 0.002492 	 47.424541
0.066000 	 0.002492 	 45.150230
0.066500 	 0.002492 	 42.930454
0.067000 	 0.002492 	 40.765461
0.067500 	 0.002492 	 38.655403
0.068000 	 0.002492 	 36.600147
0.068500 	 0.002492 	 34.600136
0.069000 	 0.002492 	 32.655281
0.069500 	 0.002492 	 30.765614
0.070000 	 0.002492 	 28.931499
0.070500 	 0.002492 	 27.152983
0.071000 	 0.002492 	 25.430092
0.071500 	 0.002492 	 23.762901
0.072000 	 0.002492 	 22.151562
0.072500 	 0.002492 	 20.596458
0.073000 	 0.002492 	 19.097223
0.073500 	 0.002492 	 17.654251
0.074000 	 0.002492 	 16.267763
0.074500 	 0.002492 	 14.937584
0.075000 	 0.002492 	 13.664101
0.075500 	 0.002492 	 12.447100
0.076000 	 0.002492 	 11.287038
0.076500 	 0.002492 	 10.183948
0.077000 	 0.002492 	 9.137831
0.077500 	 0.002492 	 8.148930
0.078000 	 0.002492 	 7.217293
0.078500 	 0.002492 	 6.342995
0.079000 	 0.002492 	 5.526207
0.079500 	 0.002492 	 4.767107
0.080000 	 0.002492 	 4.065650
0.080500 	 0.002492 	 3.422196
0.081000 	 0.002492 	 2.836730
0.081500 	 0.002492 	 2.309230
0.082000 	 0.002492 	 1.840081
0.082500 	 0.002492 	 1.429152
0.083000 	 0.002492 	 1.076726
0.083500 	 0.002492 	 0.782813
0.084000 	 0.002492 	 0.547792
0.084500 	 0.002492 	 0.371333
0.085000 	 0.002492 	 0.254051
0.085500 	 0.002492 	 0.195725
0.086000 	 0.002492 	 0.196663
0.086500 	 0.002492 	 0.256821
0.087000 	 0.002492 	 0.376404
0.087500 	 0.002492 	 0.555642
0.088000 	 0.002492 	 0.794388
0.088500 	 0.002492 	 1.093064
0.089000 	 0.002492 	 1.451561
0.089500 	 0.002492 	 1.870093
0.090000 	 0.002492 	 2.348871
0.090500 	 0.002492 	 2.887911
0.091000 	 0.002492 	 3.487373
0.091500 	 0.002492 	 4.147325
0.092000 	 0.002492 	 4.867906
0.092500 	 0.002492 	 5.649284
0.093000 	 0.002492 	 6.491627
0.093500 	 0.002492 	 7.395099
0.094000 	 0.002492 	 8.359568
0.094500 	 0.002492 	 9.385460
0.095000 	 0.002492 	 10.472656
0.095500 	 0.002492 	 11.621385
0.096000 	 0.002492 	 12.831735
0.096500 	 0.002492 	 14.104042
0.097000 	 0.002492 	 15.438218
0.097500 	 0.002492 	 16.834427
0.098000 	 0.002492 	 18.292746
0.098500 	 0.002492 	 19.813381
0.099000 	 0.002492 	 21.396624
0.099500 	 0.002492 	 23.042252
0.100000 	 0.002492 	 24.750599
0.100500 	 0.002492 	 26.521740
0.101000 	 0.002492 	 28.355808
0.101500 	 0.002492 	 30.253130
0.102000 	 0.002492 	 32.213440
0.102500 	 0.002492 	 34.237255
0.103000 	 0.002492 	 36.324482
0.103500 	 0.002492 	 38.475338
0.104000 	 0.002492 	 40.689857
0.104500 	 0.002492 	 42.968189
0.105000 	 0.002492 	 45.310688
0.105500 	 0.002492 	 47.717308
0.106000 	 0.002492 	 50.188065
0.106500 	 0.002492 	 52.723164
0.107000 	 0.002492 	 55.322880
0.107500 	 0.002492 	 57.987278
0.108000 	 0.002492 	 60.716461
0.108500 	 0.002492 	 63.510674
0.109000 	 0.002492 	 66.369713
0.109500 	 0.002492 	 69.294098
0.110000 	 0.002492 	 72.283752
0.060000 	 0.002500 	 75.774925
0.060500 	 0.002500 	 72.907974
0.061000 	 0.002500 	 70.094551
0.061500 	 0.002500 	 67.334747
0.062000 	 0.002500 	 64.628716
0.062500 	 0.002500 	 61.976452
0.063000 	 0.002500 	 59.378006
0.063500 	 0.002500 	 56.833748
0.064000 	 0.002500 	 54.343716
0.064500 	 0.002500 	 51.907768
0.065000 	 0.002500 	 49.526463
0.065500 	 0.002500 	 47.199383
0.066000 	 0.002500 	 44.926926
0.066500 	 0.002500 	 42.709068
0.067000 	 0.002500 	 40.546333
0.067500 	 0.002500 	 38.438381
0.068000 	 0.002500 	 36.385536
0.068500 	 0.002500 	 34.387814
0.069000 	 0.002500 	 32.445263
0.069500 	 0.002500 	 30.558184
0.070000 	 0.002500 	 28.726721
0.070500 	 0.002500 	 26.950714
0.071000 	 0.002500 	 25.230461
0.071500 	 0.002500 	 23.566099
0.072000 	 0.002500 	 21.957626
0.072500 	 0.002500 	 20.405237
0.073000 	 0.002500 	 18.909042
0.073500 	 0.002500 	 17.469229
0.074000 	 0.002500 	 16.085869
0.074500 	 0.002500 	 14.758824
0.075000 	 0.002500 	 13.488605
0.075500 	 0.002500 	 12.275088
0.076000 	 0.002500 	 11.118461
0.076500 	 0.002500 	 10.018743
0.077000 	 0.002500 	 8.976408
0.077500 	 0.002500 	 7.991083
0.078000 	 0.002500 	 7.063100
0.078500 	 0.002500 	 6.192669
0.079000 	 0.002500 	 5.379736
0.079500 	 0.002500 	 4.624560
0.080000 	 0.002500 	 3.927281
0.080500 	 0.002500 	 3.287886
0.081000 	 0.002500 	 2.706505
0.081500 	 0.002500 	 2.183334
0.082000 	 0.002500 	 1.718428
0.082500 	 0.002500 	 1.312026
0.083000 	 0.002500 	 0.964091
0.083500 	 0.002500 	 0.674907
0.084000 	 0.002500 	 0.444375
0.084500 	 0.002500 	 0.272938
0.085000 	 0.002500 	 0.160310
0.085500 	 0.002500 	 0.106880
0.086000 	 0.002500 	 0.112821
0.086500 	 0.002500 	 0.178055
0.087000 	 0.002500 	 0.302709
0.087500 	 0.002500 	 0.487208
0.088000 	 0.002500 	 0.731297
0.088500 	 0.002500 	 1.035343
0.089000 	 0.002500 	 1.399340
0.089500 	 0.002500 	 1.823581
0.090000 	 0.002500 	 2.307875
0.090500 	 0.002500 	 2.852694
0.091000 	 0.002500 	 3.457922
0.091500 	 0.002500 	 4.123880
0.092000 	 0.002500 	 4.850466
0.092500 	 0.002500 	 5.638054
0.093000 	 0.002500 	 6.486475
0.093500 	 0.002500 	 7.396156
0.094000 	 0.002500 	 8.366970
0.094500 	 0.002500 	 9.399306
0.095000 	 0.002500 	 10.493036
0.095500 	 0.002500 	 11.648368
0.096000 	 0.002500 	 12.865475
0.096500 	 0.002500 	 14.144571
0.097000 	 0.002500 	 15.485582
0.097500 	 0.002500 	 16.888754
0.098000 	 0.002500 	 18.354115
0.098500 	 0.002500 	 19.881895
0.099000 	 0.002500 	 21.472332
0.099500 	 0.002500 	 23.125294
0.100000 	 0.002500 	 24.841129
0.100500 	 0.002500 	 26.619753
0.101000 	 0.002500 	 28.461506
0.101500 	 0.002500 	 30.366394
0.102000 	 0.002500 	 32.334522
0.102500 	 0.002500 	 34.366226
0.103000 	 0.002500 	 36.461361
0.103500 	 0.002500 	 38.620277
0.104000 	 0.002500 	 40.842964
0.104500 	 0.002500 	 43.129662
0.105000 	 0.002500 	 45.480438
0.105500 	 0.002500 	 47.895439
0.106000 	 0.002500 	 50.374763
0.106500 	 0.002500 	 52.918579
0.107000 	 0.002500 	 55.527164
0.107500 	 0.002500 	 58.200314
0.108000 	 0.002500 	 60.938427
0.108500 	 0.002500 	 63.741493
0.109000 	 0.002500 	 66.609856
0.109500 	 0.002500 	 69.543411
0.110000 	 0.002500 	 72.542412
0.060000 	 0.002508 	 75.559113
0.060500 	 0.002508 	 72.693558
0.061000 	 0.002508 	 69.881599
0.061500 	 0.002508 	 67.123276
0.062000 	 0.002508 	 64.418724
0.062500 	 0.002508 	 61.767963
0.063000 	 0.002508 	 59.171219
0.063500 	 0.002508 	 56.628727
0.064000 	 0.002508 	 54.140373
0.064500 	 0.002508 	 51.706272
0.065000 	 0.002508 	 49.326675
0.065500 	 0.002508 	 47.001564
0.066000 	 0.002508 	 44.731224
0.066500 	 0.002508 	 42.515636
0.067000 	 0.002508 	 40.354874
0.067500 	 0.002508 	 38.249210
0.068000 	 0.002508 	 36.198616
0.068500 	 0.002508 	 34.203239
0.069000 	 0.002508 	 32.263229
0.069500 	 0.002508 	 30.378668
0.070000 	 0.002508 	 28.549648
0.070500 	 0.002508 	 26.776384
0.071000 	 0.002508 	 25.058716
0.071500 	 0.002508 	 23.397112
0.072000 	 0.002508 	 21.791594
0.072500 	 0.002508 	 20.242105
0.073000 	 0.002508 	 18.748947
0.073500 	 0.002508 	 17.312147
0.074000 	 0.002508 	 15.931783
0.074500 	 0.002508 	 14.608128
0.075000 	 0.002508 	 13.341037
0.075500 	 0.002508 	 12.130885
0.076000 	 0.002508 	 10.977669
0.076500 	 0.002508 	 9.881501
0.077000 	 0.002508 	 8.842578
0.077500 	 0.002508 	 7.860958
0.078000 	 0.002508 	 6.936701
0.078500 	 0.002508 	 6.069990
0.079000 	 0.002508 	 5.260935
0.079500 	 0.002508 	 4.509705
0.080000 	 0.002508 	 3.816366
0.080500 	 0.002508 	 3.181061
0.081000 	 0.002508 	 2.603805
0.081500 	 0.002508 	 2.084827
0.082000 	 0.002508 	 1.624310
0.082500 	 0.002508 	 1.222077
0.083000 	 0.002508 	 0.878770
0.083500 	 0.002508 	 0.594015
0.084000 	 0.002508 	 0.368132
0.084500 	 0.002508 	 0.201210
0.085000 	 0.002508 	 0.093522
0.085500 	 0.002508 	 0.044937
0.086000 	 0.002508 	 0.055627
0.086500 	 0.002508 	 0.125989
0.087000 	 0.002508 	 0.255795
0.087500 	 0.002508 	 0.445323
0.088000 	 0.002508 	 0.694686
0.088500 	 0.002508 	 1.003962
0.089000 	 0.002508 	 1.373295
0.089500 	 0.002508 	 1.802998
0.090000 	 0.002508 	 2.293047
0.090500 	 0.002508 	 2.843385
0.091000 	 0.002508 	 3.454418
0.091500 	 0.002508 	 4.126000
0.092000 	 0.002508 	 4.858507
0.092500 	 0.002508 	 5.651969
0.093000 	 0.002508 	 6.506558
0.093500 	 0.002508 	 7.422217
0.094000 	 0.002508 	 8.399316
0.094500 	 0.002508 	 9.437899
0.095000 	 0.002508 	 10.538055
0.095500 	 0.002508 	 11.699852
0.096000 	 0.002508 	 12.923545
0.096500 	 0.002508 	 14.209086
0.097000 	 0.002508 	 15.556885
0.097500 	 0.002508 	 16.966927
0.098000 	 0.002508 	 18.439121
0.098500 	 0.002508 	 19.974085
0.099000 	 0.002508 	 21.571407
0.099500 	 0.002508 	 23.231661
0.100000 	 0.002508 	 24.954605
0.100500 	 0.002508 	 26.740488
0.101000 	 0.002508 	 28.589743
0.101500 	 0.002508 	 30.502184
0.102000 	 0.002508 	 32.477997
0.102500 	 0.002508 	 34.517303
0.103000 	 0.002508 	 36.620235
0.103500 	 0.002508 	 38.786995
0.104000 	 0.002508 	 41.017731
0.104500 	 0.002508 	 43.312397
0.105000 	 0.002508 	 45.671341
0.105500 	 0.002508 	 48.094700
0.106000 	 0.002508 	 50.582249
0.106500 	 0.002508 	 53.134480
0.107000 	 0.002508 	 55.751553
0.107500 	 0.002508 	 58.433270
0.108000 	 0.002508 	 61.180115
0.108500 	 0.002508 	 63.992008
0.109000 	 0.002508 	 66.869232
0.109500 	 0.002508 	 69.811760
0.110000 	 0.002508 	 72.819733
0.060000 	 0.002516 	 75.370598
0.060500 	 0.002516 	 72.506485
0.061000 	 0.002516 	 69.695755
0.061500 	 0.002516 	 66.939018
0.062000 	 0.002516 	 64.236092
0.062500 	 0.002516 	 61.586948
0.063000 	 0.002516 	 58.991959
0.063500 	 0.002516 	 56.451130
0.064000 	 0.002516 	 53.964565
0.064500 	 0.002516 	 51.532475
0.065000 	 0.002516 	 49.154808
0.065500 	 0.002516 	 46.831718
0.066000 	 0.002516 	 44.563320
0.066500 	 0.002516 	 42.349968
0.067000 	 0.002516 	 40.191483
0.067500 	 0.002516 	 38.087978
0.068000 	 0.002516 	 36.039738
0.068500 	 0.002516 	 34.046799
0.069000 	 0.002516 	 32.109127
0.069500 	 0.002516 	 30.227062
0.070000 	 0.002516 	 28.400623
0.070500 	 0.002516 	 26.629913
0.071000 	 0.002516 	 24.915108
0.071500 	 0.002516 	 23.256285
0.072000 	 0.002516 	 21.653490
0.072500 	 0.002516 	 20.107082
0.073000 	 0.002516 	 18.616806
0.073500 	 0.002516 	 17.183073
0.074000 	 0.002516 	 15.805839
0.074500 	 0.002516 	 14.485310
0.075000 	 0.002516 	 13.221473
0.075500 	 0.002516 	 12.014626
0.076000 	 0.002516 	 10.864774
0.076500 	 0.002516 	 9.772112
0.077000 	 0.002516 	 8.736603
0.077500 	 0.002516 	 7.758624
0.078000 	 0.002516 	 6.838036
0.078500 	 0.002516 	 5.974969
0.079000 	 0.002516 	 5.169782
0.079500 	 0.002516 	 4.422508
0.080000 	 0.002516 	 3.733037
0.080500 	 0.002516 	 3.101736
0.081000 	 0.002516 	 2.528710
0.081500 	 0.002516 	 2.013812
0.082000 	 0.002516 	 1.557465
0.082500 	 0.002516 	 1.159679
0.083000 	 0.002516 	 0.820599
0.083500 	 0.002516 	 0.540278
0.084000 	 0.002516 	 0.319101
0.084500 	 0.002516 	 0.156731
0.085000 	 0.002516 	 0.053581
0.085500 	 0.002516 	 0.009691
0.086000 	 0.002516 	 0.025342
0.086500 	 0.002516 	 0.100513
0.087000 	 0.002516 	 0.235179
0.087500 	 0.002516 	 0.429816
0.088000 	 0.002516 	 0.684338
0.088500 	 0.002516 	 0.998946
0.089000 	 0.002516 	 1.373683
0.089500 	 0.002516 	 1.808562
0.090000 	 0.002516 	 2.303857
0.090500 	 0.002516 	 2.859904
0.091000 	 0.002516 	 3.476431
0.091500 	 0.002516 	 4.153810
0.092000 	 0.002516 	 4.892086
0.092500 	 0.002516 	 5.691387
0.093000 	 0.002516 	 6.551852
0.093500 	 0.002516 	 7.473599
0.094000 	 0.002516 	 8.456788
0.094500 	 0.002516 	 9.501451
0.095000 	 0.002516 	 10.607800
0.095500 	 0.002516 	 11.776007
0.096000 	 0.002516 	 13.005918
0.096500 	 0.002516 	 14.298072
0.097000 	 0.002516 	 15.652375
0.097500 	 0.002516 	 17.069010
0.098000 	 0.002516 	 18.548208
0.098500 	 0.002516 	 20.089735
0.099000 	 0.002516 	 21.693962
0.099500 	 0.002516 	 23.361174
0.100000 	 0.002516 	 25.091299
0.100500 	 0.002516 	 26.884312
0.101000 	 0.002516 	 28.740816
0.101500 	 0.002516 	 30.660543
0.102000 	 0.002516 	 32.643738
0.102500 	 0.002516 	 34.690586
0.103000 	 0.002516 	 36.801147
0.103500 	 0.002516 	 38.975613
0.104000 	 0.002516 	 41.214031
0.104500 	 0.002516 	 43.516567
0.105000 	 0.002516 	 45.883377
0.105500 	 0.002516 	 48.314655
0.106000 	 0.002516 	 50.810436
0.106500 	 0.002516 	 53.370831
0.107000 	 0.002516 	 55.996193
0.107500 	 0.002516 	 58.686378
0.108000 	 0.002516 	 61.441673
0.108500 	 0.002516 	 64.262222
0.109000 	 0.002516 	 67.148018
0.109500 	 0.002516 	 70.099350
0.110000 	 0.002516 	 73.116203
0.060000 	 0.002524 	 75.209114
0.060500 	 0.002524 	 72.346527
0.061000 	 0.002524 	 69.537460
0.061500 	 0.002524 	 66.782104
0.062000 	 0.002524 	 64.080818
0.062500 	 0.002524 	 61.433468
0.063000 	 0.002524 	 58.840202
0.063500 	 0.002524 	 56.301170
0.064000 	 0.002524 	 53.816551
0.064500 	 0.002524 	 51.386318
0.065000 	 0.002524 	 49.010712
0.065500 	 0.002524 	 46.689663
0.066000 	 0.002524 	 44.423401
0.066500 	 0.002524 	 42.212048
0.067000 	 0.002524 	 40.055782
0.067500 	 0.002524 	 37.954704
0.068000 	 0.002524 	 35.908688
0.068500 	 0.002524 	 33.918121
0.069000 	 0.002524 	 31.983068
0.069500 	 0.002524 	 30.103512
0.070000 	 0.002524 	 28.279690
0.070500 	 0.002524 	 26.511753
0.071000 	 0.002524 	 24.799583
0.071500 	 0.002524 	 23.143522
0.072000 	 0.002524 	 21.543499
0.072500 	 0.002524 	 19.999872
0.073000 	 0.002524 	 18.512640
0.073500 	 0.002524 	 17.081923
0.074000 	 0.002524 	 15.707822
0.074500 	 0.002524 	 14.390454
0.075000 	 0.002524 	 13.129906
0.075500 	 0.002524 	 11.926411
0.076000 	 0.002524 	 10.779900
0.076500 	 0.002524 	 9.690657
0.077000 	 0.002524 	 8.658662
0.077500 	 0.002524 	 7.684115
0.078000 	 0.002524 	 6.767223
0.078500 	 0.002524 	 5.908016
0.079000 	 0.002524 	 5.106483
0.079500 	 0.002524 	 4.362892
0.080000 	 0.002524 	 3.677452
0.080500 	 0.002524 	 3.050049
0.081000 	 0.002524 	 2.481040
0.081500 	 0.002524 	 1.970266
0.082000 	 0.002524 	 1.518149
0.082500 	 0.002524 	 1.124591
0.083000 	 0.002524 	 0.789839
0.083500 	 0.002524 	 0.513863
0.084000 	 0.002524 	 0.297134
0.084500 	 0.002524 	 0.139255
0.085000 	 0.002524 	 0.040812
0.085500 	 0.002524 	 0.001600
0.086000 	 0.002524 	 0.021967
0.086500 	 0.002524 	 0.101946
0.087000 	 0.002524 	 0.241609
0.087500 	 0.002524 	 0.441102
0.088000 	 0.002524 	 0.700715
0.088500 	 0.002524 	 1.020337
0.089000 	 0.002524 	 1.400214
0.089500 	 0.002524 	 1.840442
0.090000 	 0.002524 	 2.341122
0.090500 	 0.002524 	 2.902500
0.091000 	 0.002524 	 3.524504
0.091500 	 0.002524 	 4.207362
0.092000 	 0.002524 	 4.951373
0.092500 	 0.002524 	 5.756334
0.093000 	 0.002524 	 6.622551
0.093500 	 0.002524 	 7.550118
0.094000 	 0.002524 	 8.539298
0.094500 	 0.002524 	 9.589902
0.095000 	 0.002524 	 10.702436
0.095500 	 0.002524 	 11.876767
0.096000 	 0.002524 	 13.112981
0.096500 	 0.002524 	 14.411545
0.097000 	 0.002524 	 15.772300
0.097500 	 0.002524 	 17.195351
0.098000 	 0.002524 	 18.680943
0.098500 	 0.002524 	 20.229328
0.099000 	 0.002524 	 21.840265
0.099500 	 0.002524 	 23.514248
0.100000 	 0.002524 	 25.251303
0.100500 	 0.002524 	 27.051378
0.101000 	 0.002524 	 28.914785
0.101500 	 0.002524 	 30.841721
0.102000 	 0.002524 	 32.832100
0.102500 	 0.002524 	 34.886292
0.103000 	 0.002524 	 37.004162
0.103500 	 0.002524 	 39.186104
0.104000 	 0.002524 	 41.432022
0.104500 	 0.002524 	 43.742237
0.105000 	 0.002524 	 46.116898
0.105500 	 0.002524 	 48.555939
0.106000 	 0.002524 	 51.059582
0.106500 	 0.002524 	 53.628067
0.107000 	 0.002524 	 56.261395
0.107500 	 0.002524 	 58.959831
0.108000 	 0.002524 	 61.723278
0.108500 	 0.002524 	 64.552124
0.109000 	 0.002524 	 67.446426
0.109500 	 0.002524 	 70.406197
0.110000 	 0.002524 	 73.431747
0.060000 	 0.002532 	 75.075066
0.060500 	 0.002532 	 72.213730
0.061000 	 0.002532 	 69.406387
0.061500 	 0.002532 	 66.652718
0.062000 	 0.002532 	 63.953178
0.062500 	 0.002532 	 61.307568
0.063000 	 0.002532 	 58.716091
0.063500 	 0.002532 	 56.178917
0.064000 	 0.002532 	 53.696133
0.064500 	 0.002532 	 51.267857
0.065000 	 0.002532 	 48.894264
0.065500 	 0.002532 	 46.575359
0.066000 	 0.002532 	 44.311287
0.066500 	 0.002532 	 42.102127
0.067000 	 0.002532 	 39.948147
0.067500 	 0.002532 	 37.849216
0.068000 	 0.002532 	 35.805664
0.068500 	 0.002532 	 33.817665
0.069000 	 0.002532 	 31.884993
0.069500 	 0.002532 	 30.007936
0.070000 	 0.002532 	 28.186691
0.070500 	 0.002532 	 26.421408
0.071000 	 0.002532 	 24.711967
0.071500 	 0.002532 	 23.058805
0.072000 	 0.002532 	 21.461786
0.072500 	 0.002532 	 19.921097
0.073000 	 0.002532 	 18.436728
0.073500 	 0.002532 	 17.008976
0.074000 	 0.002532 	 15.637973
0.074500 	 0.002532 	 14.323768
0.075000 	 0.002532 	 13.066390
0.075500 	 0.002532 	 11.866088
0.076000 	 0.002532 	 10.723031
0.076500 	 0.002532 	 9.637165
0.077000 	 0.002532 	 8.608634
0.077500 	 0.002532 	 7.637746
0.078000 	 0.002532 	 6.724271
0.078500 	 0.002532 	 5.868670
0.079000 	 0.002532 	 5.070987
0.079500 	 0.002532 	 4.331191
0.080000 	 0.002532 	 3.649549
0.080500 	 0.002532 	 3.026077
0.081000 	 0.002532 	 2.461054
0.081500 	 0.002532 	 1.954407
0.082000 	 0.002532 	 1.506343
0.082500 	 0.002532 	 1.117046
0.083000 	 0.002532 	 0.786478
0.083500 	 0.002532 	 0.514865
0.084000 	 0.002532 	 0.302392
0.084500 	 0.002532 	 0.149226
0.085000 	 0.002532 	 0.055113
0.085500 	 0.002532 	 0.020551
0.086000 	 0.002532 	 0.045452
0.086500 	 0.002532 	 0.130283
0.087000 	 0.002532 	 0.274751
0.087500 	 0.002532 	 0.478995
0.088000 	 0.002532 	 0.743611
0.088500 	 0.002532 	 1.068257
0.089000 	 0.002532 	 1.453326
0.089500 	 0.002532 	 1.898630
0.090000 	 0.002532 	 2.404605
0.090500 	 0.002532 	 2.971129
0.091000 	 0.002532 	 3.598536
0.091500 	 0.002532 	 4.286870
0.092000 	 0.002532 	 5.036354
0.092500 	 0.002532 	 5.846886
0.093000 	 0.002532 	 6.718677
0.093500 	 0.002532 	 7.652164
0.094000 	 0.002532 	 8.647058
0.094500 	 0.002532 	 9.703613
0.095000 	 0.002532 	 10.821951
0.095500 	 0.002532 	 12.002410
0.096000 	 0.002532 	 13.244861
0.096500 	 0.002532 	 14.549397
0.097000 	 0.002532 	 15.916385
0.097500 	 0.002532 	 17.345816
0.098000 	 0.002532 	 18.837889
0.098500 	 0.002532 	 20.392639
0.099000 	 0.002532 	 22.010227
0.099500 	 0.002532 	 23.690840
0.100000 	 0.002532 	 25.434511
0.100500 	 0.002532 	 27.241467
0.101000 	 0.002532 	 29.111725
0.101500 	 0.002532 	 31.045568
0.102000 	 0.002532 	 33.043171
0.102500 	 0.002532 	 35.104324
0.103000 	 0.002532 	 37.229546
0.103500 	 0.002532 	 39.418579
0.104000 	 0.002532 	 41.672020
0.104500 	 0.002532 	 43.989853
0.105000 	 0.002532 	 46.371815
0.105500 	 0.002532 	 48.818398
0.106000 	 0.002532 	 51.329803
0.106500 	 0.002532 	 53.906033
0.107000 	 0.002532 	 56.547237
0.107500 	 0.002532 	 59.253487
0.108000 	 0.002532 	 62.025154
0.108500 	 0.002532 	 64.862022
0.109000 	 0.002532 	 67.764542
0.109500 	 0.002532 	 70.732590
0.110000 	 0.002532 	 73.766457
0.060000 	 0.002540 	 74.968124
0.060500 	 0.002540 	 72.108604
0.061000 	 0.002540 	 69.302650
0.061500 	 0.002540 	 66.550934
0.062000 	 0.002540 	 63.852959
0.062500 	 0.002540 	 61.209023
0.063000 	 0.002540 	 58.619564
0.063500 	 0.002540 	 56.084305
0.064000 	 0.002540 	 53.603615
0.064500 	 0.002540 	 51.177273
0.065000 	 0.002540 	 48.805748
0.065500 	 0.002540 	 46.488968
0.066000 	 0.002540 	 44.227135
0.066500 	 0.002540 	 42.020222
0.067000 	 0.002540 	 39.868481
0.067500 	 0.002540 	 37.772011
0.068000 	 0.002540 	 35.730873
0.068500 	 0.002540 	 33.745094
0.069000 	 0.002540 	 31.814983
0.069500 	 0.002540 	 29.940611
0.070000 	 0.002540 	 28.122068
0.070500 	 0.002540 	 26.359348
0.071000 	 0.002540 	 24.652687
0.071500 	 0.002540 	 23.002264
0.072000 	 0.002540 	 21.408033
0.072500 	 0.002540 	 19.870295
0.073000 	 0.002540 	 18.388834
0.073500 	 0.002540 	 16.964176
0.074000 	 0.002540 	 15.596236
0.074500 	 0.002540 	 14.285226
0.075000 	 0.002540 	 13.031059
0.075500 	 0.002540 	 11.834001
0.076000 	 0.002540 	 10.694259
0.076500 	 0.002540 	 9.611702
0.077000 	 0.002540 	 8.586774
0.077500 	 0.002540 	 7.619323
0.078000 	 0.002540 	 6.709467
0.078500 	 0.002540 	 5.857432
0.079000 	 0.002540 	 5.063366
0.079500 	 0.002540 	 4.327378
0.080000 	 0.002540 	 3.649607
0.080500 	 0.002540 	 3.030127
0.081000 	 0.002540 	 2.468863
0.081500 	 0.002540 	 1.966178
0.082000 	 0.002540 	 1.522188
0.082500 	 0.002540 	 1.136981
0.083000 	 0.002540 	 0.810614
0.083500 	 0.002540 	 0.543365
0.084000 	 0.002540 	 0.335247
0.084500 	 0.002540 	 0.186189
0.085000 	 0.002540 	 0.096773
0.085500 	 0.002540 	 0.066611
0.086000 	 0.002540 	 0.096323
0.086500 	 0.002540 	 0.185574
0.087000 	 0.002540 	 0.334683
0.087500 	 0.002540 	 0.543875
0.088000 	 0.002540 	 0.813194
0.088500 	 0.002540 	 1.142807
0.089000 	 0.002540 	 1.532729
0.089500 	 0.002540 	 1.983163
0.090000 	 0.002540 	 2.494187
0.090500 	 0.002540 	 3.066089
0.091000 	 0.002540 	 3.698661
0.091500 	 0.002540 	 4.392365
0.092000 	 0.002540 	 5.147245
0.092500 	 0.002540 	 5.963231
0.093000 	 0.002540 	 6.840659
0.093500 	 0.002540 	 7.779606
0.094000 	 0.002540 	 8.780093
0.094500 	 0.002540 	 9.842532
0.095000 	 0.002540 	 10.966667
0.095500 	 0.002540 	 12.153011
0.096000 	 0.002540 	 13.401276
0.096500 	 0.002540 	 14.711991
0.097000 	 0.002540 	 16.085136
0.097500 	 0.002540 	 17.520761
0.098000 	 0.002540 	 19.019047
0.098500 	 0.002540 	 20.580030
0.099000 	 0.002540 	 22.204218
0.099500 	 0.002540 	 23.891142
0.100000 	 0.002540 	 25.641426
0.100500 	 0.002540 	 27.454870
0.101000 	 0.002540 	 29.331909
0.101500 	 0.002540 	 31.272638
0.102000 	 0.002540 	 33.276871
0.102500 	 0.002540 	 35.345192
0.103000 	 0.002540 	 37.477345
0.103500 	 0.002540 	 39.673557
0.104000 	 0.002540 	 41.933968
0.104500 	 0.002540 	 44.259075
0.105000 	 0.002540 	 46.648327
0.105500 	 0.002540 	 49.102455
0.106000 	 0.002540 	 51.621220
0.106500 	 0.002540 	 54.205082
0.107000 	 0.002540 	 56.853828
0.107500 	 0.002540 	 59.567936
0.108000 	 0.002540 	 62.347240
0.108500 	 0.002540 	 65.192001
0.109000 	 0.002540 	 68.102486
0.109500 	 0.002540 	 71.078537
0.110000 	 0.002540 	 74.120491
0.060000 	 0.002548 	 74.888535
0.060500 	 0.002548 	 72.030724
0.061000 	 0.002548 	 69.226463
0.061500 	 0.002548 	 66.476410
0.062000 	 0.002548 	 63.780296
0.062500 	 0.002548 	 61.138458
0.063000 	 0.002548 	 58.550804
0.063500 	 0.002548 	 56.017445
0.064000 	 0.002548 	 53.538673
0.064500 	 0.002548 	 51.114540
0.065000 	 0.002548 	 48.745052
0.065500 	 0.002548 	 46.430431
0.066000 	 0.002548 	 44.170780
0.066500 	 0.002548 	 41.966156
0.067000 	 0.002548 	 39.816784
0.067500 	 0.002548 	 37.722721
0.068000 	 0.002548 	 35.683979
0.068500 	 0.002548 	 33.700863
0.069000 	 0.002548 	 31.773277
0.069500 	 0.002548 	 29.901434
0.070000 	 0.002548 	 28.085527
0.070500 	 0.002548 	 26.325514
0.071000 	 0.002548 	 24.621672
0.071500 	 0.002548 	 22.973921
0.072000 	 0.002548 	 21.382538
0.072500 	 0.002548 	 19.847734
0.073000 	 0.002548 	 18.369307
0.073500 	 0.002548 	 16.947779
0.074000 	 0.002548 	 15.582773
0.074500 	 0.002548 	 14.274877
0.075000 	 0.002548 	 13.023987
0.075500 	 0.002548 	 11.830170
0.076000 	 0.002548 	 10.693571
0.076500 	 0.002548 	 9.614563
0.077000 	 0.002548 	 8.592851
0.077500 	 0.002548 	 7.628942
0.078000 	 0.002548 	 6.722643
0.078500 	 0.002548 	 5.874234
0.079000 	 0.002548 	 5.083802
0.079500 	 0.002548 	 4.351549
0.080000 	 0.002548 	 3.677460
0.080500 	 0.002548 	 3.061875
0.081000 	 0.002548 	 2.504506
0.081500 	 0.002548 	 2.005766
0.082000 	 0.002548 	 1.565777
0.082500 	 0.002548 	 1.184646
0.083000 	 0.002548 	 0.862480
0.083500 	 0.002548 	 0.599272
0.084000 	 0.002548 	 0.395361
0.084500 	 0.002548 	 0.250786
0.085000 	 0.002548 	 0.165572
0.085500 	 0.002548 	 0.139980
0.086000 	 0.002548 	 0.174099
0.086500 	 0.002548 	 0.267949
0.087000 	 0.002548 	 0.421748
0.087500 	 0.002548 	 0.635740
0.088000 	 0.002548 	 0.909760
0.088500 	 0.002548 	 1.244143
0.089000 	 0.002548 	 1.638901
0.089500 	 0.002548 	 2.094330
0.090000 	 0.002548 	 2.610366
0.090500 	 0.002548 	 3.187262
0.091000 	 0.002548 	 3.825092
0.091500 	 0.002548 	 4.523975
0.092000 	 0.002548 	 5.283982
0.092500 	 0.002548 	 6.105366
0.093000 	 0.002548 	 6.988255
0.093500 	 0.002548 	 7.932679
0.094000 	 0.002548 	 8.938841
0.094500 	 0.002548 	 10.006660
0.095000 	 0.002548 	 11.136676
0.095500 	 0.002548 	 12.328559
0.096000 	 0.002548 	 13.582744
0.096500 	 0.002548 	 14.899355
0.097000 	 0.002548 	 16.278355
0.097500 	 0.002548 	 17.719990
0.098000 	 0.002548 	 19.224340
0.098500 	 0.002548 	 20.791565
0.099000 	 0.002548 	 22.421881
0.099500 	 0.002548 	 24.115320
0.100000 	 0.002548 	 25.871927
0.100500 	 0.002548 	 27.691935
0.101000 	 0.002548 	 29.575424
0.101500 	 0.002548 	 31.522722
0.102000 	 0.002548 	 33.533722
0.102500 	 0.002548 	 35.608524
0.103000 	 0.002548 	 37.747528
0.103500 	 0.002548 	 39.950672
0.104000 	 0.002548 	 42.218124
0.104500 	 0.002548 	 44.549950
0.105000 	 0.002548 	 46.946621
0.105500 	 0.002548 	 49.407990
0.106000 	 0.002548 	 51.934021
0.106500 	 0.002548 	 54.525028
0.107000 	 0.002548 	 57.181252
0.107500 	 0.002548 	 59.902771
0.108000 	 0.002548 	 62.689770
0.108500 	 0.002548 	 65.542221
0.109000 	 0.002548 	 68.460350
0.109500 	 0.002548 	 71.444153
0.110000 	 0.002548 	 74.494156
0.060000 	 0.002556 	 74.836235
0.060500 	 0.002556 	 71.980156
0.061000 	 0.002556 	 69.177711
0.061500 	 0.002556 	 66.429581
0.062000 	 0.002556 	 63.735401
0.062500 	 0.002556 	 61.095402
0.063000 	 0.002556 	 58.509724
0.063500 	 0.002556 	 55.978443
0.064000 	 0.002556 	 53.501778
0.064500 	 0.002556 	 51.079681
0.065000 	 0.002556 	 48.712421
0.065500 	 0.002556 	 46.400070
0.066000 	 0.002556 	 44.142620
0.066500 	 0.002556 	 41.940304
0.067000 	 0.002556 	 39.793343
0.067500 	 0.002556 	 37.701641
0.068000 	 0.002556 	 35.665443
0.068500 	 0.002556 	 33.684639
0.069000 	 0.002556 	 31.759630
0.069500 	 0.002556 	 29.890429
0.070000 	 0.002556 	 28.077076
0.070500 	 0.002556 	 26.319801
0.071000 	 0.002556 	 24.618792
0.071500 	 0.002556 	 22.973890
0.072000 	 0.002556 	 21.385397
0.072500 	 0.002556 	 19.853371
0.073000 	 0.002556 	 18.378038
0.073500 	 0.002556 	 16.959406
0.074000 	 0.002556 	 15.597610
0.074500 	 0.002556 	 14.292879
0.075000 	 0.002556 	 13.045077
0.075500 	 0.002556 	 11.854526
0.076000 	 0.002556 	 10.721300
0.076500 	 0.002556 	 9.645506
0.077000 	 0.002556 	 8.627336
0.077500 	 0.002556 	 7.666718
0.078000 	 0.002556 	 6.764073
0.078500 	 0.002556 	 5.919179
0.079000 	 0.002556 	 5.132320
0.079500 	 0.002556 	 4.403686
0.080000 	 0.002556 	 3.733294
0.080500 	 0.002556 	 3.121395
0.081000 	 0.002556 	 2.567931
0.081500 	 0.002556 	 2.073135
0.082000 	 0.002556 	 1.637130
0.082500 	 0.002556 	 1.260013
0.083000 	 0.002556 	 0.941787
0.083500 	 0.002556 	 0.682873
0.084000 	 0.002556 	 0.483109
0.084500 	 0.002556 	 0.342749
0.085000 	 0.002556 	 0.261893
0.085500 	 0.002556 	 0.240670
0.086000 	 0.002556 	 0.279133
0.086500 	 0.002556 	 0.377445
0.087000 	 0.002556 	 0.535879
0.087500 	 0.002556 	 0.754286
0.088000 	 0.002556 	 1.033119
0.088500 	 0.002556 	 1.372147
0.089000 	 0.002556 	 1.771606
0.089500 	 0.002556 	 2.232006
0.090000 	 0.002556 	 2.752959
0.090500 	 0.002556 	 3.334793
0.091000 	 0.002556 	 3.977577
0.091500 	 0.002556 	 4.681573
0.092000 	 0.002556 	 5.446769
0.092500 	 0.002556 	 6.273476
0.093000 	 0.002556 	 7.161592
0.093500 	 0.002556 	 8.111337
0.094000 	 0.002556 	 9.122800
0.094500 	 0.002556 	 10.196301
0.095000 	 0.002556 	 11.331697
0.095500 	 0.002556 	 12.529403
0.096000 	 0.002556 	 13.789186
0.096500 	 0.002556 	 15.111522
0.097000 	 0.002556 	 16.496367
0.097500 	 0.002556 	 17.943865
0.098000 	 0.002556 	 19.454103
0.098500 	 0.002556 	 21.027376
0.099000 	 0.002556 	 22.663752
0.099500 	 0.002556 	 24.363243
0.100000 	 0.002556 	 26.126043
0.100500 	 0.002556 	 27.952402
0.101000 	 0.002556 	 29.842302
0.101500 	 0.002556 	 31.795883
0.102000 	 0.002556 	 33.813313
0.102500 	 0.002556 	 35.894829
0.103000 	 0.002556 	 38.040428
0.103500 	 0.002556 	 40.250397
0.104000 	 0.002556 	 42.524563
0.104500 	 0.002556 	 44.863266
0.105000 	 0.002556 	 47.266754
0.105500 	 0.002556 	 49.734943
0.106000 	 0.002556 	 52.268127
0.106500 	 0.002556 	 54.866322
0.107000 	 0.002556 	 57.529724
0.107500 	 0.002556 	 60.258480
0.108000 	 0.002556 	 63.052773
0.108500 	 0.002556 	 65.912666
0.109000 	 0.002556 	 68.838264
0.109500 	 0.002556 	 71.829750
0.110000 	 0.002556 	 74.887321
0.060000 	 0.002564 	 74.811394
0.060500 	 0.002564 	 71.957100
0.061000 	 0.002564 	 69.156616
0.061500 	 0.002564 	 66.410294
0.062000 	 0.002564 	 63.718025
0.062500 	 0.002564 	 61.079983
0.063000 	 0.002564 	 58.496281
0.063500 	 0.002564 	 55.967144
0.064000 	 0.002564 	 53.492691
0.064500 	 0.002564 	 51.072754
0.065000 	 0.002564 	 48.707764
0.065500 	 0.002564 	 46.397533
0.066000 	 0.002564 	 44.142506
0.066500 	 0.002564 	 41.942558
0.067000 	 0.002564 	 39.797958
0.067500 	 0.002564 	 37.708645
0.068000 	 0.002564 	 35.674919
0.068500 	 0.002564 	 33.696877
0.069000 	 0.002564 	 31.774403
0.069500 	 0.002564 	 29.907801
0.070000 	 0.002564 	 28.096979
0.070500 	 0.002564 	 26.342573
0.071000 	 0.002564 	 24.644119
0.071500 	 0.002564 	 23.002176
0.072000 	 0.002564 	 21.416603
0.072500 	 0.002564 	 19.887423
0.073000 	 0.002564 	 18.415022
0.073500 	 0.002564 	 16.999514
0.074000 	 0.002564 	 15.640809
0.074500 	 0.002564 	 14.339069
0.075000 	 0.002564 	 13.094452
0.075500 	 0.002564 	 11.907169
0.076000 	 0.002564 	 10.777124
0.076500 	 0.002564 	 9.704759
0.077000 	 0.002564 	 8.689913
0.077500 	 0.002564 	 7.732687
0.078000 	 0.002564 	 6.833518
0.078500 	 0.002564 	 5.992205
0.079000 	 0.002564 	 5.208963
0.079500 	 0.002564 	 4.484011
0.080000 	 0.002564 	 3.817266
0.080500 	 0.002564 	 3.209080
0.081000 	 0.002564 	 2.659473
0.081500 	 0.002564 	 2.168566
0.082000 	 0.002564 	 1.736381
0.082500 	 0.002564 	 1.363271
0.083000 	 0.002564 	 1.049103
0.083500 	 0.002564 	 0.794151
0.084000 	 0.002564 	 0.598424
0.084500 	 0.002564 	 0.462325
0.085000 	 0.002564 	 0.385637
0.085500 	 0.002564 	 0.368670
0.086000 	 0.002564 	 0.411633
0.086500 	 0.002564 	 0.514290
0.087000 	 0.002564 	 0.677068
0.087500 	 0.002564 	 0.900082
0.088000 	 0.002564 	 1.183448
0.088500 	 0.002564 	 1.527054
0.089000 	 0.002564 	 1.931448
0.089500 	 0.002564 	 2.396263
0.090000 	 0.002564 	 2.922212
0.090500 	 0.002564 	 3.508849
0.091000 	 0.002564 	 4.156563
0.091500 	 0.002564 	 4.865506
0.092000 	 0.002564 	 5.635801
0.092500 	 0.002564 	 6.467545
0.093000 	 0.002564 	 7.360757
0.093500 	 0.002564 	 8.315761
0.094000 	 0.002564 	 9.332453
0.094500 	 0.002564 	 10.411357
0.095000 	 0.002564 	 11.552191
0.095500 	 0.002564 	 12.755331
0.096000 	 0.002564 	 14.020644
0.096500 	 0.002564 	 15.348558
0.097000 	 0.002564 	 16.739054
0.097500 	 0.002564 	 18.192379
0.098000 	 0.002564 	 19.708414
0.098500 	 0.002564 	 21.287457
0.099000 	 0.002564 	 22.929724
0.099500 	 0.002564 	 24.635191
0.100000 	 0.002564 	 26.404114
0.100500 	 0.002564 	 28.236496
0.101000 	 0.002564 	 30.132519
0.101500 	 0.002564 	 32.092403
0.102000 	 0.002564 	 34.116100
0.102500 	 0.002564 	 36.203987
0.103000 	 0.002564 	 38.356068
0.103500 	 0.002564 	 40.572426
0.104000 	 0.002564 	 42.853249
0.104500 	 0.002564 	 45.198616
0.105000 	 0.002564 	 47.608711
0.105500 	 0.002564 	 50.083790
0.106000 	 0.002564 	 52.623917
0.106500 	 0.002564 	 55.228889
0.107000 	 0.002564 	 57.899277
0.107500 	 0.002564 	 60.635143
0.108000 	 0.002564 	 63.436516
0.108500 	 0.002564 	 66.303589
0.109000 	 0.002564 	 69.236450
0.109500 	 0.002564 	 72.235268
0.110000 	 0.002564 	 75.300217
0.060000 	 0.002572 	 74.813828
0.060500 	 0.002572 	 71.961395
0.061000 	 0.002572 	 69.162979
0.061500 	 0.002572 	 66.418556
0.062000 	 0.002572 	 63.728432
0.062500 	 0.002572 	 61.092346
0.063000 	 0.002572 	 58.510853
0.063500 	 0.002572 	 55.983833
0.064000 	 0.002572 	 53.511444
0.064500 	 0.002572 	 51.093910
0.065000 	 0.002572 	 48.731079
0.065500 	 0.002572 	 46.423183
0.066000 	 0.002572 	 44.170509
0.066500 	 0.002572 	 41.972996
0.067000 	 0.002572 	 39.830635
0.067500 	 0.002572 	 37.743866
0.068000 	 0.002572 	 35.712734
0.068500 	 0.002572 	 33.737106
0.069000 	 0.002572 	 31.817209
0.069500 	 0.002572 	 29.953318
0.070000 	 0.002572 	 28.145447
0.070500 	 0.002572 	 26.393673
0.071000 	 0.002572 	 24.698164
0.071500 	 0.002572 	 23.058884
0.072000 	 0.002572 	 21.476076
0.072500 	 0.002572 	 19.950085
0.073000 	 0.002572 	 18.480621
0.073500 	 0.002572 	 17.067980
0.074000 	 0.002572 	 15.712339
0.074500 	 0.002572 	 14.413771
0.075000 	 0.002572 	 13.172348
0.075500 	 0.002572 	 11.988162
0.076000 	 0.002572 	 10.861428
0.076500 	 0.002572 	 9.792279
0.077000 	 0.002572 	 8.780805
0.077500 	 0.002572 	 7.827083
0.078000 	 0.002572 	 6.931122
0.078500 	 0.002572 	 6.093416
0.079000 	 0.002572 	 5.313752
0.079500 	 0.002572 	 4.592362
0.080000 	 0.002572 	 3.929296
0.080500 	 0.002572 	 3.324827
0.081000 	 0.002572 	 2.778912
0.081500 	 0.002572 	 2.291667
0.082000 	 0.002572 	 1.863524
0.082500 	 0.002572 	 1.494238
0.083000 	 0.002572 	 1.184107
0.083500 	 0.002572 	 0.933213
0.084000 	 0.002572 	 0.741512
0.084500 	 0.002572 	 0.609384
0.085000 	 0.002572 	 0.536954
0.085500 	 0.002572 	 0.524107
0.086000 	 0.002572 	 0.571312
0.086500 	 0.002572 	 0.678279
0.087000 	 0.002572 	 0.845540
0.087500 	 0.002572 	 1.072926
0.088000 	 0.002572 	 1.360768
0.088500 	 0.002572 	 1.708990
0.089000 	 0.002572 	 2.117904
0.089500 	 0.002572 	 2.587559
0.090000 	 0.002572 	 3.117929
0.090500 	 0.002572 	 3.709357
0.091000 	 0.002572 	 4.362009
0.091500 	 0.002572 	 5.075838
0.092000 	 0.002572 	 5.850945
0.092500 	 0.002572 	 6.687664
0.093000 	 0.002572 	 7.586019
0.093500 	 0.002572 	 8.546174
0.094000 	 0.002572 	 9.568117
0.094500 	 0.002572 	 10.652146
0.095000 	 0.002572 	 11.798175
0.095500 	 0.002572 	 13.006543
0.096000 	 0.002572 	 14.277366
0.096500 	 0.002572 	 15.610775
0.097000 	 0.002572 	 17.006739
0.097500 	 0.002572 	 18.465473
0.098000 	 0.002572 	 19.987169
0.098500 	 0.002572 	 21.571926
0.099000 	 0.002572 	 23.219896
0.099500 	 0.002572 	 24.931314
0.100000 	 0.002572 	 26.705900
0.100500 	 0.002572 	 28.544325
0.101000 	 0.002572 	 30.446461
0.101500 	 0.002572 	 32.412193
0.102000 	 0.002572 	 34.442230
0.102500 	 0.002572 	 36.536228
0.103000 	 0.002572 	 38.694435
0.103500 	 0.002572 	 40.917076
0.104000 	 0.002572 	 43.204403
0.104500 	 0.002572 	 45.556213
0.105000 	 0.002572 	 47.972889
0.105500 	 0.002572 	 50.454472
0.106000 	 0.002572 	 53.001160
0.106500 	 0.002572 	 55.612999
0.107000 	 0.002572 	 58.290134
0.107500 	 0.002572 	 61.032742
0.108000 	 0.002572 	 63.840981
0.108500 	 0.002572 	 66.715103
0.109000 	 0.002572 	 69.654938
0.109500 	 0.002572 	 72.660843
0.110000 	 0.002572 	 75.733070
0.060000 	 0.002580 	 74.843674
0.060500 	 0.002580 	 71.993279
0.061000 	 0.002580 	 69.196915
0.061500 	 0.002580 	 66.454430
0.062000 	 0.002580 	 63.766335
0.062500 	 0.002580 	 61.132557
0.063000 	 0.002580 	 58.553177
0.063500 	 0.002580 	 56.028267
0.064000 	 0.002580 	 53.558262
0.064500 	 0.002580 	 51.142738
0.065000 	 0.002580 	 48.782280
0.065500 	 0.002580 	 46.476955
0.066000 	 0.002580 	 44.226475
0.066500 	 0.002580 	 42.031368
0.067000 	 0.002580 	 39.891602
0.067500 	 0.002580 	 37.807331
0.068000 	 0.002580 	 35.778606
0.068500 	 0.002580 	 33.805698
0.069000 	 0.002580 	 31.888580
0.069500 	 0.002580 	 30.027241
0.070000 	 0.002580 	 28.222116
0.070500 	 0.002580 	 26.473019
0.071000 	 0.002580 	 24.780296
0.071500 	 0.002580 	 23.143957
0.072000 	 0.002580 	 21.564106
0.072500 	 0.002580 	 20.040924
0.073000 	 0.002580 	 18.574326
0.073500 	 0.002580 	 17.164806
0.074000 	 0.002580 	 15.812192
0.074500 	 0.002580 	 14.516780
0.075000 	 0.002580 	 13.278370
0.075500 	 0.002580 	 12.097596
0.076000 	 0.002580 	 10.974092
0.076500 	 0.002580 	 9.908227
0.077000 	 0.002580 	 8.900043
0.077500 	 0.002580 	 7.949677
0.078000 	 0.002580 	 7.057292
0.078500 	 0.002580 	 6.222992
0.079000 	 0.002580 	 5.446712
0.079500 	 0.002580 	 4.728974
0.080000 	 0.002580 	 4.069539
0.080500 	 0.002580 	 3.468654
0.081000 	 0.002580 	 2.926483
0.081500 	 0.002580 	 2.443028
0.082000 	 0.002580 	 2.018517
0.082500 	 0.002580 	 1.653230
0.083000 	 0.002580 	 1.346755
0.083500 	 0.002580 	 1.099848
0.084000 	 0.002580 	 0.912287
0.084500 	 0.002580 	 0.784235
0.085000 	 0.002580 	 0.715771
0.085500 	 0.002580 	 0.707187
0.086000 	 0.002580 	 0.758443
0.086500 	 0.002580 	 0.869763
0.087000 	 0.002580 	 1.041229
0.087500 	 0.002580 	 1.273002
0.088000 	 0.002580 	 1.565186
0.088500 	 0.002580 	 1.917897
0.089000 	 0.002580 	 2.331309
0.089500 	 0.002580 	 2.805435
0.090000 	 0.002580 	 3.340538
0.090500 	 0.002580 	 3.936584
0.091000 	 0.002580 	 4.593908
0.091500 	 0.002580 	 5.312416
0.092000 	 0.002580 	 6.092524
0.092500 	 0.002580 	 6.934063
0.093000 	 0.002580 	 7.837265
0.093500 	 0.002580 	 8.802225
0.094000 	 0.002580 	 9.829209
0.094500 	 0.002580 	 10.918344
0.095000 	 0.002580 	 12.069602
0.095500 	 0.002580 	 13.283180
0.096000 	 0.002580 	 14.559281
0.096500 	 0.002580 	 15.897992
0.097000 	 0.002580 	 17.299259
0.097500 	 0.002580 	 18.763517
0.098000 	 0.002580 	 20.290678
0.098500 	 0.002580 	 21.881088
0.099000 	 0.002580 	 23.534697
0.099500 	 0.002580 	 25.251493
0.100000 	 0.002580 	 27.031960
0.100500 	 0.002580 	 28.876093
0.101000 	 0.002580 	 30.783903
0.101500 	 0.002580 	 32.755753
0.102000 	 0.002580 	 34.791698
0.102500 	 0.002580 	 36.891628
0.103000 	 0.002580 	 39.055977
0.103500 	 0.002580 	 41.284782
0.104000 	 0.002580 	 43.578072
0.104500 	 0.002580 	 45.936214
0.105000 	 0.002580 	 48.359089
0.105500 	 0.002580 	 50.847092
0.106000 	 0.002580 	 53.400139
0.106500 	 0.002580 	 56.018467
0.107000 	 0.002580 	 58.702190
0.107500 	 0.002580 	 61.451508
0.108000 	 0.002580 	 64.266418
0.108500 	 0.002580 	 67.147263
0.109000 	 0.002580 	 70.094002
0.109500 	 0.002580 	 73.106781
0.110000 	 0.002580 	 76.185707
0.060000 	 0.002588 	 74.901131
0.060500 	 0.002588 	 72.052666
0.061000 	 0.002588 	 69.258339
0.061500 	 0.002588 	 66.518127
0.062000 	 0.002588 	 63.832066
0.062500 	 0.002588 	 61.200439
0.063000 	 0.002588 	 58.623268
0.063500 	 0.002588 	 56.100769
0.064000 	 0.002588 	 53.632969
0.064500 	 0.002588 	 51.219799
0.065000 	 0.002588 	 48.861790
0.065500 	 0.002588 	 46.558651
0.066000 	 0.002588 	 44.310791
0.066500 	 0.002588 	 42.118195
0.067000 	 0.002588 	 39.980858
0.067500 	 0.002588 	 37.899078
0.068000 	 0.002588 	 35.872944
0.068500 	 0.002588 	 33.902802
0.069000 	 0.002588 	 31.988226
0.069500 	 0.002588 	 30.129623
0.070000 	 0.002588 	 28.327158
0.070500 	 0.002588 	 26.580931
0.071000 	 0.002588 	 24.890959
0.071500 	 0.002588 	 23.257433
0.072000 	 0.002588 	 21.680492
0.072500 	 0.002588 	 20.160154
0.073000 	 0.002588 	 18.696754
0.073500 	 0.002588 	 17.290222
0.074000 	 0.002588 	 15.940607
0.074500 	 0.002588 	 14.648217
0.075000 	 0.002588 	 13.413177
0.075500 	 0.002588 	 12.235507
0.076000 	 0.002588 	 11.115107
0.076500 	 0.002588 	 10.052569
0.077000 	 0.002588 	 9.047738
0.077500 	 0.002588 	 8.100708
0.078000 	 0.002588 	 7.211808
0.078500 	 0.002588 	 6.380789
0.079000 	 0.002588 	 5.608095
0.079500 	 0.002588 	 4.893732
0.080000 	 0.002588 	 4.237811
0.080500 	 0.002588 	 3.640641
0.081000 	 0.002588 	 3.102202
0.081500 	 0.002588 	 2.622300
0.082000 	 0.002588 	 2.201715
0.082500 	 0.002588 	 1.840011
0.083000 	 0.002588 	 1.537611
0.083500 	 0.002588 	 1.294313
0.084000 	 0.002588 	 1.110712
0.084500 	 0.002588 	 0.986664
0.085000 	 0.002588 	 0.922274
0.085500 	 0.002588 	 0.917868
0.086000 	 0.002588 	 0.973199
0.086500 	 0.002588 	 1.088628
0.087000 	 0.002588 	 1.264394
0.087500 	 0.002588 	 1.500378
0.088000 	 0.002588 	 1.796856
0.088500 	 0.002588 	 2.153924
0.089000 	 0.002588 	 2.571702
0.089500 	 0.002588 	 3.050197
0.090000 	 0.002588 	 3.589820
0.090500 	 0.002588 	 4.190423
0.091000 	 0.002588 	 4.852334
0.091500 	 0.002588 	 5.575653
0.092000 	 0.002588 	 6.360285
0.092500 	 0.002588 	 7.206637
0.093000 	 0.002588 	 8.114616
0.093500 	 0.002588 	 9.084592
0.094000 	 0.002588 	 10.116410
0.094500 	 0.002588 	 11.210523
0.095000 	 0.002588 	 12.366644
0.095500 	 0.002588 	 13.585342
0.096000 	 0.002588 	 14.866581
0.096500 	 0.002588 	 16.210358
0.097000 	 0.002588 	 17.616999
0.097500 	 0.002588 	 19.086365
0.098000 	 0.002588 	 20.618904
0.098500 	 0.002588 	 22.214684
0.099000 	 0.002588 	 23.873619
0.099500 	 0.002588 	 25.595985
0.100000 	 0.002588 	 27.382040
0.100500 	 0.002588 	 29.231821
0.101000 	 0.002588 	 31.145285
0.101500 	 0.002588 	 33.122803
0.102000 	 0.002588 	 35.164291
0.102500 	 0.002588 	 37.270237
0.103000 	 0.002588 	 39.440376
0.103500 	 0.002588 	 41.675072
0.104000 	 0.002588 	 43.974510
0.104500 	 0.002588 	 46.338596
0.105000 	 0.002588 	 48.767639
0.105500 	 0.002588 	 51.261662
0.106000 	 0.002588 	 53.821079
0.106500 	 0.002588 	 56.445641
0.107000 	 0.002588 	 59.135853
0.107500 	 0.002588 	 61.891487
0.108000 	 0.002588 	 64.712860
0.108500 	 0.002588 	 67.600182
0.109000 	 0.002588 	 70.553444
0.109500 	 0.002588 	 73.572868
0.110000 	 0.002588 	 76.658501
0.060000 	 0.002596 	 74.985901
0.060500 	 0.002596 	 72.139702
0.061000 	 0.002596 	 69.347481
0.061500 	 0.002596 	 66.609375
0.062000 	 0.002596 	 63.925644
0.062500 	 0.002596 	 61.296131
0.063000 	 0.002596 	 58.721283
0.063500 	 0.002596 	 56.201138
0.064000 	 0.002596 	 53.735485
0.064500 	 0.002596 	 51.324905
0.065000 	 0.002596 	 48.969151
0.065500 	 0.002596 	 46.668663
0.066000 	 0.002596 	 44.423161
0.066500 	 0.002596 	 42.232975
0.067000 	 0.002596 	 40.098377
0.067500 	 0.002596 	 38.019291
0.068000 	 0.002596 	 35.995678
0.068500 	 0.002596 	 34.027977
0.069000 	 0.002596 	 32.116119
0.069500 	 0.002596 	 30.260231
0.070000 	 0.002596 	 28.460770
0.070500 	 0.002596 	 26.717230
0.071000 	 0.002596 	 25.029968
0.071500 	 0.002596 	 23.399483
0.072000 	 0.002596 	 21.825449
0.072500 	 0.002596 	 20.308189
0.073000 	 0.002596 	 18.847563
0.073500 	 0.002596 	 17.443983
0.074000 	 0.002596 	 16.097551
0.074500 	 0.002596 	 14.808270
0.075000 	 0.002596 	 13.576284
0.075500 	 0.002596 	 12.401660
0.076000 	 0.002596 	 11.284708
0.076500 	 0.002596 	 10.225392
0.077000 	 0.002596 	 9.223810
0.077500 	 0.002596 	 8.280003
0.078000 	 0.002596 	 7.394483
0.078500 	 0.002596 	 6.566951
0.079000 	 0.002596 	 5.797724
0.079500 	 0.002596 	 5.086941
0.080000 	 0.002596 	 4.434593
0.080500 	 0.002596 	 3.840908
0.081000 	 0.002596 	 3.306027
0.081500 	 0.002596 	 2.829923
0.082000 	 0.002596 	 2.412893
0.082500 	 0.002596 	 2.054959
0.083000 	 0.002596 	 1.756258
0.083500 	 0.002596 	 1.517048
0.084000 	 0.002596 	 1.337170
0.084500 	 0.002596 	 1.216898
0.085000 	 0.002596 	 1.156614
0.085500 	 0.002596 	 1.156031
0.086000 	 0.002596 	 1.215461
0.086500 	 0.002596 	 1.335088
0.087000 	 0.002596 	 1.514813
0.087500 	 0.002596 	 1.754944
0.088000 	 0.002596 	 2.055728
0.088500 	 0.002596 	 2.416986
0.089000 	 0.002596 	 2.839153
0.089500 	 0.002596 	 3.322062
0.090000 	 0.002596 	 3.866144
0.090500 	 0.002596 	 4.471069
0.091000 	 0.002596 	 5.137527
0.091500 	 0.002596 	 5.865314
0.092000 	 0.002596 	 6.654591
0.092500 	 0.002596 	 7.505381
0.093000 	 0.002596 	 8.418277
0.093500 	 0.002596 	 9.392882
0.094000 	 0.002596 	 10.429593
0.094500 	 0.002596 	 11.528454
0.095000 	 0.002596 	 12.689528
0.095500 	 0.002596 	 13.913075
0.096000 	 0.002596 	 15.199174
0.096500 	 0.002596 	 16.548141
0.097000 	 0.002596 	 17.959723
0.097500 	 0.002596 	 19.434290
0.098000 	 0.002596 	 20.971981
0.098500 	 0.002596 	 22.572880
0.099000 	 0.002596 	 24.237137
0.099500 	 0.002596 	 25.964897
0.100000 	 0.002596 	 27.756220
0.100500 	 0.002596 	 29.611441
0.101000 	 0.002596 	 31.530397
0.101500 	 0.002596 	 33.513496
0.102000 	 0.002596 	 35.560585
0.102500 	 0.002596 	 37.672112
0.103000 	 0.002596 	 39.848095
0.103500 	 0.002596 	 42.088531
0.104000 	 0.002596 	 44.393669
0.104500 	 0.002596 	 46.763611
0.105000 	 0.002596 	 49.198513
0.105500 	 0.002596 	 51.698574
0.106000 	 0.002596 	 54.264019
0.106500 	 0.002596 	 56.894657
0.107000 	 0.002596 	 59.590820
0.107500 	 0.002596 	 62.352821
0.108000 	 0.002596 	 65.180405
0.108500 	 0.002596 	 68.073906
0.109000 	 0.002596 	 71.033501
0.109500 	 0.002596 	 74.059425
0.110000 	 0.002596 	 77.151649
0.060000 	 0.002604 	 75.098282
0.060500 	 0.002604 	 72.254135
0.061000 	 0.002604 	 69.464211
0.061500 	 0.002604 	 66.728310
0.062000 	 0.002604 	 64.046890
0.062500 	 0.002604 	 61.419842
0.063000 	 0.002604 	 58.847137
0.063500 	 0.002604 	 56.329319
0.064000 	 0.002604 	 53.866158
0.064500 	 0.002604 	 51.457920
0.065000 	 0.002604 	 49.104767
0.065500 	 0.002604 	 46.806652
0.066000 	 0.002604 	 44.563801
0.066500 	 0.002604 	 42.376286
0.067000 	 0.002604 	 40.244133
0.067500 	 0.002604 	 38.167614
0.068000 	 0.002604 	 36.146786
0.068500 	 0.002604 	 34.181824
0.069000 	 0.002604 	 32.272633
0.069500 	 0.002604 	 30.419615
0.070000 	 0.002604 	 28.622622
0.070500 	 0.002604 	 26.881968
0.071000 	 0.002604 	 25.197674
0.071500 	 0.002604 	 23.569975
0.072000 	 0.002604 	 21.998919
0.072500 	 0.002604 	 20.484514
0.073000 	 0.002604 	 19.027040
0.073500 	 0.002604 	 17.626478
0.074000 	 0.002604 	 16.283083
0.074500 	 0.002604 	 14.996819
0.075000 	 0.002604 	 13.768009
0.075500 	 0.002604 	 12.596645
0.076000 	 0.002604 	 11.482639
0.076500 	 0.002604 	 10.426711
0.077000 	 0.002604 	 9.428403
0.077500 	 0.002604 	 8.487999
0.078000 	 0.002604 	 7.605694
0.078500 	 0.002604 	 6.781636
0.079000 	 0.002604 	 6.015778
0.079500 	 0.002604 	 5.308455
0.080000 	 0.002604 	 4.659512
0.080500 	 0.002604 	 4.069425
0.081000 	 0.002604 	 3.538039
0.081500 	 0.002604 	 3.065508
0.082000 	 0.002604 	 2.652156
0.082500 	 0.002604 	 2.297926
0.083000 	 0.002604 	 2.003024
0.083500 	 0.002604 	 1.767463
0.084000 	 0.002604 	 1.591398
0.084500 	 0.002604 	 1.475157
0.085000 	 0.002604 	 1.418678
0.085500 	 0.002604 	 1.421888
0.086000 	 0.002604 	 1.485383
0.086500 	 0.002604 	 1.608975
0.087000 	 0.002604 	 1.792790
0.087500 	 0.002604 	 2.037082
0.088000 	 0.002604 	 2.341954
0.088500 	 0.002604 	 2.707446
0.089000 	 0.002604 	 3.133605
0.089500 	 0.002604 	 3.620931
0.090000 	 0.002604 	 4.169268
0.090500 	 0.002604 	 4.778603
0.091000 	 0.002604 	 5.449365
0.091500 	 0.002604 	 6.181695
0.092000 	 0.002604 	 6.975293
0.092500 	 0.002604 	 7.830832
0.093000 	 0.002604 	 8.748039
0.093500 	 0.002604 	 9.727302
0.094000 	 0.002604 	 10.768694
0.094500 	 0.002604 	 11.872146
0.095000 	 0.002604 	 13.038057
0.095500 	 0.002604 	 14.266413
0.096000 	 0.002604 	 15.557393
0.096500 	 0.002604 	 16.911116
0.097000 	 0.002604 	 18.327703
0.097500 	 0.002604 	 19.807219
0.098000 	 0.002604 	 21.349920
0.098500 	 0.002604 	 22.955904
0.099000 	 0.002604 	 24.625360
0.099500 	 0.002604 	 26.358221
0.100000 	 0.002604 	 28.154840
0.100500 	 0.002604 	 30.015148
0.101000 	 0.002604 	 31.939606
0.101500 	 0.002604 	 33.927860
0.102000 	 0.002604 	 35.980473
0.102500 	 0.002604 	 38.097538
0.103000 	 0.002604 	 40.278915
0.103500 	 0.002604 	 42.524887
0.104000 	 0.002604 	 44.835697
0.104500 	 0.002604 	 47.211266
0.105000 	 0.002604 	 49.651970
0.105500 	 0.002604 	 52.157829
0.106000 	 0.002604 	 54.728874
0.106500 	 0.002604 	 57.365524
0.107000 	 0.002604 	 60.067616
0.107500 	 0.002604 	 62.835499
0.108000 	 0.002604 	 65.669121
0.108500 	 0.002604 	 68.568748
0.109000 	 0.002604 	 71.534538
0.109500 	 0.002604 	 74.566483
0.110000 	 0.002604 	 77.664948
0.060000 	 0.002612 	 75.238068
0.060500 	 0.002612 	 72.396225
0.061000 	 0.002612 	 69.608528
0.061500 	 0.002612 	 66.874954
0.062000 	 0.002612 	 64.195908
0.062500 	 0.002612 	 61.571144
0.063000 	 0.002612 	 59.001141
0.063500 	 0.002612 	 56.485668
0.064000 	 0.002612 	 54.025036
0.064500 	 0.002612 	 51.619221
0.065000 	 0.002612 	 49.268536
0.065500 	 0.002612 	 46.972935
0.066000 	 0.002612 	 44.732559
0.066500 	 0.002612 	 42.547611
0.067000 	 0.002612 	 40.418217
0.067500 	 0.002612 	 38.344349
0.068000 	 0.002612 	 36.326145
0.068500 	 0.002612 	 34.363873
0.069000 	 0.002612 	 32.457489
0.069500 	 0.002612 	 30.607172
0.070000 	 0.002612 	 28.813128
0.070500 	 0.002612 	 27.075346
0.071000 	 0.002612 	 25.393902
0.071500 	 0.002612 	 23.769110
0.072000 	 0.002612 	 22.200886
0.072500 	 0.002612 	 20.689558
0.073000 	 0.002612 	 19.234957
0.073500 	 0.002612 	 17.837545
0.074000 	 0.002612 	 16.497143
0.074500 	 0.002612 	 15.214035
0.075000 	 0.002612 	 13.988242
0.075500 	 0.002612 	 12.820002
0.076000 	 0.002612 	 11.709295
0.076500 	 0.002612 	 10.656430
0.077000 	 0.002612 	 9.661406
0.077500 	 0.002612 	 8.724384
0.078000 	 0.002612 	 7.845375
0.078500 	 0.002612 	 7.024647
0.079000 	 0.002612 	 6.262230
0.079500 	 0.002612 	 5.558161
0.080000 	 0.002612 	 4.912910
0.080500 	 0.002612 	 4.326182
0.081000 	 0.002612 	 3.798342
0.081500 	 0.002612 	 3.329409
0.082000 	 0.002612 	 2.919637
0.082500 	 0.002612 	 2.569004
0.083000 	 0.002612 	 2.277757
0.083500 	 0.002612 	 2.045935
0.084000 	 0.002612 	 1.873697
0.084500 	 0.002612 	 1.761075
0.085000 	 0.002612 	 1.708392
0.085500 	 0.002612 	 1.715573
0.086000 	 0.002612 	 1.782940
0.086500 	 0.002612 	 1.910474
0.087000 	 0.002612 	 2.098299
0.087500 	 0.002612 	 2.346502
0.088000 	 0.002612 	 2.655414
0.088500 	 0.002612 	 3.025033
0.089000 	 0.002612 	 3.455508
0.089500 	 0.002612 	 3.946890
0.090000 	 0.002612 	 4.499227
0.090500 	 0.002612 	 5.113037
0.091000 	 0.002612 	 5.788052
0.091500 	 0.002612 	 6.524500
0.092000 	 0.002612 	 7.322698
0.092500 	 0.002612 	 8.182514
0.093000 	 0.002612 	 9.104278
0.093500 	 0.002612 	 10.087995
0.094000 	 0.002612 	 11.133789
0.094500 	 0.002612 	 12.241963
0.095000 	 0.002612 	 13.412517
0.095500 	 0.002612 	 14.645453
0.096000 	 0.002612 	 15.941083
0.096500 	 0.002612 	 17.299603
0.097000 	 0.002612 	 18.720955
0.097500 	 0.002612 	 20.205399
0.098000 	 0.002612 	 21.752855
0.098500 	 0.002612 	 23.363844
0.099000 	 0.002612 	 25.038256
0.099500 	 0.002612 	 26.776075
0.100000 	 0.002612 	 28.577742
0.100500 	 0.002612 	 30.443151
0.101000 	 0.002612 	 32.372650
0.101500 	 0.002612 	 34.366215
0.102000 	 0.002612 	 36.423958
0.102500 	 0.002612 	 38.546192
0.103000 	 0.002612 	 40.733082
0.103500 	 0.002612 	 42.984459
0.104000 	 0.002612 	 45.300713
0.104500 	 0.002612 	 47.681702
0.105000 	 0.002612 	 50.127983
0.105500 	 0.002612 	 52.639305
0.106000 	 0.002612 	 55.216087
0.106500 	 0.002612 	 57.858284
0.107000 	 0.002612 	 60.566013
0.107500 	 0.002612 	 63.339775
0.108000 	 0.002612 	 66.179245
0.108500 	 0.002612 	 69.084633
0.109000 	 0.002612 	 72.056313
0.109500 	 0.002612 	 75.094208
0.110000 	 0.002612 	 78.198814
0.060000 	 0.002620 	 75.405365
0.060500 	 0.002620 	 72.565880
0.061000 	 0.002620 	 69.780563
0.061500 	 0.002620 	 67.049438
0.062000 	 0.002620 	 64.372658
0.062500 	 0.002620 	 61.750355
0.063000 	 0.002620 	 59.182793
0.063500 	 0.002620 	 56.669914
0.064000 	 0.002620 	 54.211662
0.064500 	 0.002620 	 51.808502
0.065000 	 0.002620 	 49.460381
0.065500 	 0.002620 	 47.167419
0.066000 	 0.002620 	 44.929653
0.066500 	 0.002620 	 42.747501
0.067000 	 0.002620 	 40.620602
0.067500 	 0.002620 	 38.549454
0.068000 	 0.002620 	 36.534023
0.068500 	 0.002620 	 34.574505
0.069000 	 0.002620 	 32.670868
0.069500 	 0.002620 	 30.823301
0.070000 	 0.002620 	 29.032190
0.070500 	 0.002620 	 27.297161
0.071000 	 0.002620 	 25.618635
0.071500 	 0.002620 	 23.996754
0.072000 	 0.002620 	 22.431503
0.072500 	 0.002620 	 20.923021
0.073000 	 0.002620 	 19.471611
0.073500 	 0.002620 	 18.077200
0.074000 	 0.002620 	 16.739779
0.074500 	 0.002620 	 15.459804
0.075000 	 0.002620 	 14.237092
0.075500 	 0.002620 	 13.072003
0.076000 	 0.002620 	 11.964544
0.076500 	 0.002620 	 10.914754
0.077000 	 0.002620 	 9.923045
0.077500 	 0.002620 	 8.989267
0.078000 	 0.002620 	 8.113529
0.078500 	 0.002620 	 7.296169
0.079000 	 0.002620 	 6.537086
0.079500 	 0.002620 	 5.836393
0.080000 	 0.002620 	 5.194520
0.080500 	 0.002620 	 4.611281
0.081000 	 0.002620 	 4.086994
0.081500 	 0.002620 	 3.621571
0.082000 	 0.002620 	 3.215334
0.082500 	 0.002620 	 2.868280
0.083000 	 0.002620 	 2.580657
0.083500 	 0.002620 	 2.352482
0.084000 	 0.002620 	 2.183980
0.084500 	 0.002620 	 2.075172
0.085000 	 0.002620 	 2.026225
0.085500 	 0.002620 	 2.037151
0.086000 	 0.002620 	 2.108243
0.086500 	 0.002620 	 2.239682
0.087000 	 0.002620 	 2.431382
0.087500 	 0.002620 	 2.683558
0.088000 	 0.002620 	 2.996390
0.088500 	 0.002620 	 3.369900
0.089000 	 0.002620 	 3.804449
0.089500 	 0.002620 	 4.299960
0.090000 	 0.002620 	 4.856452
0.090500 	 0.002620 	 5.474356
0.091000 	 0.002620 	 6.153542
0.091500 	 0.002620 	 6.894213
0.092000 	 0.002620 	 7.696686
0.092500 	 0.002620 	 8.560788
0.093000 	 0.002620 	 9.486882
0.093500 	 0.002620 	 10.475031
0.094000 	 0.002620 	 11.525254
0.094500 	 0.002620 	 12.637818
0.095000 	 0.002620 	 13.812764
0.095500 	 0.002620 	 15.050283
0.096000 	 0.002620 	 16.350580
0.096500 	 0.002620 	 17.713490
0.097000 	 0.002620 	 19.139536
0.097500 	 0.002620 	 20.628660
0.098000 	 0.002620 	 22.180983
0.098500 	 0.002620 	 23.796696
0.099000 	 0.002620 	 25.475847
0.099500 	 0.002620 	 27.218580
0.100000 	 0.002620 	 29.025145
0.100500 	 0.002620 	 30.895378
0.101000 	 0.002620 	 32.830025
0.101500 	 0.002620 	 34.828514
0.102000 	 0.002620 	 36.891491
0.102500 	 0.002620 	 39.018772
0.103000 	 0.002620 	 41.210583
0.103500 	 0.002620 	 43.467236
0.104000 	 0.002620 	 45.788647
0.104500 	 0.002620 	 48.175034
0.105000 	 0.002620 	 50.626545
0.105500 	 0.002620 	 53.143215
0.106000 	 0.002620 	 55.725513
0.106500 	 0.002620 	 58.373085
0.107000 	 0.002620 	 61.086403
0.107500 	 0.002620 	 63.865520
0.108000 	 0.002620 	 66.710640
0.108500 	 0.002620 	 69.621819
0.109000 	 0.002620 	 72.599129
0.109500 	 0.002620 	 75.642845
0.110000 	 0.002620 	 78.753044
0.060000 	 0.002628 	 75.600113
0.060500 	 0.002628 	 72.763252
0.061000 	 0.002628 	 69.980247
0.061500 	 0.002628 	 67.251656
0.062000 	 0.002628 	 64.577362
0.062500 	 0.002628 	 61.957634
0.063000 	 0.002628 	 59.392506
0.063500 	 0.002628 	 56.882206
0.064000 	 0.002628 	 54.426579
0.064500 	 0.002628 	 52.025906
0.065000 	 0.002628 	 49.680294
0.065500 	 0.002628 	 47.390099
0.066000 	 0.002628 	 45.155159
0.066500 	 0.002628 	 42.975578
0.067000 	 0.002628 	 40.851501
0.067500 	 0.002628 	 38.782867
0.068000 	 0.002628 	 36.770332
0.068500 	 0.002628 	 34.813602
0.069000 	 0.002628 	 32.912827
0.069500 	 0.002628 	 31.068184
0.070000 	 0.002628 	 29.279703
0.070500 	 0.002628 	 27.547640
0.071000 	 0.002628 	 25.872046
0.071500 	 0.002628 	 24.253088
0.072000 	 0.002628 	 22.690697
0.072500 	 0.002628 	 21.185301
0.073000 	 0.002628 	 19.736803
0.073500 	 0.002628 	 18.345243
0.074000 	 0.002628 	 17.011066
0.074500 	 0.002628 	 15.734158
0.075000 	 0.002628 	 14.514647
0.075500 	 0.002628 	 13.352681
0.076000 	 0.002628 	 12.248364
0.076500 	 0.002628 	 11.201859
0.077000 	 0.002628 	 10.213126
0.077500 	 0.002628 	 9.282695
0.078000 	 0.002628 	 8.410252
0.078500 	 0.002628 	 7.596150
0.079000 	 0.002628 	 6.840379
0.079500 	 0.002628 	 6.143364
0.080000 	 0.002628 	 5.504735
0.080500 	 0.002628 	 4.924841
0.081000 	 0.002628 	 4.403983
0.081500 	 0.002628 	 3.942018
0.082000 	 0.002628 	 3.539306
0.082500 	 0.002628 	 3.195868
0.083000 	 0.002628 	 2.911861
0.083500 	 0.002628 	 2.687248
0.084000 	 0.002628 	 2.522290
0.084500 	 0.002628 	 2.417072
0.085000 	 0.002628 	 2.371799
0.085500 	 0.002628 	 2.386556
0.086000 	 0.002628 	 2.461370
0.086500 	 0.002628 	 2.596584
0.087000 	 0.002628 	 2.792141
0.087500 	 0.002628 	 3.048141
0.088000 	 0.002628 	 3.364856
0.088500 	 0.002628 	 3.742356
0.089000 	 0.002628 	 4.180689
0.089500 	 0.002628 	 4.680199
0.090000 	 0.002628 	 5.240683
0.090500 	 0.002628 	 5.862577
0.091000 	 0.002628 	 6.545999
0.091500 	 0.002628 	 7.290748
0.092000 	 0.002628 	 8.097215
0.092500 	 0.002628 	 8.965654
0.093000 	 0.002628 	 9.895957
0.093500 	 0.002628 	 10.888217
0.094000 	 0.002628 	 11.942785
0.094500 	 0.002628 	 13.059689
0.095000 	 0.002628 	 14.239120
0.095500 	 0.002628 	 15.480936
0.096000 	 0.002628 	 16.785671
0.096500 	 0.002628 	 18.153173
0.097000 	 0.002628 	 19.583673
0.097500 	 0.002628 	 21.077288
0.098000 	 0.002628 	 22.634129
0.098500 	 0.002628 	 24.254417
0.099000 	 0.002628 	 25.938187
0.099500 	 0.002628 	 27.685745
0.100000 	 0.002628 	 29.496958
0.100500 	 0.002628 	 31.372192
0.101000 	 0.002628 	 33.311306
0.101500 	 0.002628 	 35.314892
0.102000 	 0.002628 	 37.382648
0.102500 	 0.002628 	 39.514832
0.103000 	 0.002628 	 41.711746
0.103500 	 0.002628 	 43.973236
0.104000 	 0.002628 	 46.299854
0.104500 	 0.002628 	 48.691177
0.105000 	 0.002628 	 51.147835
0.105500 	 0.002628 	 53.669720
0.106000 	 0.002628 	 56.257050
0.106500 	 0.002628 	 58.910019
0.107000 	 0.002628 	 61.628746
0.107500 	 0.002628 	 64.413155
0.108000 	 0.002628 	 67.263580
0.108500 	 0.002628 	 70.180115
0.109000 	 0.002628 	 73.162872
0.109500 	 0.002628 	 76.212288
0.110000 	 0.002628 	 79.328079
0.060000 	 0.002636 	 75.822586
0.060500 	 0.002636 	 72.988091
0.061000 	 0.002636 	 70.207634
0.061500 	 0.002636 	 67.481583
0.062000 	 0.002636 	 64.809906
0.062500 	 0.002636 	 62.192719
0.063000 	 0.002636 	 59.630180
0.063500 	 0.002636 	 57.122421
0.064000 	 0.002636 	 54.669609
0.064500 	 0.002636 	 52.271519
0.065000 	 0.002636 	 49.928707
0.065500 	 0.002636 	 47.641098
0.066000 	 0.002636 	 45.408825
0.066500 	 0.002636 	 43.231903
0.067000 	 0.002636 	 41.110550
0.067500 	 0.002636 	 39.044910
0.068000 	 0.002636 	 37.035000
0.068500 	 0.002636 	 35.081024
0.069000 	 0.002636 	 33.183132
0.069500 	 0.002636 	 31.341398
0.070000 	 0.002636 	 29.555765
0.070500 	 0.002636 	 27.826603
0.071000 	 0.002636 	 26.153954
0.071500 	 0.002636 	 24.538017
0.072000 	 0.002636 	 22.978622
0.072500 	 0.002636 	 21.476194
0.073000 	 0.002636 	 20.030622
0.073500 	 0.002636 	 18.642271
0.074000 	 0.002636 	 17.311028
0.074500 	 0.002636 	 16.037237
0.075000 	 0.002636 	 14.820789
0.075500 	 0.002636 	 13.661977
0.076000 	 0.002636 	 12.560909
0.076500 	 0.002636 	 11.517447
0.077000 	 0.002636 	 10.532019
0.077500 	 0.002636 	 9.604770
0.078000 	 0.002636 	 8.735630
0.078500 	 0.002636 	 7.924736
0.079000 	 0.002636 	 7.172314
0.079500 	 0.002636 	 6.478426
0.080000 	 0.002636 	 5.843311
0.080500 	 0.002636 	 5.266890
0.081000 	 0.002636 	 4.749351
0.081500 	 0.002636 	 4.290919
0.082000 	 0.002636 	 3.891562
0.082500 	 0.002636 	 3.551685
0.083000 	 0.002636 	 3.271034
0.083500 	 0.002636 	 3.050023
0.084000 	 0.002636 	 2.888616
0.084500 	 0.002636 	 2.787123
0.085000 	 0.002636 	 2.745361
0.085500 	 0.002636 	 2.763784
0.086000 	 0.002636 	 2.842371
0.086500 	 0.002636 	 2.981189
0.087000 	 0.002636 	 3.180476
0.087500 	 0.002636 	 3.440304
0.088000 	 0.002636 	 3.760747
0.088500 	 0.002636 	 4.142141
0.089000 	 0.002636 	 4.584432
0.089500 	 0.002636 	 5.087646
0.090000 	 0.002636 	 5.652147
0.090500 	 0.002636 	 6.277977
0.091000 	 0.002636 	 6.965289
0.091500 	 0.002636 	 7.714105
0.092000 	 0.002636 	 8.524667
0.092500 	 0.002636 	 9.397131
0.093000 	 0.002636 	 10.331507
0.093500 	 0.002636 	 11.327992
0.094000 	 0.002636 	 12.386677
0.094500 	 0.002636 	 13.507755
0.095000 	 0.002636 	 14.691338
0.095500 	 0.002636 	 15.937551
0.096000 	 0.002636 	 17.246496
0.096500 	 0.002636 	 18.618340
0.097000 	 0.002636 	 20.053196
0.097500 	 0.002636 	 21.551237
0.098000 	 0.002636 	 23.112631
0.098500 	 0.002636 	 24.737265
0.099000 	 0.002636 	 26.425571
0.099500 	 0.002636 	 28.177557
0.100000 	 0.002636 	 29.993362
0.100500 	 0.002636 	 31.873192
0.101000 	 0.002636 	 33.817078
0.101500 	 0.002636 	 35.825199
0.102000 	 0.002636 	 37.897728
0.102500 	 0.002636 	 40.034714
0.103000 	 0.002636 	 42.236332
0.103500 	 0.002636 	 44.502815
0.104000 	 0.002636 	 46.833984
0.104500 	 0.002636 	 49.230335
0.105000 	 0.002636 	 51.692047
0.105500 	 0.002636 	 54.218838
0.106000 	 0.002636 	 56.811134
0.106500 	 0.002636 	 59.469131
0.107000 	 0.002636 	 62.192841
0.107500 	 0.002636 	 64.982559
0.108000 	 0.002636 	 67.838135
0.108500 	 0.002636 	 70.759895
0.109000 	 0.002636 	 73.747910
0.109500 	 0.002636 	 76.802467
0.110000 	 0.002636 	 79.923607
0.060000 	 0.002644 	 76.072403
0.060500 	 0.002644 	 73.240433
0.061000 	 0.002644 	 70.462639
0.061500 	 0.002644 	 67.739204
0.062000 	 0.002644 	 65.070198
0.062500 	 0.002644 	 62.455574
0.063000 	 0.002644 	 59.895786
0.063500 	 0.002644 	 57.390732
0.064000 	 0.002644 	 54.940426
0.064500 	 0.002644 	 52.545300
0.065000 	 0.002644 	 50.205116
0.065500 	 0.002644 	 47.920170
0.066000 	 0.002644 	 45.690804
0.066500 	 0.002644 	 43.516563
0.067000 	 0.002644 	 41.398037
0.067500 	 0.002644 	 39.335270
0.068000 	 0.002644 	 37.328232
0.068500 	 0.002644 	 35.377171
0.069000 	 0.002644 	 33.482014
0.069500 	 0.002644 	 31.643064
0.070000 	 0.002644 	 29.860435
0.070500 	 0.002644 	 28.134228
0.071000 	 0.002644 	 26.464479
0.071500 	 0.002644 	 24.851528
0.072000 	 0.002644 	 23.295073
0.072500 	 0.002644 	 21.795694
0.073000 	 0.002644 	 20.353144
0.073500 	 0.002644 	 18.967861
0.074000 	 0.002644 	 17.639639
0.074500 	 0.002644 	 16.368902
0.075000 	 0.002644 	 15.155724
0.075500 	 0.002644 	 13.999940
0.076000 	 0.002644 	 12.901861
0.076500 	 0.002644 	 11.861727
0.077000 	 0.002644 	 10.879507
0.077500 	 0.002644 	 9.955447
0.078000 	 0.002644 	 9.089589
0.078500 	 0.002644 	 8.281945
0.079000 	 0.002644 	 7.532802
0.079500 	 0.002644 	 6.842206
0.080000 	 0.002644 	 6.210315
0.080500 	 0.002644 	 5.637255
0.081000 	 0.002644 	 5.123185
0.081500 	 0.002644 	 4.668052
0.082000 	 0.002644 	 4.272204
0.082500 	 0.002644 	 3.935595
0.083000 	 0.002644 	 3.658533
0.083500 	 0.002644 	 3.441026
0.084000 	 0.002644 	 3.283138
0.084500 	 0.002644 	 3.185148
0.085000 	 0.002644 	 3.146949
0.085500 	 0.002644 	 3.168933
0.086000 	 0.002644 	 3.251113
0.086500 	 0.002644 	 3.393655
0.087000 	 0.002644 	 3.596430
0.087500 	 0.002644 	 3.860010
0.088000 	 0.002644 	 4.184240
0.088500 	 0.002644 	 4.569381
0.089000 	 0.002644 	 5.015346
0.089500 	 0.002644 	 5.522399
0.090000 	 0.002644 	 6.090838
0.090500 	 0.002644 	 6.720448
0.091000 	 0.002644 	 7.411689
0.091500 	 0.002644 	 8.164398
0.092000 	 0.002644 	 8.978900
0.092500 	 0.002644 	 9.855344
0.093000 	 0.002644 	 10.793683
0.093500 	 0.002644 	 11.794142
0.094000 	 0.002644 	 12.856806
0.094500 	 0.002644 	 13.982012
0.095000 	 0.002644 	 15.169676
0.095500 	 0.002644 	 16.419989
0.096000 	 0.002644 	 17.733196
0.096500 	 0.002644 	 19.109133
0.097000 	 0.002644 	 20.548254
0.097500 	 0.002644 	 22.050579
0.098000 	 0.002644 	 23.616198
0.098500 	 0.002644 	 25.245222
0.099000 	 0.002644 	 26.937992
0.099500 	 0.002644 	 28.694345
0.100000 	 0.002644 	 30.514515
0.100500 	 0.002644 	 32.398716
0.101000 	 0.002644 	 34.347183
0.101500 	 0.002644 	 36.359715
0.102000 	 0.002644 	 38.436760
0.102500 	 0.002644 	 40.578281
0.103000 	 0.002644 	 42.784618
0.103500 	 0.002644 	 45.055676
0.104000 	 0.002644 	 47.391624
0.104500 	 0.002644 	 49.792660
0.105000 	 0.002644 	 52.259125
0.105500 	 0.002644 	 54.790691
0.106000 	 0.002644 	 57.387981
0.106500 	 0.002644 	 60.050713
0.107000 	 0.002644 	 62.779232
0.107500 	 0.002644 	 65.573822
0.108000 	 0.002644 	 68.434258
0.108500 	 0.002644 	 71.361076
0.109000 	 0.002644 	 74.354271
0.109500 	 0.002644 	 77.413757
0.110000 	 0.002644 	 80.539940
0.060000 	 0.002652 	 76.349648
0.060500 	 0.002652 	 73.520393
0.061000 	 0.002652 	 70.745377
0.061500 	 0.002652 	 68.024582
0.062000 	 0.002652 	 65.358292
0.062500 	 0.002652 	 62.746452
0.063000 	 0.002652 	 60.189350
0.063500 	 0.002652 	 57.686974
0.064000 	 0.002652 	 55.239521
0.064500 	 0.002652 	 52.847099
0.065000 	 0.002652 	 50.509712
0.065500 	 0.002652 	 48.227669
0.066000 	 0.002652 	 46.000889
0.066500 	 0.002652 	 43.829544
0.067000 	 0.002652 	 41.713985
0.067500 	 0.002652 	 39.654060
0.068000 	 0.002652 	 37.649914
0.068500 	 0.002652 	 35.701664
0.069000 	 0.002652 	 33.809513
0.069500 	 0.002652 	 31.973505
0.070000 	 0.002652 	 30.193796
0.070500 	 0.002652 	 28.470505
0.071000 	 0.002652 	 26.803755
0.071500 	 0.002652 	 25.193659
0.072000 	 0.002652 	 23.640345
0.072500 	 0.002652 	 22.143881
0.073000 	 0.002652 	 20.704494
0.073500 	 0.002652 	 19.322111
0.074000 	 0.002652 	 17.997187
0.074500 	 0.002652 	 16.729464
0.075000 	 0.002652 	 15.519260
0.075500 	 0.002652 	 14.366541
0.076000 	 0.002652 	 13.271707
0.076500 	 0.002652 	 12.234848
0.077000 	 0.002652 	 11.255741
0.077500 	 0.002652 	 10.334764
0.078000 	 0.002652 	 9.472038
0.078500 	 0.002652 	 8.667706
0.079000 	 0.002652 	 7.921861
0.079500 	 0.002652 	 7.234529
0.080000 	 0.002652 	 6.605926
0.080500 	 0.002652 	 6.036123
0.081000 	 0.002652 	 5.525361
0.081500 	 0.002652 	 5.073712
0.082000 	 0.002652 	 4.681155
0.082500 	 0.002652 	 4.348113
0.083000 	 0.002652 	 4.074352
0.083500 	 0.002652 	 3.860254
0.084000 	 0.002652 	 3.705724
0.084500 	 0.002652 	 3.611185
0.085000 	 0.002652 	 3.576627
0.085500 	 0.002652 	 3.602161
0.086000 	 0.002652 	 3.687864
0.086500 	 0.002652 	 3.833858
0.087000 	 0.002652 	 4.040377
0.087500 	 0.002652 	 4.307585
0.088000 	 0.002652 	 4.635408
0.088500 	 0.002652 	 5.024214
0.089000 	 0.002652 	 5.473868
0.089500 	 0.002652 	 5.984606
0.090000 	 0.002652 	 6.556613
0.090500 	 0.002652 	 7.190073
0.091000 	 0.002652 	 7.885058
0.091500 	 0.002652 	 8.641695
0.092000 	 0.002652 	 9.459836
0.092500 	 0.002652 	 10.340239
0.093000 	 0.002652 	 11.282379
0.093500 	 0.002652 	 12.286743
0.094000 	 0.002652 	 13.353458
0.094500 	 0.002652 	 14.482666
0.095000 	 0.002652 	 15.674232
0.095500 	 0.002652 	 16.928650
0.096000 	 0.002652 	 18.245743
0.096500 	 0.002652 	 19.625874
0.097000 	 0.002652 	 21.069086
0.097500 	 0.002652 	 22.575487
0.098000 	 0.002652 	 24.145178
0.098500 	 0.002652 	 25.778460
0.099000 	 0.002652 	 27.475269
0.099500 	 0.002652 	 29.235844
0.100000 	 0.002652 	 31.060362
0.100500 	 0.002652 	 32.948936
0.101000 	 0.002652 	 34.901535
0.101500 	 0.002652 	 36.918545
0.102000 	 0.002652 	 38.999920
0.102500 	 0.002652 	 41.145908
0.103000 	 0.002652 	 43.356644
0.103500 	 0.002652 	 45.632103
0.104000 	 0.002652 	 47.972511
0.104500 	 0.002652 	 50.378124
0.105000 	 0.002652 	 52.849007
0.105500 	 0.002652 	 55.385349
0.106000 	 0.002652 	 57.987114
0.106500 	 0.002652 	 60.654510
0.107000 	 0.002652 	 63.387829
0.107500 	 0.002652 	 66.187035
0.108000 	 0.002652 	 69.052414
0.108500 	 0.002652 	 71.983818
0.109000 	 0.002652 	 74.981827
0.109500 	 0.002652 	 78.046127
0.110000 	 0.002652 	 81.177223
0.060000 	 0.002660 	 76.654778
0.060500 	 0.002660 	 73.828156
0.061000 	 0.002660 	 71.055771
0.061500 	 0.002660 	 68.337769
0.062000 	 0.002660 	 65.674248
0.062500 	 0.002660 	 63.065178
0.063000 	 0.002660 	 60.510857
0.063500 	 0.002660 	 58.011333
0.064000 	 0.002660 	 55.566658
0.064500 	 0.002660 	 53.177105
0.065000 	 0.002660 	 50.842617
0.065500 	 0.002660 	 48.563396
0.066000 	 0.002660 	 46.339535
0.066500 	 0.002660 	 44.171017
0.067000 	 0.002660 	 42.058228
0.067500 	 0.002660 	 40.001202
0.068000 	 0.002660 	 38.000061
0.068500 	 0.002660 	 36.054688
0.069000 	 0.002660 	 34.165443
0.069500 	 0.002660 	 32.332497
0.070000 	 0.002660 	 30.555731
0.070500 	 0.002660 	 28.835262
0.071000 	 0.002660 	 27.171543
0.071500 	 0.002660 	 25.564466
0.072000 	 0.002660 	 24.014200
0.072500 	 0.002660 	 22.520716
0.073000 	 0.002660 	 21.084427
0.073500 	 0.002660 	 19.705164
0.074000 	 0.002660 	 18.383116
0.074500 	 0.002660 	 17.118542
0.075000 	 0.002660 	 15.911407
0.075500 	 0.002660 	 14.761935
0.076000 	 0.002660 	 13.670174
0.076500 	 0.002660 	 12.636416
0.077000 	 0.002660 	 11.660463
0.077500 	 0.002660 	 10.742679
0.078000 	 0.002660 	 9.883186
0.078500 	 0.002660 	 9.082108
0.079000 	 0.002660 	 8.339422
0.079500 	 0.002660 	 7.655313
0.080000 	 0.002660 	 7.030097
0.080500 	 0.002660 	 6.463533
0.081000 	 0.002660 	 5.956052
0.081500 	 0.002660 	 5.507757
0.082000 	 0.002660 	 5.118480
0.082500 	 0.002660 	 4.788661
0.083000 	 0.002660 	 4.518357
0.083500 	 0.002660 	 4.307673
0.084000 	 0.002660 	 4.156603
0.084500 	 0.002660 	 4.065513
0.085000 	 0.002660 	 4.034182
0.085500 	 0.002660 	 4.063301
0.086000 	 0.002660 	 4.152483
0.086500 	 0.002660 	 4.302057
0.087000 	 0.002660 	 4.511933
0.087500 	 0.002660 	 4.782721
0.088000 	 0.002660 	 5.114162
0.088500 	 0.002660 	 5.506561
0.089000 	 0.002660 	 5.959654
0.089500 	 0.002660 	 6.474240
0.090000 	 0.002660 	 7.049891
0.090500 	 0.002660 	 7.686911
0.091000 	 0.002660 	 8.385612
0.091500 	 0.002660 	 9.145806
0.092000 	 0.002660 	 9.967891
0.092500 	 0.002660 	 10.851803
0.093000 	 0.002660 	 11.797837
0.093500 	 0.002660 	 12.806080
0.094000 	 0.002660 	 13.876516
0.094500 	 0.002660 	 15.009526
0.095000 	 0.002660 	 16.204952
0.095500 	 0.002660 	 17.463154
0.096000 	 0.002660 	 18.784248
0.096500 	 0.002660 	 20.168320
0.097000 	 0.002660 	 21.615467
0.097500 	 0.002660 	 23.125797
0.098000 	 0.002660 	 24.699661
0.098500 	 0.002660 	 26.336899
0.099000 	 0.002660 	 28.037758
0.099500 	 0.002660 	 29.802505
0.100000 	 0.002660 	 31.630991
0.100500 	 0.002660 	 33.523640
0.101000 	 0.002660 	 35.480469
0.101500 	 0.002660 	 37.501602
0.102000 	 0.002660 	 39.587276
0.102500 	 0.002660 	 41.737377
0.103000 	 0.002660 	 43.952347
0.103500 	 0.002660 	 46.232113
0.104000 	 0.002660 	 48.576878
0.104500 	 0.002660 	 50.986851
0.105000 	 0.002660 	 53.462097
0.105500 	 0.002660 	 56.002850
0.106000 	 0.002660 	 58.609009
0.106500 	 0.002660 	 61.280876
0.107000 	 0.002660 	 64.018723
0.107500 	 0.002660 	 66.822327
0.108000 	 0.002660 	 69.692215
0.108500 	 0.002660 	 72.628166
0.109000 	 0.002660 	 75.630730
0.109500 	 0.002660 	 78.699860
0.110000 	 0.002660 	 81.835442
0.060000 	 0.002668 	 76.987122
0.060500 	 0.002668 	 74.163475
0.061000 	 0.002668 	 71.393867
0.061500 	 0.002668 	 68.678749
0.062000 	 0.002668 	 66.018044
0.062500 	 0.002668 	 63.411861
0.063000 	 0.002668 	 60.860321
0.063500 	 0.002668 	 58.363693
0.064000 	 0.002668 	 55.921997
0.064500 	 0.002668 	 53.535179
0.065000 	 0.002668 	 51.203651
0.065500 	 0.002668 	 48.927330
0.066000 	 0.002668 	 46.706264
0.066500 	 0.002668 	 44.540867
0.067000 	 0.002668 	 42.431000
0.067500 	 0.002668 	 40.376801
0.068000 	 0.002668 	 38.378540
0.068500 	 0.002668 	 36.436272
0.069000 	 0.002668 	 34.549957
0.069500 	 0.002668 	 32.719933
0.070000 	 0.002668 	 30.946138
0.070500 	 0.002668 	 29.228823
0.071000 	 0.002668 	 27.568089
0.071500 	 0.002668 	 25.964001
0.072000 	 0.002668 	 24.416798
0.072500 	 0.002668 	 22.926428
0.073000 	 0.002668 	 21.493057
0.073500 	 0.002668 	 20.116776
0.074000 	 0.002668 	 18.797949
0.074500 	 0.002668 	 17.536354
0.075000 	 0.002668 	 16.332403
0.075500 	 0.002668 	 15.186120
0.076000 	 0.002668 	 14.097437
0.076500 	 0.002668 	 13.066855
0.077000 	 0.002668 	 12.093998
0.077500 	 0.002668 	 11.179437
0.078000 	 0.002668 	 10.323151
0.078500 	 0.002668 	 9.525155
0.079000 	 0.002668 	 8.785742
0.079500 	 0.002668 	 8.104918
0.080000 	 0.002668 	 7.482797
0.080500 	 0.002668 	 6.919587
0.081000 	 0.002668 	 6.415302
0.081500 	 0.002668 	 5.970119
0.082000 	 0.002668 	 5.584224
0.082500 	 0.002668 	 5.257839
0.083000 	 0.002668 	 4.990733
0.083500 	 0.002668 	 4.783322
0.084000 	 0.002668 	 4.635736
0.084500 	 0.002668 	 4.547935
0.085000 	 0.002668 	 4.520146
0.085500 	 0.002668 	 4.552407
0.086000 	 0.002668 	 4.645100
0.086500 	 0.002668 	 4.798080
0.087000 	 0.002668 	 5.011461
0.087500 	 0.002668 	 5.285733
0.088000 	 0.002668 	 5.620476
0.088500 	 0.002668 	 6.016391
0.089000 	 0.002668 	 6.473205
0.089500 	 0.002668 	 6.991134
0.090000 	 0.002668 	 7.570290
0.090500 	 0.002668 	 8.210912
0.091000 	 0.002668 	 8.913326
0.091500 	 0.002668 	 9.677150
0.092000 	 0.002668 	 10.502754
0.092500 	 0.002668 	 11.390346
0.093000 	 0.002668 	 12.340051
0.093500 	 0.002668 	 13.351886
0.094000 	 0.002668 	 14.426054
0.094500 	 0.002668 	 15.562731
0.095000 	 0.002668 	 16.761942
0.095500 	 0.002668 	 18.023962
0.096000 	 0.002668 	 19.348778
0.096500 	 0.002668 	 20.736588
0.097000 	 0.002668 	 22.187637
0.097500 	 0.002668 	 23.701788
0.098000 	 0.002668 	 25.279398
0.098500 	 0.002668 	 26.920496
0.099000 	 0.002668 	 28.625359
0.099500 	 0.002668 	 30.393936
0.100000 	 0.002668 	 32.226414
0.100500 	 0.002668 	 34.123180
0.101000 	 0.002668 	 36.084007
0.101500 	 0.002668 	 38.109070
0.102000 	 0.002668 	 40.198650
0.102500 	 0.002668 	 42.353004
0.103000 	 0.002668 	 44.571926
0.103500 	 0.002668 	 46.855820
0.104000 	 0.002668 	 49.204781
0.104500 	 0.002668 	 51.618835
0.105000 	 0.002668 	 54.098240
0.105500 	 0.002668 	 56.643074
0.106000 	 0.002668 	 59.253494
0.106500 	 0.002668 	 61.929653
0.107000 	 0.002668 	 64.671684
0.107500 	 0.002668 	 67.479683
0.108000 	 0.002668 	 70.353828
0.108500 	 0.002668 	 73.294357
0.109000 	 0.002668 	 76.301140
0.109500 	 0.002668 	 79.374535
0.110000 	 0.002668 	 82.514725
0.060000 	 0.002676 	 77.346985
0.060500 	 0.002676 	 74.526207
0.061000 	 0.002676 	 71.759583
0.061500 	 0.002676 	 69.047417
0.062000 	 0.002676 	 66.389641
0.062500 	 0.002676 	 63.786400
0.063000 	 0.002676 	 61.237804
0.063500 	 0.002676 	 58.744144
0.064000 	 0.002676 	 56.305294
0.064500 	 0.002676 	 53.921555
0.065000 	 0.002676 	 51.592827
0.065500 	 0.002676 	 49.319386
0.066000 	 0.002676 	 47.101475
0.066500 	 0.002676 	 44.938938
0.067000 	 0.002676 	 42.832069
0.067500 	 0.002676 	 40.780949
0.068000 	 0.002676 	 38.785698
0.068500 	 0.002676 	 36.846272
0.069000 	 0.002676 	 34.962997
0.069500 	 0.002676 	 33.136009
0.070000 	 0.002676 	 31.365278
0.070500 	 0.002676 	 29.651091
0.071000 	 0.002676 	 27.993307
0.071500 	 0.002676 	 26.392191
0.072000 	 0.002676 	 24.848047
0.072500 	 0.002676 	 23.360725
0.073000 	 0.002676 	 21.930338
0.073500 	 0.002676 	 20.557314
0.074000 	 0.002676 	 19.241518
0.074500 	 0.002676 	 17.982969
0.075000 	 0.002676 	 16.782204
0.075500 	 0.002676 	 15.638835
0.076000 	 0.002676 	 14.553355
0.076500 	 0.002676 	 13.525839
0.077000 	 0.002676 	 12.556310
0.077500 	 0.002676 	 11.644833
0.078000 	 0.002676 	 10.791647
0.078500 	 0.002676 	 9.996803
0.079000 	 0.002676 	 9.260604
0.079500 	 0.002676 	 8.582946
0.080000 	 0.002676 	 7.964051
0.080500 	 0.002676 	 7.404007
0.081000 	 0.002676 	 6.903015
0.081500 	 0.002676 	 6.461058
0.082000 	 0.002676 	 6.078546
0.082500 	 0.002676 	 5.755296
0.083000 	 0.002676 	 5.491442
0.083500 	 0.002676 	 5.287469
0.084000 	 0.002676 	 5.143003
0.084500 	 0.002676 	 5.058550
0.085000 	 0.002676 	 5.034083
0.085500 	 0.002676 	 5.069741
0.086000 	 0.002676 	 5.165667
0.086500 	 0.002676 	 5.321967
0.087000 	 0.002676 	 5.538898
0.087500 	 0.002676 	 5.816399
0.088000 	 0.002676 	 6.154609
0.088500 	 0.002676 	 6.553903
0.089000 	 0.002676 	 7.014157
0.089500 	 0.002676 	 7.535534
0.090000 	 0.002676 	 8.118155
0.090500 	 0.002676 	 8.762422
0.091000 	 0.002676 	 9.468006
0.091500 	 0.002676 	 10.235408
0.092000 	 0.002676 	 11.064584
0.092500 	 0.002676 	 11.955676
0.093000 	 0.002676 	 12.908920
0.093500 	 0.002676 	 13.924402
0.094000 	 0.002676 	 15.002175
0.094500 	 0.002676 	 16.142487
0.095000 	 0.002676 	 17.345268
0.095500 	 0.002676 	 18.610981
0.096000 	 0.002676 	 19.939407
0.096500 	 0.002676 	 21.330894
0.097000 	 0.002676 	 22.785475
0.097500 	 0.002676 	 24.303272
0.098000 	 0.002676 	 25.884775
0.098500 	 0.002676 	 27.529566
0.099000 	 0.002676 	 29.238110
0.099500 	 0.002676 	 31.010487
0.100000 	 0.002676 	 32.846893
0.100500 	 0.002676 	 34.747231
0.101000 	 0.002676 	 36.711842
0.101500 	 0.002676 	 38.740929
0.102000 	 0.002676 	 40.834351
0.102500 	 0.002676 	 42.992554
0.103000 	 0.002676 	 45.215466
0.103500 	 0.002676 	 47.503304
0.104000 	 0.002676 	 49.856117
0.104500 	 0.002676 	 52.274158
0.105000 	 0.002676 	 54.757595
0.105500 	 0.002676 	 57.306339
0.106000 	 0.002676 	 59.920837
0.106500 	 0.002676 	 62.601051
0.107000 	 0.002676 	 65.347275
0.107500 	 0.002676 	 68.159294
0.108000 	 0.002676 	 71.037567
0.108500 	 0.002676 	 73.982101
0.109000 	 0.002676 	 76.993134
0.109500 	 0.002676 	 80.070847
0.110000 	 0.002676 	 83.215202
0.060000 	 0.002684 	 77.734383
0.060500 	 0.002684 	 74.916656
0.061000 	 0.002684 	 72.152992
0.061500 	 0.002684 	 69.443779
0.062000 	 0.002684 	 66.789078
0.062500 	 0.002684 	 64.188766
0.063000 	 0.002684 	 61.643215
0.063500 	 0.002684 	 59.152500
0.064000 	 0.002684 	 56.716606
0.064500 	 0.002684 	 54.335976
0.065000 	 0.002684 	 52.010265
0.065500 	 0.002684 	 49.739891
0.066000 	 0.002684 	 47.524891
0.066500 	 0.002684 	 45.365433
0.067000 	 0.002684 	 43.261627
0.067500 	 0.002684 	 41.213371
0.068000 	 0.002684 	 39.221252
0.068500 	 0.002684 	 37.284916
0.069000 	 0.002684 	 35.404755
0.069500 	 0.002684 	 33.580750
0.070000 	 0.002684 	 31.813074
0.070500 	 0.002684 	 30.101778
0.071000 	 0.002684 	 28.447062
0.071500 	 0.002684 	 26.849010
0.072000 	 0.002684 	 25.308012
0.072500 	 0.002684 	 23.823769
0.073000 	 0.002684 	 22.396513
0.073500 	 0.002684 	 21.026524
0.074000 	 0.002684 	 19.713839
0.074500 	 0.002684 	 18.458483
0.075000 	 0.002684 	 17.260689
0.075500 	 0.002684 	 16.120537
0.076000 	 0.002684 	 15.038136
0.076500 	 0.002684 	 14.013723
0.077000 	 0.002684 	 13.047276
0.077500 	 0.002684 	 12.138929
0.078000 	 0.002684 	 11.288903
0.078500 	 0.002684 	 10.497301
0.079000 	 0.002684 	 9.764198
0.079500 	 0.002684 	 9.089696
0.080000 	 0.002684 	 8.473941
0.080500 	 0.002684 	 7.917004
0.081000 	 0.002684 	 7.419226
0.081500 	 0.002684 	 6.980562
0.082000 	 0.002684 	 6.601084
0.082500 	 0.002684 	 6.281076
0.083000 	 0.002684 	 6.020627
0.083500 	 0.002684 	 5.819722
0.084000 	 0.002684 	 5.678582
0.084500 	 0.002684 	 5.597342
0.085000 	 0.002684 	 5.576133
0.085500 	 0.002684 	 5.615020
0.086000 	 0.002684 	 5.714381
0.086500 	 0.002684 	 5.873954
0.087000 	 0.002684 	 6.094092
0.087500 	 0.002684 	 6.374942
0.088000 	 0.002684 	 6.716640
0.088500 	 0.002684 	 7.119084
0.089000 	 0.002684 	 7.582597
0.089500 	 0.002684 	 8.107439
0.090000 	 0.002684 	 8.693496
0.090500 	 0.002684 	 9.341061
0.091000 	 0.002684 	 10.050152
0.091500 	 0.002684 	 10.820764
0.092000 	 0.002684 	 11.653504
0.092500 	 0.002684 	 12.548044
0.093000 	 0.002684 	 13.504589
0.093500 	 0.002684 	 14.523610
0.094000 	 0.002684 	 15.604837
0.094500 	 0.002684 	 16.748518
0.095000 	 0.002684 	 17.954943
0.095500 	 0.002684 	 19.224075
0.096000 	 0.002684 	 20.556004
0.096500 	 0.002684 	 21.951057
0.097000 	 0.002684 	 23.409237
0.097500 	 0.002684 	 24.930704
0.098000 	 0.002684 	 26.515587
0.098500 	 0.002684 	 28.163918
0.099000 	 0.002684 	 29.876205
0.099500 	 0.002684 	 31.652122
0.100000 	 0.002684 	 33.492119
0.100500 	 0.002684 	 35.396141
0.101000 	 0.002684 	 37.364586
0.101500 	 0.002684 	 39.397171
0.102000 	 0.002684 	 41.494431
0.102500 	 0.002684 	 43.656330
0.103000 	 0.002684 	 45.882881
0.103500 	 0.002684 	 48.174419
0.104000 	 0.002684 	 50.531219
0.104500 	 0.002684 	 52.952908
0.105000 	 0.002684 	 55.440186
0.105500 	 0.002684 	 57.992901
0.106000 	 0.002684 	 60.611176
0.106500 	 0.002684 	 63.295120
0.107000 	 0.002684 	 66.045135
0.107500 	 0.002684 	 68.861259
0.108000 	 0.002684 	 71.743416
0.108500 	 0.002684 	 74.691849
0.109000 	 0.002684 	 77.706856
0.109500 	 0.002684 	 80.788490
0.110000 	 0.002684 	 83.936890
0.060000 	 0.002692 	 78.149376
0.060500 	 0.002692 	 75.334641
0.061000 	 0.002692 	 72.574089
0.061500 	 0.002692 	 69.867950
0.062000 	 0.002692 	 67.216301
0.062500 	 0.002692 	 64.619080
0.063000 	 0.002692 	 62.076599
0.063500 	 0.002692 	 59.588932
0.064000 	 0.002692 	 57.156208
0.064500 	 0.002692 	 54.778442
0.065000 	 0.002692 	 52.455952
0.065500 	 0.002692 	 50.188698
0.066000 	 0.002692 	 47.976746
0.066500 	 0.002692 	 45.820248
0.067000 	 0.002692 	 43.719505
0.067500 	 0.002692 	 41.674400
0.068000 	 0.002692 	 39.685154
0.068500 	 0.002692 	 37.751984
0.069000 	 0.002692 	 35.874893
0.069500 	 0.002692 	 34.054043
0.070000 	 0.002692 	 32.289371
0.070500 	 0.002692 	 30.581141
0.071000 	 0.002692 	 28.929590
0.071500 	 0.002692 	 27.334660
0.072000 	 0.002692 	 25.796684
0.072500 	 0.002692 	 24.315487
0.073000 	 0.002692 	 22.891359
0.073500 	 0.002692 	 21.524479
0.074000 	 0.002692 	 20.214804
0.074500 	 0.002692 	 18.962624
0.075000 	 0.002692 	 17.767838
0.075500 	 0.002692 	 16.630857
0.076000 	 0.002692 	 15.551572
0.076500 	 0.002692 	 14.530216
0.077000 	 0.002692 	 13.566869
0.077500 	 0.002692 	 12.661708
0.078000 	 0.002692 	 11.814849
0.078500 	 0.002692 	 11.026297
0.079000 	 0.002692 	 10.296316
0.079500 	 0.002692 	 9.624978
0.080000 	 0.002692 	 9.012424
0.080500 	 0.002692 	 8.458718
0.081000 	 0.002692 	 7.964008
0.081500 	 0.002692 	 7.528527
0.082000 	 0.002692 	 7.152319
0.082500 	 0.002692 	 6.835363
0.083000 	 0.002692 	 6.577996
0.083500 	 0.002692 	 6.380330
0.084000 	 0.002692 	 6.242413
0.084500 	 0.002692 	 6.164439
0.085000 	 0.002692 	 6.146410
0.085500 	 0.002692 	 6.188579
0.086000 	 0.002692 	 6.290950
0.086500 	 0.002692 	 6.453800
0.087000 	 0.002692 	 6.677258
0.087500 	 0.002692 	 6.961269
0.088000 	 0.002692 	 7.306110
0.088500 	 0.002692 	 7.712028
0.089000 	 0.002692 	 8.178840
0.089500 	 0.002692 	 8.706793
0.090000 	 0.002692 	 9.296080
0.090500 	 0.002692 	 9.946930
0.091000 	 0.002692 	 10.659291
0.091500 	 0.002692 	 11.433519
0.092000 	 0.002692 	 12.269316
0.092500 	 0.002692 	 13.167174
0.093000 	 0.002692 	 14.127229
0.093500 	 0.002692 	 15.149438
0.094000 	 0.002692 	 16.234022
0.094500 	 0.002692 	 17.381075
0.095000 	 0.002692 	 18.590908
0.095500 	 0.002692 	 19.863325
0.096000 	 0.002692 	 21.198750
0.096500 	 0.002692 	 22.597206
0.097000 	 0.002692 	 24.058792
0.097500 	 0.002692 	 25.583714
0.098000 	 0.002692 	 27.172047
0.098500 	 0.002692 	 28.823860
0.099000 	 0.002692 	 30.539555
0.099500 	 0.002692 	 32.319080
0.100000 	 0.002692 	 34.162441
0.100500 	 0.002692 	 36.069969
0.101000 	 0.002692 	 38.041920
0.101500 	 0.002692 	 40.078053
0.102000 	 0.002692 	 42.178734
0.102500 	 0.002692 	 44.344280
0.103000 	 0.002692 	 46.574444
0.103500 	 0.002692 	 48.869614
0.104000 	 0.002692 	 51.229851
0.104500 	 0.002692 	 53.655254
0.105000 	 0.002692 	 56.146072
0.105500 	 0.002692 	 58.702457
0.106000 	 0.002692 	 61.324352
0.106500 	 0.002692 	 64.012108
0.107000 	 0.002692 	 66.765648
0.107500 	 0.002692 	 69.585365
0.108000 	 0.002692 	 72.471237
0.108500 	 0.002692 	 75.423462
0.109000 	 0.002692 	 78.442345
0.109500 	 0.002692 	 81.527565
0.110000 	 0.002692 	 84.679665
0.060000 	 0.002700 	 78.591690
0.060500 	 0.002700 	 75.780128
0.061000 	 0.002700 	 73.022888
0.061500 	 0.002700 	 70.319794
0.062000 	 0.002700 	 67.671158
0.062500 	 0.002700 	 65.077209
0.063000 	 0.002700 	 62.537842
0.063500 	 0.002700 	 60.053402
0.064000 	 0.002700 	 57.623695
0.064500 	 0.002700 	 55.249165
0.065000 	 0.002700 	 52.929699
0.065500 	 0.002700 	 50.665470
0.066000 	 0.002700 	 48.456711
0.066500 	 0.002700 	 46.303486
0.067000 	 0.002700 	 44.205650
0.067500 	 0.002700 	 42.163761
0.068000 	 0.002700 	 40.177662
0.068500 	 0.002700 	 38.247650
0.069000 	 0.002700 	 36.373623
0.069500 	 0.002700 	 34.555820
0.070000 	 0.002700 	 32.794292
0.070500 	 0.002700 	 31.089197
0.071000 	 0.002700 	 29.440840
0.071500 	 0.002700 	 27.848976
0.072000 	 0.002700 	 26.314032
0.072500 	 0.002700 	 24.835991
0.073000 	 0.002700 	 23.414896
0.073500 	 0.002700 	 22.051130
0.074000 	 0.002700 	 20.744589
0.074500 	 0.002700 	 19.495562
0.075000 	 0.002700 	 18.303843
0.075500 	 0.002700 	 17.169950
0.076000 	 0.002700 	 16.093855
0.076500 	 0.002700 	 15.075678
0.077000 	 0.002700 	 14.115394
0.077500 	 0.002700 	 13.213323
0.078000 	 0.002700 	 12.369537
0.078500 	 0.002700 	 11.584138
0.079000 	 0.002700 	 10.857155
0.079500 	 0.002700 	 10.189061
0.080000 	 0.002700 	 9.579547
0.080500 	 0.002700 	 9.028947
0.081000 	 0.002700 	 8.537416
0.081500 	 0.002700 	 8.104907
0.082000 	 0.002700 	 7.731824
0.082500 	 0.002700 	 7.418039
0.083000 	 0.002700 	 7.163862
0.083500 	 0.002700 	 6.969359
0.084000 	 0.002700 	 6.834559
0.084500 	 0.002700 	 6.759658
0.085000 	 0.002700 	 6.744843
0.085500 	 0.002700 	 6.790069
0.086000 	 0.002700 	 6.895794
0.086500 	 0.002700 	 7.061707
0.087000 	 0.002700 	 7.288294
0.087500 	 0.002700 	 7.575531
0.088000 	 0.002700 	 7.923575
0.088500 	 0.002700 	 8.332552
0.089000 	 0.002700 	 8.802495
0.089500 	 0.002700 	 9.333816
0.090000 	 0.002700 	 9.926396
0.090500 	 0.002700 	 10.580315
0.091000 	 0.002700 	 11.295897
0.091500 	 0.002700 	 12.073155
0.092000 	 0.002700 	 12.912299
0.092500 	 0.002700 	 13.813465
0.093000 	 0.002700 	 14.776672
0.093500 	 0.002700 	 15.802070
0.094000 	 0.002700 	 16.889931
0.094500 	 0.002700 	 18.040272
0.095000 	 0.002700 	 19.253279
0.095500 	 0.002700 	 20.529110
0.096000 	 0.002700 	 21.867668
0.096500 	 0.002700 	 23.269449
0.097000 	 0.002700 	 24.734245
0.097500 	 0.002700 	 26.262543
0.098000 	 0.002700 	 27.854160
0.098500 	 0.002700 	 29.509350
0.099000 	 0.002700 	 31.228327
0.099500 	 0.002700 	 33.011063
0.100000 	 0.002700 	 34.857849
0.100500 	 0.002700 	 36.768856
0.101000 	 0.002700 	 38.743935
0.101500 	 0.002700 	 40.783657
0.102000 	 0.002700 	 42.887657
0.102500 	 0.002700 	 45.056423
0.103000 	 0.002700 	 47.289986
0.103500 	 0.002700 	 49.588612
0.104000 	 0.002700 	 51.952202
0.104500 	 0.002700 	 54.381142
0.105000 	 0.002700 	 56.875324
0.105500 	 0.002700 	 59.435104
0.106000 	 0.002700 	 62.060417
0.106500 	 0.002700 	 64.751785
0.107000 	 0.002700 	 67.508865
0.107500 	 0.002700 	 70.331917
0.108000 	 0.002700 	 73.221344
0.108500 	 0.002700 	 76.177177
0.109000 	 0.002700 	 79.199463
0.109500 	 0.002700 	 82.288246
0.110000 	 0.002700 	 85.443886
0.060000 	 0.002708 	 79.061623
0.060500 	 0.002708 	 76.253349
0.061000 	 0.002708 	 73.499107
0.061500 	 0.002708 	 70.799309
0.062000 	 0.002708 	 68.154045
0.062500 	 0.002708 	 65.563126
0.063000 	 0.002708 	 63.026920
0.063500 	 0.002708 	 60.545757
0.064000 	 0.002708 	 58.119297
0.064500 	 0.002708 	 55.747963
0.065000 	 0.002708 	 53.431725
0.065500 	 0.002708 	 51.170494
0.066000 	 0.002708 	 48.965015
0.066500 	 0.002708 	 46.814857
0.067000 	 0.002708 	 44.720459
0.067500 	 0.002708 	 42.681690
0.068000 	 0.002708 	 40.698620
0.068500 	 0.002708 	 38.771725
0.069000 	 0.002708 	 36.900818
0.069500 	 0.002708 	 35.086174
0.070000 	 0.002708 	 33.327755
0.070500 	 0.002708 	 31.625881
0.071000 	 0.002708 	 29.980541
0.071500 	 0.002708 	 28.391911
0.072000 	 0.002708 	 26.860044
0.072500 	 0.002708 	 25.385160
0.073000 	 0.002708 	 23.967348
0.073500 	 0.002708 	 22.606596
0.074000 	 0.002708 	 21.303114
0.074500 	 0.002708 	 20.057079
0.075000 	 0.002708 	 18.868633
0.075500 	 0.002708 	 17.737776
0.076000 	 0.002708 	 16.664743
0.076500 	 0.002708 	 15.649696
0.077000 	 0.002708 	 14.692533
0.077500 	 0.002708 	 13.793563
0.078000 	 0.002708 	 12.952831
0.078500 	 0.002708 	 12.170531
0.079000 	 0.002708 	 11.446798
0.079500 	 0.002708 	 10.781673
0.080000 	 0.002708 	 10.175302
0.080500 	 0.002708 	 9.627775
0.081000 	 0.002708 	 9.139402
0.081500 	 0.002708 	 8.710056
0.082000 	 0.002708 	 8.340028
0.082500 	 0.002708 	 8.029306
0.083000 	 0.002708 	 7.778189
0.083500 	 0.002708 	 7.586736
0.084000 	 0.002708 	 7.454972
0.084500 	 0.002708 	 7.383253
0.085000 	 0.002708 	 7.371590
0.085500 	 0.002708 	 7.419869
0.086000 	 0.002708 	 7.528558
0.086500 	 0.002708 	 7.697690
0.087000 	 0.002708 	 7.927304
0.087500 	 0.002708 	 8.217650
0.088000 	 0.002708 	 8.568748
0.088500 	 0.002708 	 8.980886
0.089000 	 0.002708 	 9.453915
0.089500 	 0.002708 	 9.988208
0.090000 	 0.002708 	 10.583852
0.090500 	 0.002708 	 11.240968
0.091000 	 0.002708 	 11.959757
0.091500 	 0.002708 	 12.740153
0.092000 	 0.002708 	 13.582310
0.092500 	 0.002708 	 14.486638
0.093000 	 0.002708 	 15.452911
0.093500 	 0.002708 	 16.481537
0.094000 	 0.002708 	 17.572477
0.094500 	 0.002708 	 18.726015
0.095000 	 0.002708 	 19.941998
0.095500 	 0.002708 	 21.221004
0.096000 	 0.002708 	 22.562811
0.096500 	 0.002708 	 23.967644
0.097000 	 0.002708 	 25.435713
0.097500 	 0.002708 	 26.967142
0.098000 	 0.002708 	 28.561943
0.098500 	 0.002708 	 30.220287
0.099000 	 0.002708 	 31.942446
0.099500 	 0.002708 	 33.728382
0.100000 	 0.002708 	 35.578373
0.100500 	 0.002708 	 37.492477
0.101000 	 0.002708 	 39.470829
0.101500 	 0.002708 	 41.513603
0.102000 	 0.002708 	 43.620918
0.102500 	 0.002708 	 45.792896
0.103000 	 0.002708 	 48.029850
0.103500 	 0.002708 	 50.331608
0.104000 	 0.002708 	 52.698387
0.104500 	 0.002708 	 55.130657
0.105000 	 0.002708 	 57.628010
0.105500 	 0.002708 	 60.191025
0.106000 	 0.002708 	 62.819729
0.106500 	 0.002708 	 65.514229
0.107000 	 0.002708 	 68.274506
0.107500 	 0.002708 	 71.101143
0.108000 	 0.002708 	 73.993675
0.108500 	 0.002708 	 76.952827
0.109000 	 0.002708 	 79.978386
0.109500 	 0.002708 	 83.070694
0.110000 	 0.002708 	 86.229568
0.060000 	 0.002716 	 79.558800
0.060500 	 0.002716 	 76.753906
0.061000 	 0.002716 	 74.003044
0.061500 	 0.002716 	 71.306580
0.062000 	 0.002716 	 68.664452
0.062500 	 0.002716 	 66.077003
0.063000 	 0.002716 	 63.544083
0.063500 	 0.002716 	 61.065926
0.064000 	 0.002716 	 58.642849
0.064500 	 0.002716 	 56.274689
0.065000 	 0.002716 	 53.961723
0.065500 	 0.002716 	 51.704010
0.066000 	 0.002716 	 49.501564
0.066500 	 0.002716 	 47.354706
0.067000 	 0.002716 	 45.263374
0.067500 	 0.002716 	 43.227810
0.068000 	 0.002716 	 41.248081
0.068500 	 0.002716 	 39.324326
0.069000 	 0.002716 	 37.456711
0.069500 	 0.002716 	 35.645084
0.070000 	 0.002716 	 33.889893
0.070500 	 0.002716 	 32.191219
0.071000 	 0.002716 	 30.549004
0.071500 	 0.002716 	 28.963625
0.072000 	 0.002716 	 27.434866
0.072500 	 0.002716 	 25.963032
0.073000 	 0.002716 	 24.548260
0.073500 	 0.002716 	 23.190741
0.074000 	 0.002716 	 21.890423
0.074500 	 0.002716 	 20.647556
0.075000 	 0.002716 	 19.462090
0.075500 	 0.002716 	 18.334501
0.076000 	 0.002716 	 17.264486
0.076500 	 0.002716 	 16.252489
0.077000 	 0.002716 	 15.298409
0.077500 	 0.002716 	 14.402557
0.078000 	 0.002716 	 13.564930
0.078500 	 0.002716 	 12.785701
0.079000 	 0.002716 	 12.064984
0.079500 	 0.002716 	 11.402928
0.080000 	 0.002716 	 10.799552
0.080500 	 0.002716 	 10.255198
0.081000 	 0.002716 	 9.769769
0.081500 	 0.002716 	 9.343597
0.082000 	 0.002716 	 8.976553
0.082500 	 0.002716 	 8.668975
0.083000 	 0.002716 	 8.420858
0.083500 	 0.002716 	 8.232393
0.084000 	 0.002716 	 8.103781
0.084500 	 0.002716 	 8.035089
0.085000 	 0.002716 	 8.026338
0.085500 	 0.002716 	 8.077815
0.086000 	 0.002716 	 8.189474
0.086500 	 0.002716 	 8.361640
0.087000 	 0.002716 	 8.594286
0.087500 	 0.002716 	 8.887684
0.088000 	 0.002716 	 9.241872
0.088500 	 0.002716 	 9.656918
0.089000 	 0.002716 	 10.133008
0.089500 	 0.002716 	 10.670455
0.090000 	 0.002716 	 11.269064
0.090500 	 0.002716 	 11.929191
0.091000 	 0.002716 	 12.650897
0.091500 	 0.002716 	 13.434226
0.092000 	 0.002716 	 14.279569
0.092500 	 0.002716 	 15.186788
0.093000 	 0.002716 	 16.156199
0.093500 	 0.002716 	 17.187824
0.094000 	 0.002716 	 18.281776
0.094500 	 0.002716 	 19.438271
0.095000 	 0.002716 	 20.657341
0.095500 	 0.002716 	 21.939434
0.096000 	 0.002716 	 23.284161
0.096500 	 0.002716 	 24.692039
0.097000 	 0.002716 	 26.163269
0.097500 	 0.002716 	 27.697485
0.098000 	 0.002716 	 29.295296
0.098500 	 0.002716 	 30.956791
0.099000 	 0.002716 	 32.681911
0.099500 	 0.002716 	 34.471008
0.100000 	 0.002716 	 36.323883
0.100500 	 0.002716 	 38.241062
0.101000 	 0.002716 	 40.222519
0.101500 	 0.002716 	 42.268379
0.102000 	 0.002716 	 44.378735
0.102500 	 0.002716 	 46.553719
0.103000 	 0.002716 	 48.793648
0.103500 	 0.002716 	 51.098557
0.104000 	 0.002716 	 53.468437
0.104500 	 0.002716 	 55.903660
0.105000 	 0.002716 	 58.404232
0.105500 	 0.002716 	 60.970295
0.106000 	 0.002716 	 63.602074
0.106500 	 0.002716 	 66.299622
0.107000 	 0.002716 	 69.063080
0.107500 	 0.002716 	 71.892654
0.108000 	 0.002716 	 74.788429
0.108500 	 0.002716 	 77.750664
0.109000 	 0.002716 	 80.779305
0.109500 	 0.002716 	 83.874596
0.110000 	 0.002716 	 87.036720
0.060000 	 0.002724 	 80.083542
0.060500 	 0.002724 	 77.281853
0.061000 	 0.002724 	 74.534569
0.061500 	 0.002724 	 71.841484
0.062000 	 0.002724 	 69.202782
0.062500 	 0.002724 	 66.618515
0.063000 	 0.002724 	 64.089058
0.063500 	 0.002724 	 61.614441
0.064000 	 0.002724 	 59.194473
0.064500 	 0.002724 	 56.829609
0.065000 	 0.002724 	 54.519924
0.065500 	 0.002724 	 52.265495
0.066000 	 0.002724 	 50.066364
0.066500 	 0.002724 	 47.922718
0.067000 	 0.002724 	 45.834778
0.067500 	 0.002724 	 43.802444
0.068000 	 0.002724 	 41.825821
0.068500 	 0.002724 	 39.905384
0.069000 	 0.002724 	 38.040913
0.069500 	 0.002724 	 36.232582
0.070000 	 0.002724 	 34.480629
0.070500 	 0.002724 	 32.785133
0.071000 	 0.002724 	 31.146036
0.071500 	 0.002724 	 29.563684
0.072000 	 0.002724 	 28.038233
0.072500 	 0.002724 	 26.569553
0.073000 	 0.002724 	 25.157999
0.073500 	 0.002724 	 23.803551
0.074000 	 0.002724 	 22.506329
0.074500 	 0.002724 	 21.266659
0.075000 	 0.002724 	 20.084389
0.075500 	 0.002724 	 18.959873
0.076000 	 0.002724 	 17.893028
0.076500 	 0.002724 	 16.883932
0.077000 	 0.002724 	 15.933093
0.077500 	 0.002724 	 15.040276
0.078000 	 0.002724 	 14.205642
0.078500 	 0.002724 	 13.429434
0.079000 	 0.002724 	 12.711892
0.079500 	 0.002724 	 12.052792
0.080000 	 0.002724 	 11.452576
0.080500 	 0.002724 	 10.911333
0.081000 	 0.002724 	 10.428839
0.081500 	 0.002724 	 10.005721
0.082000 	 0.002724 	 9.641677
0.082500 	 0.002724 	 9.337108
0.083000 	 0.002724 	 9.091968
0.083500 	 0.002724 	 8.906589
0.084000 	 0.002724 	 8.780828
0.084500 	 0.002724 	 8.715117
0.085000 	 0.002724 	 8.709526
0.085500 	 0.002724 	 8.763734
0.086000 	 0.002724 	 8.878429
0.086500 	 0.002724 	 9.053678
0.087000 	 0.002724 	 9.289227
0.087500 	 0.002724 	 9.585566
0.088000 	 0.002724 	 9.942676
0.088500 	 0.002724 	 10.360698
0.089000 	 0.002724 	 10.839828
0.089500 	 0.002724 	 11.380122
0.090000 	 0.002724 	 11.981676
0.090500 	 0.002724 	 12.644702
0.091000 	 0.002724 	 13.369355
0.091500 	 0.002724 	 14.155643
0.092000 	 0.002724 	 15.003835
0.092500 	 0.002724 	 15.914127
0.093000 	 0.002724 	 16.886423
0.093500 	 0.002724 	 17.920837
0.094000 	 0.002724 	 19.017775
0.094500 	 0.002724 	 20.177191
0.095000 	 0.002724 	 21.399260
0.095500 	 0.002724 	 22.684097
0.096000 	 0.002724 	 24.031828
0.096500 	 0.002724 	 25.442522
0.097000 	 0.002724 	 26.916557
0.097500 	 0.002724 	 28.453821
0.098000 	 0.002724 	 30.054535
0.098500 	 0.002724 	 31.718870
0.099000 	 0.002724 	 33.446865
0.099500 	 0.002724 	 35.238876
0.100000 	 0.002724 	 37.094788
0.100500 	 0.002724 	 39.014694
0.101000 	 0.002724 	 40.999115
0.101500 	 0.002724 	 43.047665
0.102000 	 0.002724 	 45.161022
0.102500 	 0.002724 	 47.339001
0.103000 	 0.002724 	 49.581753
0.103500 	 0.002724 	 51.889484
0.104000 	 0.002724 	 54.262287
0.104500 	 0.002724 	 56.700489
0.105000 	 0.002724 	 59.203804
0.105500 	 0.002724 	 61.772907
0.106000 	 0.002724 	 64.407448
0.106500 	 0.002724 	 67.107994
0.107000 	 0.002724 	 69.874290
0.107500 	 0.002724 	 72.706757
0.108000 	 0.002724 	 75.605392
0.108500 	 0.002724 	 78.570518
0.109000 	 0.002724 	 81.602097
0.109500 	 0.002724 	 84.700386
0.110000 	 0.002724 	 87.865425
0.060000 	 0.002732 	 80.635605
0.060500 	 0.002732 	 77.837486
0.061000 	 0.002732 	 75.093544
0.061500 	 0.002732 	 72.403877
0.062000 	 0.002732 	 69.768646
0.062500 	 0.002732 	 67.187881
0.063000 	 0.002732 	 64.661926
0.063500 	 0.002732 	 62.190628
0.064000 	 0.002732 	 59.773998
0.064500 	 0.002732 	 57.412529
0.065000 	 0.002732 	 55.106258
0.065500 	 0.002732 	 52.855068
0.066000 	 0.002732 	 50.659424
0.066500 	 0.002732 	 48.519039
0.067000 	 0.002732 	 46.434311
0.067500 	 0.002732 	 44.405331
0.068000 	 0.002732 	 42.432117
0.068500 	 0.002732 	 40.514950
0.069000 	 0.002732 	 38.653625
0.069500 	 0.002732 	 36.848633
0.070000 	 0.002732 	 35.099895
0.070500 	 0.002732 	 33.407665
0.071000 	 0.002732 	 31.771849
0.071500 	 0.002732 	 30.192698
0.072000 	 0.002732 	 28.670372
0.072500 	 0.002732 	 27.204905
0.073000 	 0.002732 	 25.796492
0.073500 	 0.002732 	 24.445196
0.074000 	 0.002732 	 23.151083
0.074500 	 0.002732 	 21.914511
0.075000 	 0.002732 	 20.735363
0.075500 	 0.002732 	 19.613861
0.076000 	 0.002732 	 18.550135
0.076500 	 0.002732 	 17.544258
0.077000 	 0.002732 	 16.596380
0.077500 	 0.002732 	 15.706729
0.078000 	 0.002732 	 14.875131
0.078500 	 0.002732 	 14.102059
0.079000 	 0.002732 	 13.387453
0.079500 	 0.002732 	 12.731476
0.080000 	 0.002732 	 12.134280
0.080500 	 0.002732 	 11.595810
0.081000 	 0.002732 	 11.116531
0.081500 	 0.002732 	 10.696239
0.082000 	 0.002732 	 10.335182
0.082500 	 0.002732 	 10.033658
0.083000 	 0.002732 	 9.791539
0.083500 	 0.002732 	 9.609006
0.084000 	 0.002732 	 9.486301
0.084500 	 0.002732 	 9.423570
0.085000 	 0.002732 	 9.420788
0.085500 	 0.002732 	 9.477996
0.086000 	 0.002732 	 9.595624
0.086500 	 0.002732 	 9.773651
0.087000 	 0.002732 	 10.012186
0.087500 	 0.002732 	 10.311454
0.088000 	 0.002732 	 10.671400
0.088500 	 0.002732 	 11.092351
0.089000 	 0.002732 	 11.574192
0.089500 	 0.002732 	 12.117354
0.090000 	 0.002732 	 12.721795
0.090500 	 0.002732 	 13.387644
0.091000 	 0.002732 	 14.115294
0.091500 	 0.002732 	 14.904378
0.092000 	 0.002732 	 15.755344
0.092500 	 0.002732 	 16.668364
0.093000 	 0.002732 	 17.643547
0.093500 	 0.002732 	 18.680861
0.094000 	 0.002732 	 19.780582
0.094500 	 0.002732 	 20.942720
0.095000 	 0.002732 	 22.167559
0.095500 	 0.002732 	 23.455153
0.096000 	 0.002732 	 24.805672
0.096500 	 0.002732 	 26.219210
0.097000 	 0.002732 	 27.695997
0.097500 	 0.002732 	 29.236012
0.098000 	 0.002732 	 30.839497
0.098500 	 0.002732 	 32.506599
0.099000 	 0.002732 	 34.237415
0.099500 	 0.002732 	 36.032066
0.100000 	 0.002732 	 37.890743
0.100500 	 0.002732 	 39.813416
0.101000 	 0.002732 	 41.800507
0.101500 	 0.002732 	 43.851875
0.102000 	 0.002732 	 45.967957
0.102500 	 0.002732 	 48.148674
0.103000 	 0.002732 	 50.394104
0.103500 	 0.002732 	 52.704662
0.104000 	 0.002732 	 55.080292
0.104500 	 0.002732 	 57.520947
0.105000 	 0.002732 	 60.027084
0.105500 	 0.002732 	 62.598812
0.106000 	 0.002732 	 65.236099
0.106500 	 0.002732 	 67.939278
0.107000 	 0.002732 	 70.708336
0.107500 	 0.002732 	 73.543610
0.108000 	 0.002732 	 76.444901
0.108500 	 0.002732 	 79.412651
0.109000 	 0.002732 	 82.446999
0.109500 	 0.002732 	 85.548019
0.110000 	 0.002732 	 88.715675
0.060000 	 0.002740 	 81.215141
0.060500 	 0.002740 	 78.420509
0.061000 	 0.002740 	 75.680138
0.061500 	 0.002740 	 72.993988
0.062000 	 0.002740 	 70.362335
0.062500 	 0.002740 	 67.785095
0.063000 	 0.002740 	 65.262428
0.063500 	 0.002740 	 62.794598
0.064000 	 0.002740 	 60.381687
0.064500 	 0.002740 	 58.023621
0.065000 	 0.002740 	 55.720753
0.065500 	 0.002740 	 53.473049
0.066000 	 0.002740 	 51.280586
0.066500 	 0.002740 	 49.143715
0.067000 	 0.002740 	 47.062302
0.067500 	 0.002740 	 45.036674
0.068000 	 0.002740 	 43.066803
0.068500 	 0.002740 	 41.152935
0.069000 	 0.002740 	 39.295002
0.069500 	 0.002740 	 37.493217
0.070000 	 0.002740 	 35.747627
0.070500 	 0.002740 	 34.058586
0.071000 	 0.002740 	 32.426186
0.071500 	 0.002740 	 30.850100
0.072000 	 0.002740 	 29.331001
0.072500 	 0.002740 	 27.868719
0.073000 	 0.002740 	 26.463596
0.073500 	 0.002740 	 25.115480
0.074000 	 0.002740 	 23.824589
0.074500 	 0.002740 	 22.591085
0.075000 	 0.002740 	 21.415100
0.075500 	 0.002740 	 20.296677
0.076000 	 0.002740 	 19.236053
0.076500 	 0.002740 	 18.233316
0.077000 	 0.002740 	 17.288525
0.077500 	 0.002740 	 16.401867
0.078000 	 0.002740 	 15.573342
0.078500 	 0.002740 	 14.803300
0.079000 	 0.002740 	 14.091690
0.079500 	 0.002740 	 13.438681
0.080000 	 0.002740 	 12.844481
0.080500 	 0.002740 	 12.309113
0.081000 	 0.002740 	 11.832685
0.081500 	 0.002740 	 11.415360
0.082000 	 0.002740 	 11.057371
0.082500 	 0.002740 	 10.758602
0.083000 	 0.002740 	 10.519482
0.083500 	 0.002740 	 10.339898
0.084000 	 0.002740 	 10.220160
0.084500 	 0.002740 	 10.160150
0.085000 	 0.002740 	 10.160207
0.085500 	 0.002740 	 10.220411
0.086000 	 0.002740 	 10.340903
0.086500 	 0.002740 	 10.521775
0.087000 	 0.002740 	 10.763076
0.087500 	 0.002740 	 11.065132
0.088000 	 0.002740 	 11.427977
0.088500 	 0.002740 	 11.851686
0.089000 	 0.002740 	 12.336528
0.089500 	 0.002740 	 12.882407
0.090000 	 0.002740 	 13.489531
0.090500 	 0.002740 	 14.158191
0.091000 	 0.002740 	 14.888457
0.091500 	 0.002740 	 15.680400
0.092000 	 0.002740 	 16.534147
0.092500 	 0.002740 	 17.449697
0.093000 	 0.002740 	 18.427614
0.093500 	 0.002740 	 19.467690
0.094000 	 0.002740 	 20.570044
0.094500 	 0.002740 	 21.734924
0.095000 	 0.002740 	 22.962500
0.095500 	 0.002740 	 24.252815
0.096000 	 0.002740 	 25.605839
0.096500 	 0.002740 	 27.022112
0.097000 	 0.002740 	 28.501366
0.097500 	 0.002740 	 30.044239
0.098000 	 0.002740 	 31.650248
0.098500 	 0.002740 	 33.320019
0.099000 	 0.002740 	 35.053440
0.099500 	 0.002740 	 36.850723
0.100000 	 0.002740 	 38.711979
0.100500 	 0.002740 	 40.637295
0.101000 	 0.002740 	 42.626930
0.101500 	 0.002740 	 44.680962
0.102000 	 0.002740 	 46.799591
0.102500 	 0.002740 	 48.982796
0.103000 	 0.002740 	 51.230759
0.103500 	 0.002740 	 53.543755
0.104000 	 0.002740 	 55.921925
0.104500 	 0.002740 	 58.365257
0.105000 	 0.002740 	 60.874008
0.105500 	 0.002740 	 63.448158
0.106000 	 0.002740 	 66.088013
0.106500 	 0.002740 	 68.793701
0.107000 	 0.002740 	 71.565323
0.107500 	 0.002740 	 74.402992
0.108000 	 0.002740 	 77.306923
0.108500 	 0.002740 	 80.277267
0.109000 	 0.002740 	 83.313820
0.109500 	 0.002740 	 86.417320
0.110000 	 0.002740 	 89.587578
0.060000 	 0.002748 	 81.821877
0.060500 	 0.002748 	 79.030914
0.061000 	 0.002748 	 76.294312
0.061500 	 0.002748 	 73.611771
0.062000 	 0.002748 	 70.983643
0.062500 	 0.002748 	 68.409958
0.063000 	 0.002748 	 65.890877
0.063500 	 0.002748 	 63.426605
0.064000 	 0.002748 	 61.017052
0.064500 	 0.002748 	 58.662544
0.065000 	 0.002748 	 56.363266
0.065500 	 0.002748 	 54.118977
0.066000 	 0.002748 	 51.930000
0.066500 	 0.002748 	 49.796589
0.067000 	 0.002748 	 47.718571
0.067500 	 0.002748 	 45.696255
0.068000 	 0.002748 	 43.729748
0.068500 	 0.002748 	 41.819248
0.069000 	 0.002748 	 39.964546
0.069500 	 0.002748 	 38.166195
0.070000 	 0.002748 	 36.424004
0.070500 	 0.002748 	 34.738186
0.071000 	 0.002748 	 33.108978
0.071500 	 0.002748 	 31.536320
0.072000 	 0.002748 	 30.020456
0.072500 	 0.002748 	 28.561361
0.073000 	 0.002748 	 27.159382
0.073500 	 0.002748 	 25.814501
0.074000 	 0.002748 	 24.526745
0.074500 	 0.002748 	 23.296394
0.075000 	 0.002748 	 22.123360
0.075500 	 0.002748 	 21.008289
0.076000 	 0.002748 	 19.950712
0.076500 	 0.002748 	 18.951029
0.077000 	 0.002748 	 18.009325
0.077500 	 0.002748 	 17.125700
0.078000 	 0.002748 	 16.300308
0.078500 	 0.002748 	 15.533198
0.079000 	 0.002748 	 14.824547
0.079500 	 0.002748 	 14.174603
0.080000 	 0.002748 	 13.583288
0.080500 	 0.002748 	 13.050894
0.081000 	 0.002748 	 12.577506
0.081500 	 0.002748 	 12.163135
0.082000 	 0.002748 	 11.807961
0.082500 	 0.002748 	 11.512120
0.083000 	 0.002748 	 11.275882
0.083500 	 0.002748 	 11.099156
0.084000 	 0.002748 	 10.982236
0.084500 	 0.002748 	 10.925211
0.085000 	 0.002748 	 10.927985
0.085500 	 0.002748 	 10.991045
0.086000 	 0.002748 	 11.114285
0.086500 	 0.002748 	 11.297918
0.087000 	 0.002748 	 11.542011
0.087500 	 0.002748 	 11.846848
0.088000 	 0.002748 	 12.212447
0.088500 	 0.002748 	 12.638778
0.089000 	 0.002748 	 13.126213
0.089500 	 0.002748 	 13.675013
0.090000 	 0.002748 	 14.284826
0.090500 	 0.002748 	 14.956098
0.091000 	 0.002748 	 15.689064
0.091500 	 0.002748 	 16.483637
0.092000 	 0.002748 	 17.339973
0.092500 	 0.002748 	 18.258320
0.093000 	 0.002748 	 19.238792
0.093500 	 0.002748 	 20.281254
0.094000 	 0.002748 	 21.386330
0.094500 	 0.002748 	 22.553806
0.095000 	 0.002748 	 23.783890
0.095500 	 0.002748 	 25.076860
0.096000 	 0.002748 	 26.432508
0.096500 	 0.002748 	 27.851297
0.097000 	 0.002748 	 29.333057
0.097500 	 0.002748 	 30.878323
0.098000 	 0.002748 	 32.486897
0.098500 	 0.002748 	 34.159161
0.099000 	 0.002748 	 35.895042
0.099500 	 0.002748 	 37.694649
0.100000 	 0.002748 	 39.558357
0.100500 	 0.002748 	 41.486145
0.101000 	 0.002748 	 43.478172
0.101500 	 0.002748 	 45.534744
0.102000 	 0.002748 	 47.655716
0.102500 	 0.002748 	 49.841259
0.103000 	 0.002748 	 52.091892
0.103500 	 0.002748 	 54.407036
0.104000 	 0.002748 	 56.787739
0.104500 	 0.002748 	 59.233307
0.105000 	 0.002748 	 61.744366
0.105500 	 0.002748 	 64.321014
0.106000 	 0.002748 	 66.963242
0.106500 	 0.002748 	 69.671173
0.107000 	 0.002748 	 72.445244
0.107500 	 0.002748 	 75.285202
0.108000 	 0.002748 	 78.191422
0.108500 	 0.002748 	 81.164001
0.109000 	 0.002748 	 84.202965
0.109500 	 0.002748 	 87.308731
0.110000 	 0.002748 	 90.481331
0.060000 	 0.002756 	 82.455872
0.060500 	 0.002756 	 79.668663
0.061000 	 0.002756 	 76.935669
0.061500 	 0.002756 	 74.256821
0.062000 	 0.002756 	 71.632576
0.062500 	 0.002756 	 69.062531
0.063000 	 0.002756 	 66.547073
0.063500 	 0.002756 	 64.086464
0.064000 	 0.002756 	 61.680481
0.064500 	 0.002756 	 59.329628
0.065000 	 0.002756 	 57.033775
0.065500 	 0.002756 	 54.792931
0.066000 	 0.002756 	 52.607555
0.066500 	 0.002756 	 50.477577
0.067000 	 0.002756 	 48.403049
0.067500 	 0.002756 	 46.384338
0.068000 	 0.002756 	 44.421177
0.068500 	 0.002756 	 42.513973
0.069000 	 0.002756 	 40.662746
0.069500 	 0.002756 	 38.867779
0.070000 	 0.002756 	 37.128891
0.070500 	 0.002756 	 35.446453
0.071000 	 0.002756 	 33.820351
0.071500 	 0.002756 	 32.251091
0.072000 	 0.002756 	 30.738380
0.072500 	 0.002756 	 29.282631
0.073000 	 0.002756 	 27.883894
0.073500 	 0.002756 	 26.542034
0.074000 	 0.002756 	 25.257475
0.074500 	 0.002756 	 24.030352
0.075000 	 0.002756 	 22.860619
0.075500 	 0.002756 	 21.748426
0.076000 	 0.002756 	 20.694061
0.076500 	 0.002756 	 19.697388
0.077000 	 0.002756 	 18.758726
0.077500 	 0.002756 	 17.878162
0.078000 	 0.002756 	 17.055773
0.078500 	 0.002756 	 16.291721
0.079000 	 0.002756 	 15.586205
0.079500 	 0.002756 	 14.939045
0.080000 	 0.002756 	 14.350761
0.080500 	 0.002756 	 13.821288
0.081000 	 0.002756 	 13.350764
0.081500 	 0.002756 	 12.939248
0.082000 	 0.002756 	 12.587017
0.082500 	 0.002756 	 12.294149
0.083000 	 0.002756 	 12.060745
0.083500 	 0.002756 	 11.886715
0.084000 	 0.002756 	 11.772618
0.084500 	 0.002756 	 11.718277
0.085000 	 0.002756 	 11.724010
0.085500 	 0.002756 	 11.789743
0.086000 	 0.002756 	 11.915760
0.086500 	 0.002756 	 12.102114
0.087000 	 0.002756 	 12.348875
0.087500 	 0.002756 	 12.656394
0.088000 	 0.002756 	 13.024642
0.088500 	 0.002756 	 13.453747
0.089000 	 0.002756 	 13.943836
0.089500 	 0.002756 	 14.495142
0.090000 	 0.002756 	 15.107592
0.090500 	 0.002756 	 15.781569
0.091000 	 0.002756 	 16.517084
0.091500 	 0.002756 	 17.314140
0.092000 	 0.002756 	 18.173073
0.092500 	 0.002756 	 19.093941
0.093000 	 0.002756 	 20.076839
0.093500 	 0.002756 	 21.121904
0.094000 	 0.002756 	 22.229485
0.094500 	 0.002756 	 23.399300
0.095000 	 0.002756 	 24.631981
0.095500 	 0.002756 	 25.927280
0.096000 	 0.002756 	 27.285370
0.096500 	 0.002756 	 28.706545
0.097000 	 0.002756 	 30.190790
0.097500 	 0.002756 	 31.738409
0.098000 	 0.002756 	 33.349445
0.098500 	 0.002756 	 35.023876
0.099000 	 0.002756 	 36.762081
0.099500 	 0.002756 	 38.564182
0.100000 	 0.002756 	 40.430176
0.100500 	 0.002756 	 42.360348
0.101000 	 0.002756 	 44.354679
0.101500 	 0.002756 	 46.413506
0.102000 	 0.002756 	 48.536652
0.102500 	 0.002756 	 50.724533
0.103000 	 0.002756 	 52.977192
0.103500 	 0.002756 	 55.294804
0.104000 	 0.002756 	 57.677525
0.104500 	 0.002756 	 60.125378
0.105000 	 0.002756 	 62.638565
0.105500 	 0.002756 	 65.217232
0.106000 	 0.002756 	 67.861732
0.106500 	 0.002756 	 70.571793
0.107000 	 0.002756 	 73.347931
0.107500 	 0.002756 	 76.190041
0.108000 	 0.002756 	 79.098335
0.108500 	 0.002756 	 82.073051
0.109000 	 0.002756 	 85.114220
0.109500 	 0.002756 	 88.222023
0.110000 	 0.002756 	 91.396599
0.060000 	 0.002764 	 83.117287
0.060500 	 0.002764 	 80.333885
0.061000 	 0.002764 	 77.604660
0.061500 	 0.002764 	 74.929688
0.062000 	 0.002764 	 72.308800
0.062500 	 0.002764 	 69.742752
0.063000 	 0.002764 	 67.231087
0.063500 	 0.002764 	 64.773987
0.064000 	 0.002764 	 62.371803
0.064500 	 0.002764 	 60.024479
0.065000 	 0.002764 	 57.732246
0.065500 	 0.002764 	 55.495098
0.066000 	 0.002764 	 53.313118
0.066500 	 0.002764 	 51.186729
0.067000 	 0.002764 	 49.115795
0.067500 	 0.002764 	 47.100468
0.068000 	 0.002764 	 45.140827
0.068500 	 0.002764 	 43.237110
0.069000 	 0.002764 	 41.389294
0.069500 	 0.002764 	 39.597572
0.070000 	 0.002764 	 37.862144
0.070500 	 0.002764 	 36.183041
0.071000 	 0.002764 	 34.560463
0.071500 	 0.002764 	 32.994381
0.072000 	 0.002764 	 31.485014
0.072500 	 0.002764 	 30.032444
0.073000 	 0.002764 	 28.636818
0.073500 	 0.002764 	 27.298382
0.074000 	 0.002764 	 26.017042
0.074500 	 0.002764 	 24.793087
0.075000 	 0.002764 	 23.626520
0.075500 	 0.002764 	 22.517389
0.076000 	 0.002764 	 21.466080
0.076500 	 0.002764 	 20.472498
0.077000 	 0.002764 	 19.536871
0.077500 	 0.002764 	 18.659378
0.078000 	 0.002764 	 17.839811
0.078500 	 0.002764 	 17.078949
0.079000 	 0.002764 	 16.376392
0.079500 	 0.002764 	 15.732184
0.080000 	 0.002764 	 15.146843
0.080500 	 0.002764 	 14.620243
0.081000 	 0.002764 	 14.152602
0.081500 	 0.002764 	 13.744018
0.082000 	 0.002764 	 13.394542
0.082500 	 0.002764 	 13.104498
0.083000 	 0.002764 	 12.873890
0.083500 	 0.002764 	 12.702798
0.084000 	 0.002764 	 12.591351
0.084500 	 0.002764 	 12.539908
0.085000 	 0.002764 	 12.548197
0.085500 	 0.002764 	 12.616680
0.086000 	 0.002764 	 12.745324
0.086500 	 0.002764 	 12.934336
0.087000 	 0.002764 	 13.183942
0.087500 	 0.002764 	 13.494073
0.088000 	 0.002764 	 13.864873
0.088500 	 0.002764 	 14.296470
0.089000 	 0.002764 	 14.789096
0.089500 	 0.002764 	 15.342972
0.090000 	 0.002764 	 15.957901
0.090500 	 0.002764 	 16.634413
0.091000 	 0.002764 	 17.372358
0.091500 	 0.002764 	 18.172001
0.092000 	 0.002764 	 19.033525
0.092500 	 0.002764 	 19.956701
0.093000 	 0.002764 	 20.942028
0.093500 	 0.002764 	 21.989594
0.094000 	 0.002764 	 23.099365
0.094500 	 0.002764 	 24.271708
0.095000 	 0.002764 	 25.506529
0.095500 	 0.002764 	 26.804090
0.096000 	 0.002764 	 28.164648
0.096500 	 0.002764 	 29.587975
0.097000 	 0.002764 	 31.074589
0.097500 	 0.002764 	 32.624420
0.098000 	 0.002764 	 34.237732
0.098500 	 0.002764 	 35.914417
0.099000 	 0.002764 	 37.654953
0.099500 	 0.002764 	 39.458988
0.100000 	 0.002764 	 41.327271
0.100500 	 0.002764 	 43.259586
0.101000 	 0.002764 	 45.256012
0.101500 	 0.002764 	 47.316990
0.102000 	 0.002764 	 49.442318
0.102500 	 0.002764 	 51.632133
0.103000 	 0.002764 	 53.886913
0.103500 	 0.002764 	 56.206638
0.104000 	 0.002764 	 58.591423
0.104500 	 0.002764 	 61.041309
0.105000 	 0.002764 	 63.556530
0.105500 	 0.002764 	 66.137337
0.106000 	 0.002764 	 68.783669
0.106500 	 0.002764 	 71.495705
0.107000 	 0.002764 	 74.273682
0.107500 	 0.002764 	 77.117767
0.108000 	 0.002764 	 80.028023
0.108500 	 0.002764 	 83.004601
0.109000 	 0.002764 	 86.047668
0.109500 	 0.002764 	 89.157257
0.110000 	 0.002764 	 92.333687
0.060000 	 0.002772 	 83.805809
0.060500 	 0.002772 	 81.026306
0.061000 	 0.002772 	 78.301033
0.061500 	 0.002772 	 75.629852
0.062000 	 0.002772 	 73.012871
0.062500 	 0.002772 	 70.450493
0.063000 	 0.002772 	 67.942551
0.063500 	 0.002772 	 65.489471
0.064000 	 0.002772 	 63.090832
0.064500 	 0.002772 	 60.747227
0.065000 	 0.002772 	 58.458672
0.065500 	 0.002772 	 56.225246
0.066000 	 0.002772 	 54.046963
0.066500 	 0.002772 	 51.924168
0.067000 	 0.002772 	 49.856659
0.067500 	 0.002772 	 47.844944
0.068000 	 0.002772 	 45.888783
0.068500 	 0.002772 	 43.988586
0.069000 	 0.002772 	 42.144173
0.069500 	 0.002772 	 40.355995
0.070000 	 0.002772 	 38.623905
0.070500 	 0.002772 	 36.948189
0.071000 	 0.002772 	 35.328888
0.071500 	 0.002772 	 33.766163
0.072000 	 0.002772 	 32.260067
0.072500 	 0.002772 	 30.810799
0.073000 	 0.002772 	 29.418409
0.073500 	 0.002772 	 28.083204
0.074000 	 0.002772 	 26.805191
0.074500 	 0.002772 	 25.584341
0.075000 	 0.002772 	 24.420902
0.075500 	 0.002772 	 23.315012
0.076000 	 0.002772 	 22.266701
0.076500 	 0.002772 	 21.276274
0.077000 	 0.002772 	 20.343760
0.077500 	 0.002772 	 19.469259
0.078000 	 0.002772 	 18.652773
0.078500 	 0.002772 	 17.894747
0.079000 	 0.002772 	 17.195156
0.079500 	 0.002772 	 16.553892
0.080000 	 0.002772 	 15.971527
0.080500 	 0.002772 	 15.447824
0.081000 	 0.002772 	 14.982925
0.081500 	 0.002772 	 14.577168
0.082000 	 0.002772 	 14.230693
0.082500 	 0.002772 	 13.943254
0.083000 	 0.002772 	 13.715449
0.083500 	 0.002772 	 13.547047
0.084000 	 0.002772 	 13.438416
0.084500 	 0.002772 	 13.389544
0.085000 	 0.002772 	 13.400601
0.085500 	 0.002772 	 13.471813
0.086000 	 0.002772 	 13.603103
0.086500 	 0.002772 	 13.794741
0.087000 	 0.002772 	 14.046718
0.087500 	 0.002772 	 14.359489
0.088000 	 0.002772 	 14.732725
0.088500 	 0.002772 	 15.167020
0.089000 	 0.002772 	 15.662171
0.089500 	 0.002772 	 16.218513
0.090000 	 0.002772 	 16.835815
0.090500 	 0.002772 	 17.514711
0.091000 	 0.002772 	 18.255096
0.091500 	 0.002772 	 19.057070
0.092000 	 0.002772 	 19.920845
0.092500 	 0.002772 	 20.846430
0.093000 	 0.002772 	 21.834185
0.093500 	 0.002772 	 22.884024
0.094000 	 0.002772 	 23.996201
0.094500 	 0.002772 	 25.170715
0.095000 	 0.002772 	 26.407656
0.095500 	 0.002772 	 27.707581
0.096000 	 0.002772 	 29.070333
0.096500 	 0.002772 	 30.495888
0.097000 	 0.002772 	 31.984652
0.097500 	 0.002772 	 33.536621
0.098000 	 0.002772 	 35.151932
0.098500 	 0.002772 	 36.830761
0.099000 	 0.002772 	 38.573292
0.099500 	 0.002772 	 40.379581
0.100000 	 0.002772 	 42.249622
0.100500 	 0.002772 	 44.183937
0.101000 	 0.002772 	 46.182522
0.101500 	 0.002772 	 48.245346
0.102000 	 0.002772 	 50.372604
0.102500 	 0.002772 	 52.564533
0.103000 	 0.002772 	 54.821236
0.103500 	 0.002772 	 57.142712
0.104000 	 0.002772 	 59.529335
0.104500 	 0.002772 	 61.981083
0.105000 	 0.002772 	 64.498230
0.105500 	 0.002772 	 67.080864
0.106000 	 0.002772 	 69.728912
0.106500 	 0.002772 	 72.442841
0.107000 	 0.002772 	 75.222633
0.107500 	 0.002772 	 78.068443
0.108000 	 0.002772 	 80.980446
0.108500 	 0.002772 	 83.958534
0.109000 	 0.002772 	 87.003456
0.109500 	 0.002772 	 90.114716
0.110000 	 0.002772 	 93.292725
0.060000 	 0.002780 	 84.521439
0.060500 	 0.002780 	 81.746155
0.061000 	 0.002780 	 79.024734
0.061500 	 0.002780 	 76.357483
0.062000 	 0.002780 	 73.744560
0.062500 	 0.002780 	 71.185921
0.063000 	 0.002780 	 68.681931
0.063500 	 0.002780 	 66.232430
0.064000 	 0.002780 	 63.837765
0.064500 	 0.002780 	 61.497932
0.065000 	 0.002780 	 59.213135
0.065500 	 0.002780 	 56.983391
0.066000 	 0.002780 	 54.808666
0.066500 	 0.002780 	 52.689480
0.067000 	 0.002780 	 50.625652
0.067500 	 0.002780 	 48.617447
0.068000 	 0.002780 	 46.664967
0.068500 	 0.002780 	 44.768192
0.069000 	 0.002780 	 42.927399
0.069500 	 0.002780 	 41.142677
0.070000 	 0.002780 	 39.414116
0.070500 	 0.002780 	 37.741760
0.071000 	 0.002780 	 36.125874
0.071500 	 0.002780 	 34.566509
0.072000 	 0.002780 	 33.063690
0.072500 	 0.002780 	 31.617804
0.073000 	 0.002780 	 30.228682
0.073500 	 0.002780 	 28.896658
0.074000 	 0.002780 	 27.621748
0.074500 	 0.002780 	 26.404154
0.075000 	 0.002780 	 25.243834
0.075500 	 0.002780 	 24.141106
0.076000 	 0.002780 	 23.095966
0.076500 	 0.002780 	 22.108646
0.077000 	 0.002780 	 21.179121
0.077500 	 0.002780 	 20.307535
0.078000 	 0.002780 	 19.494293
0.078500 	 0.002780 	 18.739092
0.079000 	 0.002780 	 18.042467
0.079500 	 0.002780 	 17.404186
0.080000 	 0.002780 	 16.824661
0.080500 	 0.002780 	 16.303848
0.081000 	 0.002780 	 15.841836
0.081500 	 0.002780 	 15.438915
0.082000 	 0.002780 	 15.095066
0.082500 	 0.002780 	 14.810545
0.083000 	 0.002780 	 14.585463
0.083500 	 0.002780 	 14.419777
0.084000 	 0.002780 	 14.313722
0.084500 	 0.002780 	 14.267607
0.085000 	 0.002780 	 14.281198
0.085500 	 0.002780 	 14.354973
0.086000 	 0.002780 	 14.488894
0.086500 	 0.002780 	 14.683050
0.087000 	 0.002780 	 14.937589
0.087500 	 0.002780 	 15.252850
0.088000 	 0.002780 	 15.628621
0.088500 	 0.002780 	 16.065247
0.089000 	 0.002780 	 16.562872
0.089500 	 0.002780 	 17.121479
0.090000 	 0.002780 	 17.741390
0.090500 	 0.002780 	 18.422615
0.091000 	 0.002780 	 19.165276
0.091500 	 0.002780 	 19.969521
0.092000 	 0.002780 	 20.835520
0.092500 	 0.002780 	 21.763590
0.093000 	 0.002780 	 22.753267
0.093500 	 0.002780 	 23.805349
0.094000 	 0.002780 	 24.919750
0.094500 	 0.002780 	 26.096365
0.095000 	 0.002780 	 27.335695
0.095500 	 0.002780 	 28.637518
0.096000 	 0.002780 	 30.002371
0.096500 	 0.002780 	 31.429935
0.097000 	 0.002780 	 32.920696
0.097500 	 0.002780 	 34.474739
0.098000 	 0.002780 	 36.091991
0.098500 	 0.002780 	 37.772831
0.099000 	 0.002780 	 39.517189
0.099500 	 0.002780 	 41.325474
0.100000 	 0.002780 	 43.197548
0.100500 	 0.002780 	 45.133698
0.101000 	 0.002780 	 47.133957
0.101500 	 0.002780 	 49.198635
0.102000 	 0.002780 	 51.327732
0.102500 	 0.002780 	 53.521473
0.103000 	 0.002780 	 55.779739
0.103500 	 0.002780 	 58.103012
0.104000 	 0.002780 	 60.491543
0.104500 	 0.002780 	 62.944855
0.105000 	 0.002780 	 65.463737
0.105500 	 0.002780 	 68.047890
0.106000 	 0.002780 	 70.697548
0.106500 	 0.002780 	 73.413155
0.107000 	 0.002780 	 76.194466
0.107500 	 0.002780 	 79.041847
0.108000 	 0.002780 	 81.955276
0.108500 	 0.002780 	 84.935059
0.109000 	 0.002780 	 87.981361
0.109500 	 0.002780 	 91.094177
0.110000 	 0.002780 	 94.273804
0.060000 	 0.002788 	 85.264420
0.060500 	 0.002788 	 82.493088
0.061000 	 0.002788 	 79.775711
0.061500 	 0.002788 	 77.112465
0.062000 	 0.002788 	 74.503571
0.062500 	 0.002788 	 71.948921
0.063000 	 0.002788 	 69.448868
0.063500 	 0.002788 	 67.003288
0.064000 	 0.002788 	 64.612434
0.064500 	 0.002788 	 62.276455
0.065000 	 0.002788 	 59.995384
0.065500 	 0.002788 	 57.769299
0.066000 	 0.002788 	 55.598621
0.066500 	 0.002788 	 53.482975
0.067000 	 0.002788 	 51.422981
0.067500 	 0.002788 	 49.418301
0.068000 	 0.002788 	 47.469379
0.068500 	 0.002788 	 45.576260
0.069000 	 0.002788 	 43.738956
0.069500 	 0.002788 	 41.957710
0.070000 	 0.002788 	 40.232590
0.070500 	 0.002788 	 38.563637
0.071000 	 0.002788 	 36.951195
0.071500 	 0.002788 	 35.395260
0.072000 	 0.002788 	 33.895832
0.072500 	 0.002788 	 32.453312
0.073000 	 0.002788 	 31.067472
0.073500 	 0.002788 	 29.738670
0.074000 	 0.002788 	 28.467094
0.074500 	 0.002788 	 27.252619
0.075000 	 0.002788 	 26.095432
0.075500 	 0.002788 	 24.995937
0.076000 	 0.002788 	 23.953789
0.076500 	 0.002788 	 22.969608
0.077000 	 0.002788 	 22.043104
0.077500 	 0.002788 	 21.174740
0.078000 	 0.002788 	 20.364243
0.078500 	 0.002788 	 19.612185
0.079000 	 0.002788 	 18.918369
0.079500 	 0.002788 	 18.283035
0.080000 	 0.002788 	 17.706390
0.080500 	 0.002788 	 17.188377
0.081000 	 0.002788 	 16.729225
0.081500 	 0.002788 	 16.329082
0.082000 	 0.002788 	 15.988004
0.082500 	 0.002788 	 15.706177
0.083000 	 0.002788 	 15.483780
0.083500 	 0.002788 	 15.320798
0.084000 	 0.002788 	 15.217422
0.084500 	 0.002788 	 15.173903
0.085000 	 0.002788 	 15.189960
0.085500 	 0.002788 	 15.266392
0.086000 	 0.002788 	 15.402740
0.086500 	 0.002788 	 15.599504
0.087000 	 0.002788 	 15.856575
0.087500 	 0.002788 	 16.174089
0.088000 	 0.002788 	 16.552334
0.088500 	 0.002788 	 16.991426
0.089000 	 0.002788 	 17.491175
0.089500 	 0.002788 	 18.052279
0.090000 	 0.002788 	 18.674486
0.090500 	 0.002788 	 19.357946
0.091000 	 0.002788 	 20.102812
0.091500 	 0.002788 	 20.909332
0.092000 	 0.002788 	 21.777496
0.092500 	 0.002788 	 22.707640
0.093000 	 0.002788 	 23.699635
0.093500 	 0.002788 	 24.753660
0.094000 	 0.002788 	 25.870186
0.094500 	 0.002788 	 27.048834
0.095000 	 0.002788 	 28.290098
0.095500 	 0.002788 	 29.594015
0.096000 	 0.002788 	 30.960701
0.096500 	 0.002788 	 32.390320
0.097000 	 0.002788 	 33.882957
0.097500 	 0.002788 	 35.438854
0.098000 	 0.002788 	 37.058052
0.098500 	 0.002788 	 38.740658
0.099000 	 0.002788 	 40.486923
0.099500 	 0.002788 	 42.296867
0.100000 	 0.002788 	 44.170750
0.100500 	 0.002788 	 46.108540
0.101000 	 0.002788 	 48.110596
0.101500 	 0.002788 	 50.176811
0.102000 	 0.002788 	 52.307682
0.102500 	 0.002788 	 54.502953
0.103000 	 0.002788 	 56.762901
0.103500 	 0.002788 	 59.087849
0.104000 	 0.002788 	 61.477634
0.104500 	 0.002788 	 63.932674
0.105000 	 0.002788 	 66.452950
0.105500 	 0.002788 	 69.038467
0.106000 	 0.002788 	 71.689873
0.106500 	 0.002788 	 74.406647
0.107000 	 0.002788 	 77.189468
0.107500 	 0.002788 	 80.038284
0.108000 	 0.002788 	 82.953064
0.108500 	 0.002788 	 85.934174
0.109000 	 0.002788 	 88.981590
0.109500 	 0.002788 	 92.095833
0.110000 	 0.002788 	 95.276566
0.060000 	 0.002796 	 86.034370
0.060500 	 0.002796 	 83.267189
0.061000 	 0.002796 	 80.554077
0.061500 	 0.002796 	 77.894928
0.062000 	 0.002796 	 75.289993
0.062500 	 0.002796 	 72.739418
0.063000 	 0.002796 	 70.243340
0.063500 	 0.002796 	 67.801758
0.064000 	 0.002796 	 65.414825
0.064500 	 0.002796 	 63.082771
0.065000 	 0.002796 	 60.805504
0.065500 	 0.002796 	 58.583351
0.066000 	 0.002796 	 56.416351
0.066500 	 0.002796 	 54.304485
0.067000 	 0.002796 	 52.248123
0.067500 	 0.002796 	 50.247238
0.068000 	 0.002796 	 48.302040
0.068500 	 0.002796 	 46.412437
0.069000 	 0.002796 	 44.578712
0.069500 	 0.002796 	 42.801037
0.070000 	 0.002796 	 41.079464
0.070500 	 0.002796 	 39.414059
0.071000 	 0.002796 	 37.805000
0.071500 	 0.002796 	 36.252365
0.072000 	 0.002796 	 34.756519
0.072500 	 0.002796 	 33.317192
0.073000 	 0.002796 	 31.934715
0.073500 	 0.002796 	 30.609346
0.074000 	 0.002796 	 29.340837
0.074500 	 0.002796 	 28.129652
0.075000 	 0.002796 	 26.975767
0.075500 	 0.002796 	 25.879282
0.076000 	 0.002796 	 24.840374
0.076500 	 0.002796 	 23.859062
0.077000 	 0.002796 	 22.935772
0.077500 	 0.002796 	 22.070419
0.078000 	 0.002796 	 21.262972
0.078500 	 0.002796 	 20.513716
0.079000 	 0.002796 	 19.822803
0.079500 	 0.002796 	 19.190390
0.080000 	 0.002796 	 18.616640
0.080500 	 0.002796 	 18.101530
0.081000 	 0.002796 	 17.645132
0.081500 	 0.002796 	 17.247637
0.082000 	 0.002796 	 16.909288
0.082500 	 0.002796 	 16.630127
0.083000 	 0.002796 	 16.410374
0.083500 	 0.002796 	 16.250002
0.084000 	 0.002796 	 16.149323
0.084500 	 0.002796 	 16.108313
0.085000 	 0.002796 	 16.127075
0.085500 	 0.002796 	 16.205818
0.086000 	 0.002796 	 16.344725
0.086500 	 0.002796 	 16.543859
0.087000 	 0.002796 	 16.803345
0.087500 	 0.002796 	 17.123280
0.088000 	 0.002796 	 17.503950
0.088500 	 0.002796 	 17.945143
0.089000 	 0.002796 	 18.447453
0.089500 	 0.002796 	 19.010735
0.090000 	 0.002796 	 19.634951
0.090500 	 0.002796 	 20.320702
0.091000 	 0.002796 	 21.067778
0.091500 	 0.002796 	 21.876312
0.092000 	 0.002796 	 22.746649
0.092500 	 0.002796 	 23.678854
0.093000 	 0.002796 	 24.672852
0.093500 	 0.002796 	 25.728901
0.094000 	 0.002796 	 26.847269
0.094500 	 0.002796 	 28.028114
0.095000 	 0.002796 	 29.271090
0.095500 	 0.002796 	 30.576960
0.096000 	 0.002796 	 31.945591
0.096500 	 0.002796 	 33.377045
0.097000 	 0.002796 	 34.871445
0.097500 	 0.002796 	 36.429005
0.098000 	 0.002796 	 38.050018
0.098500 	 0.002796 	 39.734230
0.099000 	 0.002796 	 41.482262
0.099500 	 0.002796 	 43.293816
0.100000 	 0.002796 	 45.169277
0.100500 	 0.002796 	 47.108784
0.101000 	 0.002796 	 49.112400
0.101500 	 0.002796 	 51.180172
0.102000 	 0.002796 	 53.312363
0.102500 	 0.002796 	 55.509159
0.103000 	 0.002796 	 57.770638
0.103500 	 0.002796 	 60.096901
0.104000 	 0.002796 	 62.488209
0.104500 	 0.002796 	 64.944405
0.105000 	 0.002796 	 67.466110
0.105500 	 0.002796 	 70.053017
0.106000 	 0.002796 	 72.705528
0.106500 	 0.002796 	 75.423668
0.107000 	 0.002796 	 78.207619
0.107500 	 0.002796 	 81.057533
0.108000 	 0.002796 	 83.973526
0.108500 	 0.002796 	 86.955811
0.109000 	 0.002796 	 90.004471
0.109500 	 0.002796 	 93.119469
0.110000 	 0.002796 	 96.301460
0.060000 	 0.002804 	 86.831337
0.060500 	 0.002804 	 84.068375
0.061000 	 0.002804 	 81.359390
0.061500 	 0.002804 	 78.704605
0.062000 	 0.002804 	 76.103836
0.062500 	 0.002804 	 73.557411
0.063000 	 0.002804 	 71.065384
0.063500 	 0.002804 	 68.627769
0.064000 	 0.002804 	 66.244888
0.064500 	 0.002804 	 63.916725
0.065000 	 0.002804 	 61.643414
0.065500 	 0.002804 	 59.425129
0.066000 	 0.002804 	 57.261948
0.066500 	 0.002804 	 55.154095
0.067000 	 0.002804 	 53.101276
0.067500 	 0.002804 	 51.104240
0.068000 	 0.002804 	 49.162708
0.068500 	 0.002804 	 47.276783
0.069000 	 0.002804 	 45.446705
0.069500 	 0.002804 	 43.672626
0.070000 	 0.002804 	 41.954647
0.070500 	 0.002804 	 40.292770
0.071000 	 0.002804 	 38.687225
0.071500 	 0.002804 	 37.138031
0.072000 	 0.002804 	 35.645508
0.072500 	 0.002804 	 34.209583
0.073000 	 0.002804 	 32.830471
0.073500 	 0.002804 	 31.508348
0.074000 	 0.002804 	 30.243202
0.074500 	 0.002804 	 29.035183
0.075000 	 0.002804 	 27.884371
0.075500 	 0.002804 	 26.791134
0.076000 	 0.002804 	 25.755400
0.076500 	 0.002804 	 24.777277
0.077000 	 0.002804 	 23.857094
0.077500 	 0.002804 	 22.994493
0.078000 	 0.002804 	 22.190056
0.078500 	 0.002804 	 21.443830
0.079000 	 0.002804 	 20.755919
0.079500 	 0.002804 	 20.126322
0.080000 	 0.002804 	 19.555346
0.080500 	 0.002804 	 19.042999
0.081000 	 0.002804 	 18.589403
0.081500 	 0.002804 	 18.194702
0.082000 	 0.002804 	 17.859056
0.082500 	 0.002804 	 17.582623
0.083000 	 0.002804 	 17.365309
0.083500 	 0.002804 	 17.207678
0.084000 	 0.002804 	 17.109461
0.084500 	 0.002804 	 17.070990
0.085000 	 0.002804 	 17.092186
0.085500 	 0.002804 	 17.173422
0.086000 	 0.002804 	 17.314751
0.086500 	 0.002804 	 17.516146
0.087000 	 0.002804 	 17.778059
0.087500 	 0.002804 	 18.100300
0.088000 	 0.002804 	 18.483276
0.088500 	 0.002804 	 18.926756
0.089000 	 0.002804 	 19.431276
0.089500 	 0.002804 	 19.996683
0.090000 	 0.002804 	 20.623150
0.090500 	 0.002804 	 21.310936
0.091000 	 0.002804 	 22.060104
0.091500 	 0.002804 	 22.870764
0.092000 	 0.002804 	 23.743158
0.092500 	 0.002804 	 24.677198
0.093000 	 0.002804 	 25.673216
0.093500 	 0.002804 	 26.731152
0.094000 	 0.002804 	 27.851418
0.094500 	 0.002804 	 29.033823
0.095000 	 0.002804 	 30.278917
0.095500 	 0.002804 	 31.586498
0.096000 	 0.002804 	 32.956722
0.096500 	 0.002804 	 34.389942
0.097000 	 0.002804 	 35.886124
0.097500 	 0.002804 	 37.445305
0.098000 	 0.002804 	 39.067932
0.098500 	 0.002804 	 40.753693
0.099000 	 0.002804 	 42.503277
0.099500 	 0.002804 	 44.316341
0.100000 	 0.002804 	 46.193245
0.100500 	 0.002804 	 48.134228
0.101000 	 0.002804 	 50.139198
0.101500 	 0.002804 	 52.208305
0.102000 	 0.002804 	 54.341915
0.102500 	 0.002804 	 56.539986
0.103000 	 0.002804 	 58.802898
0.103500 	 0.002804 	 61.130245
0.104000 	 0.002804 	 63.522636
0.104500 	 0.002804 	 65.980316
0.105000 	 0.002804 	 68.503029
0.105500 	 0.002804 	 71.091110
0.106000 	 0.002804 	 73.744698
0.106500 	 0.002804 	 76.464020
0.107000 	 0.002804 	 79.248901
0.107500 	 0.002804 	 82.099876
0.108000 	 0.002804 	 85.016838
0.108500 	 0.002804 	 88.000122
0.109000 	 0.002804 	 91.049561
0.109500 	 0.002804 	 94.165627
0.110000 	 0.002804 	 97.348297
0.060000 	 0.002812 	 87.655243
0.060500 	 0.002812 	 84.896790
0.061000 	 0.002812 	 82.192154
0.061500 	 0.002812 	 79.541420
0.062000 	 0.002812 	 76.944969
0.062500 	 0.002812 	 74.402779
0.063000 	 0.002812 	 71.914871
0.063500 	 0.002812 	 69.481346
0.064000 	 0.002812 	 67.102554
0.064500 	 0.002812 	 64.778465
0.065000 	 0.002812 	 62.509220
0.065500 	 0.002812 	 60.294834
0.066000 	 0.002812 	 58.135460
0.066500 	 0.002812 	 56.031353
0.067000 	 0.002812 	 53.982754
0.067500 	 0.002812 	 51.989357
0.068000 	 0.002812 	 50.051537
0.068500 	 0.002812 	 48.169243
0.069000 	 0.002812 	 46.342899
0.069500 	 0.002812 	 44.572403
0.070000 	 0.002812 	 42.858109
0.070500 	 0.002812 	 41.199711
0.071000 	 0.002812 	 39.597687
0.071500 	 0.002812 	 38.051987
0.072000 	 0.002812 	 36.562939
0.072500 	 0.002812 	 35.130421
0.073000 	 0.002812 	 33.754658
0.073500 	 0.002812 	 32.435673
0.074000 	 0.002812 	 31.173958
0.074500 	 0.002812 	 29.969170
0.075000 	 0.002812 	 28.821669
0.075500 	 0.002812 	 27.731621
0.076000 	 0.002812 	 26.698908
0.076500 	 0.002812 	 25.723785
0.077000 	 0.002812 	 24.806580
0.077500 	 0.002812 	 23.947203
0.078000 	 0.002812 	 23.145741
0.078500 	 0.002812 	 22.402431
0.079000 	 0.002812 	 21.717287
0.079500 	 0.002812 	 21.090628
0.080000 	 0.002812 	 20.522442
0.080500 	 0.002812 	 20.012838
0.081000 	 0.002812 	 19.562008
0.081500 	 0.002812 	 19.170013
0.082000 	 0.002812 	 18.837078
0.082500 	 0.002812 	 18.563345
0.083000 	 0.002812 	 18.348757
0.083500 	 0.002812 	 18.193562
0.084000 	 0.002812 	 18.097719
0.084500 	 0.002812 	 18.061728
0.085000 	 0.002812 	 18.085518
0.085500 	 0.002812 	 18.169106
0.086000 	 0.002812 	 18.312748
0.086500 	 0.002812 	 18.516546
0.087000 	 0.002812 	 18.780752
0.087500 	 0.002812 	 19.105406
0.088000 	 0.002812 	 19.490290
0.088500 	 0.002812 	 19.936132
0.089000 	 0.002812 	 20.442711
0.089500 	 0.002812 	 21.010237
0.090000 	 0.002812 	 21.638866
0.090500 	 0.002812 	 22.328611
0.091000 	 0.002812 	 23.079847
0.091500 	 0.002812 	 23.892439
0.092000 	 0.002812 	 24.766527
0.092500 	 0.002812 	 25.702610
0.093000 	 0.002812 	 26.700459
0.093500 	 0.002812 	 27.760311
0.094000 	 0.002812 	 28.882269
0.094500 	 0.002812 	 30.066597
0.095000 	 0.002812 	 31.313211
0.095500 	 0.002812 	 32.622467
0.096000 	 0.002812 	 33.994442
0.096500 	 0.002812 	 35.429195
0.097000 	 0.002812 	 36.926754
0.097500 	 0.002812 	 38.487629
0.098000 	 0.002812 	 40.111622
0.098500 	 0.002812 	 41.798904
0.099000 	 0.002812 	 43.549984
0.099500 	 0.002812 	 45.364304
0.100000 	 0.002812 	 47.242622
0.100500 	 0.002812 	 49.184917
0.101000 	 0.002812 	 51.191139
0.101500 	 0.002812 	 53.261463
0.102000 	 0.002812 	 55.396347
0.102500 	 0.002812 	 57.595631
0.103000 	 0.002812 	 59.859383
0.103500 	 0.002812 	 62.188103
0.104000 	 0.002812 	 64.581573
0.104500 	 0.002812 	 67.040199
0.105000 	 0.002812 	 69.563911
0.105500 	 0.002812 	 72.152924
0.106000 	 0.002812 	 74.807503
0.106500 	 0.002812 	 77.527611
0.107000 	 0.002812 	 80.313461
0.107500 	 0.002812 	 83.165146
0.108000 	 0.002812 	 86.083015
0.108500 	 0.002812 	 89.066833
0.109000 	 0.002812 	 92.117157
0.109500 	 0.002812 	 95.233864
0.110000 	 0.002812 	 98.417282
0.060000 	 0.002820 	 88.506279
0.060500 	 0.002820 	 85.752090
0.061000 	 0.002820 	 83.051880
0.061500 	 0.002820 	 80.405777
0.062000 	 0.002820 	 77.813446
0.062500 	 0.002820 	 75.275414
0.063000 	 0.002820 	 72.791725
0.063500 	 0.002820 	 70.362518
0.064000 	 0.002820 	 67.987808
0.064500 	 0.002820 	 65.667870
0.065000 	 0.002820 	 63.402569
0.065500 	 0.002820 	 61.192329
0.066000 	 0.002820 	 59.036900
0.066500 	 0.002820 	 56.936718
0.067000 	 0.002820 	 54.891827
0.067500 	 0.002820 	 52.902321
0.068000 	 0.002820 	 50.968353
0.068500 	 0.002820 	 49.089878
0.069000 	 0.002820 	 47.267288
0.069500 	 0.002820 	 45.500549
0.070000 	 0.002820 	 43.789711
0.070500 	 0.002820 	 42.135040
0.071000 	 0.002820 	 40.536533
0.071500 	 0.002820 	 38.994415
0.072000 	 0.002820 	 37.508701
0.072500 	 0.002820 	 36.079712
0.073000 	 0.002820 	 34.707264
0.073500 	 0.002820 	 33.391762
0.074000 	 0.002820 	 32.133152
0.074500 	 0.002820 	 30.931698
0.075000 	 0.002820 	 29.787439
0.075500 	 0.002820 	 28.700441
0.076000 	 0.002820 	 27.670897
0.076500 	 0.002820 	 26.699081
0.077000 	 0.002820 	 25.784721
0.077500 	 0.002820 	 24.928326
0.078000 	 0.002820 	 24.129923
0.078500 	 0.002820 	 23.389589
0.079000 	 0.002820 	 22.707384
0.079500 	 0.002820 	 22.083515
0.080000 	 0.002820 	 21.518089
0.080500 	 0.002820 	 21.011236
0.081000 	 0.002820 	 20.563101
0.081500 	 0.002820 	 20.173851
0.082000 	 0.002820 	 19.843504
0.082500 	 0.002820 	 19.572248
0.083000 	 0.002820 	 19.360237
0.083500 	 0.002820 	 19.207579
0.084000 	 0.002820 	 19.114365
0.084500 	 0.002820 	 19.080751
0.085000 	 0.002820 	 19.107054
0.085500 	 0.002820 	 19.192860
0.086000 	 0.002820 	 19.338875
0.086500 	 0.002820 	 19.545006
0.087000 	 0.002820 	 19.811331
0.087500 	 0.002820 	 20.137981
0.088000 	 0.002820 	 20.525419
0.088500 	 0.002820 	 20.973209
0.089000 	 0.002820 	 21.481804
0.089500 	 0.002820 	 22.051453
0.090000 	 0.002820 	 22.682005
0.090500 	 0.002820 	 23.373705
0.091000 	 0.002820 	 24.126764
0.091500 	 0.002820 	 24.941345
0.092000 	 0.002820 	 25.817368
0.092500 	 0.002820 	 26.755217
0.093000 	 0.002820 	 27.754776
0.093500 	 0.002820 	 28.816250
0.094000 	 0.002820 	 29.939945
0.094500 	 0.002820 	 31.125952
0.095000 	 0.002820 	 32.374191
0.095500 	 0.002820 	 33.684959
0.096000 	 0.002820 	 35.058399
0.096500 	 0.002820 	 36.494659
0.097000 	 0.002820 	 37.993740
0.097500 	 0.002820 	 39.555958
0.098000 	 0.002820 	 41.181385
0.098500 	 0.002820 	 42.869972
0.099000 	 0.002820 	 44.622223
0.099500 	 0.002820 	 46.437920
0.100000 	 0.002820 	 48.317482
0.100500 	 0.002820 	 50.260803
0.101000 	 0.002820 	 52.268211
0.101500 	 0.002820 	 54.339710
0.102000 	 0.002820 	 56.475597
0.102500 	 0.002820 	 58.675938
0.103000 	 0.002820 	 60.940781
0.103500 	 0.002820 	 63.270336
0.104000 	 0.002820 	 65.664795
0.104500 	 0.002820 	 68.124207
0.105000 	 0.002820 	 70.648720
0.105500 	 0.002820 	 73.238472
0.106000 	 0.002820 	 75.893845
0.106500 	 0.002820 	 78.614532
0.107000 	 0.002820 	 81.401161
0.107500 	 0.002820 	 84.253578
0.108000 	 0.002820 	 87.171944
0.108500 	 0.002820 	 90.156456
0.109000 	 0.002820 	 93.207130
0.109500 	 0.002820 	 96.324371
0.110000 	 0.002820 	 99.508171
0.060000 	 0.002828 	 89.384140
0.060500 	 0.002828 	 86.634590
0.061000 	 0.002828 	 83.938866
0.061500 	 0.002828 	 81.296967
0.062000 	 0.002828 	 78.709137
0.062500 	 0.002828 	 76.175499
0.063000 	 0.002828 	 73.696014
0.063500 	 0.002828 	 71.271118
0.064000 	 0.002828 	 68.900551
0.064500 	 0.002828 	 66.584778
0.065000 	 0.002828 	 64.323540
0.065500 	 0.002828 	 62.117310
0.066000 	 0.002828 	 59.966068
0.066500 	 0.002828 	 57.869953
0.067000 	 0.002828 	 55.828987
0.067500 	 0.002828 	 53.843330
0.068000 	 0.002828 	 51.913212
0.068500 	 0.002828 	 50.038536
0.069000 	 0.002828 	 48.219700
0.069500 	 0.002828 	 46.456600
0.070000 	 0.002828 	 44.749470
0.070500 	 0.002828 	 43.098400
0.071000 	 0.002828 	 41.503487
0.071500 	 0.002828 	 39.964802
0.072000 	 0.002828 	 38.482811
0.072500 	 0.002828 	 37.057068
0.073000 	 0.002828 	 35.688194
0.073500 	 0.002828 	 34.375961
0.074000 	 0.002828 	 33.120739
0.074500 	 0.002828 	 31.922453
0.075000 	 0.002828 	 30.781393
0.075500 	 0.002828 	 29.697668
0.076000 	 0.002828 	 28.671234
0.076500 	 0.002828 	 27.702497
0.077000 	 0.002828 	 26.791290
0.077500 	 0.002828 	 25.937895
0.078000 	 0.002828 	 25.142347
0.078500 	 0.002828 	 24.404963
0.079000 	 0.002828 	 23.725754
0.079500 	 0.002828 	 23.104620
0.080000 	 0.002828 	 22.542135
0.080500 	 0.002828 	 22.037949
0.081000 	 0.002828 	 21.592585
0.081500 	 0.002828 	 21.205994
0.082000 	 0.002828 	 20.878197
0.082500 	 0.002828 	 20.609638
0.083000 	 0.002828 	 20.400057
0.083500 	 0.002828 	 20.249899
0.084000 	 0.002828 	 20.159132
0.084500 	 0.002828 	 20.127907
0.085000 	 0.002828 	 20.156425
0.085500 	 0.002828 	 20.244778
0.086000 	 0.002828 	 20.392988
0.086500 	 0.002828 	 20.601276
0.087000 	 0.002828 	 20.869825
0.087500 	 0.002828 	 21.198782
0.088000 	 0.002828 	 21.587992
0.088500 	 0.002828 	 22.037909
0.089000 	 0.002828 	 22.548637
0.089500 	 0.002828 	 23.120169
0.090000 	 0.002828 	 23.752687
0.090500 	 0.002828 	 24.446272
0.091000 	 0.002828 	 25.201111
0.091500 	 0.002828 	 26.017469
0.092000 	 0.002828 	 26.895306
0.092500 	 0.002828 	 27.834835
0.093000 	 0.002828 	 28.836063
0.093500 	 0.002828 	 29.899282
0.094000 	 0.002828 	 31.024487
0.094500 	 0.002828 	 32.211914
0.095000 	 0.002828 	 33.461735
0.095500 	 0.002828 	 34.774067
0.096000 	 0.002828 	 36.148838
0.096500 	 0.002828 	 37.586479
0.097000 	 0.002828 	 39.086918
0.097500 	 0.002828 	 40.650406
0.098000 	 0.002828 	 42.277035
0.098500 	 0.002828 	 43.966908
0.099000 	 0.002828 	 45.720230
0.099500 	 0.002828 	 47.537117
0.100000 	 0.002828 	 49.417694
0.100500 	 0.002828 	 51.362083
0.101000 	 0.002828 	 53.370438
0.101500 	 0.002828 	 55.442959
0.102000 	 0.002828 	 57.579796
0.102500 	 0.002828 	 59.780914
0.103000 	 0.002828 	 62.046577
0.103500 	 0.002828 	 64.376976
0.104000 	 0.002828 	 66.772079
0.104500 	 0.002828 	 69.232224
0.105000 	 0.002828 	 71.757507
0.105500 	 0.002828 	 74.348000
0.106000 	 0.002828 	 77.003769
0.106500 	 0.002828 	 79.725105
0.107000 	 0.002828 	 82.512032
0.107500 	 0.002828 	 85.364998
0.108000 	 0.002828 	 88.283691
0.108500 	 0.002828 	 91.268616
0.109000 	 0.002828 	 94.319756
0.109500 	 0.002828 	 97.437248
0.110000 	 0.002828 	 100.621437
0.060000 	 0.002836 	 90.288803
0.060500 	 0.002836 	 87.543762
0.061000 	 0.002836 	 84.852577
0.061500 	 0.002836 	 82.215286
0.062000 	 0.002836 	 79.632004
0.062500 	 0.002836 	 77.102661
0.063000 	 0.002836 	 74.627716
0.063500 	 0.002836 	 72.207077
0.064000 	 0.002836 	 69.840805
0.064500 	 0.002836 	 67.529259
0.065000 	 0.002836 	 65.272346
0.065500 	 0.002836 	 63.070156
0.066000 	 0.002836 	 60.923019
0.066500 	 0.002836 	 58.830982
0.067000 	 0.002836 	 56.793915
0.067500 	 0.002836 	 54.812237
0.068000 	 0.002836 	 52.885941
0.068500 	 0.002836 	 51.015186
0.069000 	 0.002836 	 49.200127
0.069500 	 0.002836 	 47.440811
0.070000 	 0.002836 	 45.737385
0.070500 	 0.002836 	 44.089989
0.071000 	 0.002836 	 42.498672
0.071500 	 0.002836 	 40.963760
0.072000 	 0.002836 	 39.485180
0.072500 	 0.002836 	 38.062828
0.073000 	 0.002836 	 36.697372
0.073500 	 0.002836 	 35.388592
0.074000 	 0.002836 	 34.136700
0.074500 	 0.002836 	 32.941814
0.075000 	 0.002836 	 31.803928
0.075500 	 0.002836 	 30.723345
0.076000 	 0.002836 	 29.700209
0.076500 	 0.002836 	 28.734402
0.077000 	 0.002836 	 27.826336
0.077500 	 0.002836 	 26.975946
0.078000 	 0.002836 	 26.183352
0.078500 	 0.002836 	 25.448898
0.079000 	 0.002836 	 24.772432
0.079500 	 0.002836 	 24.154158
0.080000 	 0.002836 	 23.594322
0.080500 	 0.002836 	 23.093039
0.081000 	 0.002836 	 22.650345
0.081500 	 0.002836 	 22.266394
0.082000 	 0.002836 	 21.941254
0.082500 	 0.002836 	 21.675129
0.083000 	 0.002836 	 21.468174
0.083500 	 0.002836 	 21.320309
0.084000 	 0.002836 	 21.231989
0.084500 	 0.002836 	 21.203083
0.085000 	 0.002836 	 21.233994
0.085500 	 0.002836 	 21.324638
0.086000 	 0.002836 	 21.475014
0.086500 	 0.002836 	 21.685505
0.087000 	 0.002836 	 21.956171
0.087500 	 0.002836 	 22.287136
0.088000 	 0.002836 	 22.678446
0.088500 	 0.002836 	 23.130489
0.089000 	 0.002836 	 23.643064
0.089500 	 0.002836 	 24.216446
0.090000 	 0.002836 	 24.850832
0.090500 	 0.002836 	 25.546247
0.091000 	 0.002836 	 26.302887
0.091500 	 0.002836 	 27.120911
0.092000 	 0.002836 	 28.000341
0.092500 	 0.002836 	 28.941500
0.093000 	 0.002836 	 29.944412
0.093500 	 0.002836 	 31.009157
0.094000 	 0.002836 	 32.135902
0.094500 	 0.002836 	 33.324814
0.095000 	 0.002836 	 34.575905
0.095500 	 0.002836 	 35.889545
0.096000 	 0.002836 	 37.265617
0.096500 	 0.002836 	 38.704540
0.097000 	 0.002836 	 40.206192
0.097500 	 0.002836 	 41.770832
0.098000 	 0.002836 	 43.398708
0.098500 	 0.002836 	 45.089592
0.099000 	 0.002836 	 46.843899
0.099500 	 0.002836 	 48.661812
0.100000 	 0.002836 	 50.543320
0.100500 	 0.002836 	 52.488636
0.101000 	 0.002836 	 54.497887
0.101500 	 0.002836 	 56.571262
0.102000 	 0.002836 	 58.708794
0.102500 	 0.002836 	 60.910618
0.103000 	 0.002836 	 63.176914
0.103500 	 0.002836 	 65.508018
0.104000 	 0.002836 	 67.903709
0.104500 	 0.002836 	 70.364388
0.105000 	 0.002836 	 72.890190
0.105500 	 0.002836 	 75.481094
0.106000 	 0.002836 	 78.137299
0.106500 	 0.002836 	 80.859047
0.107000 	 0.002836 	 83.646469
0.107500 	 0.002836 	 86.499413
0.108000 	 0.002836 	 89.418488
0.108500 	 0.002836 	 92.403633
0.109000 	 0.002836 	 95.454849
0.109500 	 0.002836 	 98.572350
0.110000 	 0.002836 	 101.756485
0.060000 	 0.002844 	 91.220299
0.060500 	 0.002844 	 88.480080
0.061000 	 0.002844 	 85.793472
0.061500 	 0.002844 	 83.160805
0.062000 	 0.002844 	 80.581894
0.062500 	 0.002844 	 78.057190
0.063000 	 0.002844 	 75.586632
0.063500 	 0.002844 	 73.170425
0.064000 	 0.002844 	 70.808525
0.064500 	 0.002844 	 68.501289
0.065000 	 0.002844 	 66.248474
0.065500 	 0.002844 	 64.050644
0.066000 	 0.002844 	 61.907528
0.066500 	 0.002844 	 59.819626
0.067000 	 0.002844 	 57.786556
0.067500 	 0.002844 	 55.809002
0.068000 	 0.002844 	 53.886574
0.068500 	 0.002844 	 52.019833
0.069000 	 0.002844 	 50.208626
0.069500 	 0.002844 	 48.453030
0.070000 	 0.002844 	 46.753426
0.070500 	 0.002844 	 45.109688
0.071000 	 0.002844 	 43.522072
0.071500 	 0.002844 	 41.990700
0.072000 	 0.002844 	 40.515663
0.072500 	 0.002844 	 39.096920
0.073000 	 0.002844 	 37.734768
0.073500 	 0.002844 	 36.429482
0.074000 	 0.002844 	 35.180889
0.074500 	 0.002844 	 33.989269
0.075000 	 0.002844 	 32.854862
0.075500 	 0.002844 	 31.777393
0.076000 	 0.002844 	 30.757313
0.076500 	 0.002844 	 29.794662
0.077000 	 0.002844 	 28.889685
0.077500 	 0.002844 	 28.042334
0.078000 	 0.002844 	 27.252752
0.078500 	 0.002844 	 26.521080
0.079000 	 0.002844 	 25.847477
0.079500 	 0.002844 	 25.232132
0.080000 	 0.002844 	 24.675079
0.080500 	 0.002844 	 24.176371
0.081000 	 0.002844 	 23.736320
0.081500 	 0.002844 	 23.354923
0.082000 	 0.002844 	 23.032394
0.082500 	 0.002844 	 22.768885
0.083000 	 0.002844 	 22.564322
0.083500 	 0.002844 	 22.418928
0.084000 	 0.002844 	 22.332941
0.084500 	 0.002844 	 22.306526
0.085000 	 0.002844 	 22.339508
0.085500 	 0.002844 	 22.432417
0.086000 	 0.002844 	 22.585014
0.086500 	 0.002844 	 22.797607
0.087000 	 0.002844 	 23.070354
0.087500 	 0.002844 	 23.403330
0.088000 	 0.002844 	 23.796637
0.088500 	 0.002844 	 24.250641
0.089000 	 0.002844 	 24.765026
0.089500 	 0.002844 	 25.340221
0.090000 	 0.002844 	 25.976543
0.090500 	 0.002844 	 26.673626
0.091000 	 0.002844 	 27.431978
0.091500 	 0.002844 	 28.251474
0.092000 	 0.002844 	 29.132643
0.092500 	 0.002844 	 30.075413
0.093000 	 0.002844 	 31.079649
0.093500 	 0.002844 	 32.145821
0.094000 	 0.002844 	 33.273952
0.094500 	 0.002844 	 34.464191
0.095000 	 0.002844 	 35.716721
0.095500 	 0.002844 	 37.031506
0.096000 	 0.002844 	 38.408875
0.096500 	 0.002844 	 39.848915
0.097000 	 0.002844 	 41.351711
0.097500 	 0.002844 	 42.917435
0.098000 	 0.002844 	 44.546093
0.098500 	 0.002844 	 46.238041
0.099000 	 0.002844 	 47.993473
0.099500 	 0.002844 	 49.812057
0.100000 	 0.002844 	 51.694454
0.100500 	 0.002844 	 53.640530
0.101000 	 0.002844 	 55.650600
0.101500 	 0.002844 	 57.724480
0.102000 	 0.002844 	 59.862755
0.102500 	 0.002844 	 62.065132
0.103000 	 0.002844 	 64.331978
0.103500 	 0.002844 	 66.663467
0.104000 	 0.002844 	 69.059631
0.104500 	 0.002844 	 71.520767
0.105000 	 0.002844 	 74.046768
0.105500 	 0.002844 	 76.637917
0.106000 	 0.002844 	 79.294464
0.106500 	 0.002844 	 82.016441
0.107000 	 0.002844 	 84.803917
0.107500 	 0.002844 	 87.657120
0.108000 	 0.002844 	 90.576218
0.108500 	 0.002844 	 93.561249
0.109000 	 0.002844 	 96.612427
0.109500 	 0.002844 	 99.730103
0.110000 	 0.002844 	 102.913963
0.060000 	 0.002852 	 92.178345
0.060500 	 0.002852 	 89.442886
0.061000 	 0.002852 	 86.761223
0.061500 	 0.002852 	 84.133217
0.062000 	 0.002852 	 81.558929
0.062500 	 0.002852 	 79.038872
0.063000 	 0.002852 	 76.572876
0.063500 	 0.002852 	 74.161148
0.064000 	 0.002852 	 71.803459
0.064500 	 0.002852 	 69.500587
0.065000 	 0.002852 	 67.252281
0.065500 	 0.002852 	 65.058594
0.066000 	 0.002852 	 62.919792
0.066500 	 0.002852 	 60.835903
0.067000 	 0.002852 	 58.807053
0.067500 	 0.002852 	 56.833431
0.068000 	 0.002852 	 54.915115
0.068500 	 0.002852 	 53.052292
0.069000 	 0.002852 	 51.245052
0.069500 	 0.002852 	 49.493301
0.070000 	 0.002852 	 47.797501
0.070500 	 0.002852 	 46.157398
0.071000 	 0.002852 	 44.573608
0.071500 	 0.002852 	 43.045853
0.072000 	 0.002852 	 41.574295
0.072500 	 0.002852 	 40.159119
0.073000 	 0.002852 	 38.800598
0.073500 	 0.002852 	 37.498608
0.074000 	 0.002852 	 36.253418
0.074500 	 0.002852 	 35.065212
0.075000 	 0.002852 	 33.933819
0.075500 	 0.002852 	 32.859688
0.076000 	 0.002852 	 31.842848
0.076500 	 0.002852 	 30.883242
0.077000 	 0.002852 	 29.981243
0.077500 	 0.002852 	 29.136929
0.078000 	 0.002852 	 28.350330
0.078500 	 0.002852 	 27.621620
0.079000 	 0.002852 	 26.950871
0.079500 	 0.002852 	 26.338385
0.080000 	 0.002852 	 25.783916
0.080500 	 0.002852 	 25.288084
0.081000 	 0.002852 	 24.850620
0.081500 	 0.002852 	 24.471849
0.082000 	 0.002852 	 24.151798
0.082500 	 0.002852 	 23.890635
0.083000 	 0.002852 	 23.688551
0.083500 	 0.002852 	 23.545713
0.084000 	 0.002852 	 23.462030
0.084500 	 0.002852 	 23.437782
0.085000 	 0.002852 	 23.473181
0.085500 	 0.002852 	 23.568132
0.086000 	 0.002852 	 23.722828
0.086500 	 0.002852 	 23.937601
0.087000 	 0.002852 	 24.212376
0.087500 	 0.002852 	 24.547329
0.088000 	 0.002852 	 24.942543
0.088500 	 0.002852 	 25.398205
0.089000 	 0.002852 	 25.914679
0.089500 	 0.002852 	 26.491560
0.090000 	 0.002852 	 27.129564
0.090500 	 0.002852 	 27.828362
0.091000 	 0.002852 	 28.588285
0.091500 	 0.002852 	 29.409504
0.092000 	 0.002852 	 30.292110
0.092500 	 0.002852 	 31.236130
0.093000 	 0.002852 	 32.241894
0.093500 	 0.002852 	 33.309444
0.094000 	 0.002852 	 34.438953
0.094500 	 0.002852 	 35.630356
0.095000 	 0.002852 	 36.884190
0.095500 	 0.002852 	 38.200027
0.096000 	 0.002852 	 39.578506
0.096500 	 0.002852 	 41.019550
0.097000 	 0.002852 	 42.523357
0.097500 	 0.002852 	 44.090019
0.098000 	 0.002852 	 45.719627
0.098500 	 0.002852 	 47.412373
0.099000 	 0.002852 	 49.168461
0.099500 	 0.002852 	 50.988003
0.100000 	 0.002852 	 52.871086
0.100500 	 0.002852 	 54.817795
0.101000 	 0.002852 	 56.828270
0.101500 	 0.002852 	 58.902748
0.102000 	 0.002852 	 61.041477
0.102500 	 0.002852 	 63.244354
0.103000 	 0.002852 	 65.511597
0.103500 	 0.002852 	 67.843452
0.104000 	 0.002852 	 70.239899
0.104500 	 0.002852 	 72.701088
0.105000 	 0.002852 	 75.227364
0.105500 	 0.002852 	 77.818649
0.106000 	 0.002852 	 80.475410
0.106500 	 0.002852 	 83.197258
0.107000 	 0.002852 	 85.984818
0.107500 	 0.002852 	 88.837868
0.108000 	 0.002852 	 91.756889
0.108500 	 0.002852 	 94.741722
0.109000 	 0.002852 	 97.792778
0.109500 	 0.002852 	 100.910019
0.110000 	 0.002852 	 104.093727
0.060000 	 0.002860 	 93.163284
0.060500 	 0.002860 	 90.432655
0.061000 	 0.002860 	 87.755791
0.061500 	 0.002860 	 85.132408
0.062000 	 0.002860 	 82.563065
0.062500 	 0.002860 	 80.047409
0.063000 	 0.002860 	 77.586029
0.063500 	 0.002860 	 75.178879
0.064000 	 0.002860 	 72.825836
0.064500 	 0.002860 	 70.527397
0.065000 	 0.002860 	 68.283493
0.065500 	 0.002860 	 66.094162
0.066000 	 0.002860 	 63.959553
0.066500 	 0.002860 	 61.879803
0.067000 	 0.002860 	 59.855328
0.067500 	 0.002860 	 57.885841
0.068000 	 0.002860 	 55.971508
0.068500 	 0.002860 	 54.112617
0.069000 	 0.002860 	 52.309212
0.069500 	 0.002860 	 50.561447
0.070000 	 0.002860 	 48.869495
0.070500 	 0.002860 	 47.233276
0.071000 	 0.002860 	 45.653065
0.071500 	 0.002860 	 44.129021
0.072000 	 0.002860 	 42.660999
0.072500 	 0.002860 	 41.249512
0.073000 	 0.002860 	 39.894424
0.073500 	 0.002860 	 38.595913
0.074000 	 0.002860 	 37.354107
0.074500 	 0.002860 	 36.169239
0.075000 	 0.002860 	 35.041214
0.075500 	 0.002860 	 33.970287
0.076000 	 0.002860 	 32.956585
0.076500 	 0.002860 	 32.000217
0.077000 	 0.002860 	 31.101294
0.077500 	 0.002860 	 30.259853
0.078000 	 0.002860 	 29.476255
0.078500 	 0.002860 	 28.750328
0.079000 	 0.002860 	 28.082556
0.079500 	 0.002860 	 27.472746
0.080000 	 0.002860 	 26.921082
0.080500 	 0.002860 	 26.427908
0.081000 	 0.002860 	 25.993082
0.081500 	 0.002860 	 25.616909
0.082000 	 0.002860 	 25.299425
0.082500 	 0.002860 	 25.040796
0.083000 	 0.002860 	 24.841133
0.083500 	 0.002860 	 24.700550
0.084000 	 0.002860 	 24.619165
0.084500 	 0.002860 	 24.597221
0.085000 	 0.002860 	 24.634739
0.085500 	 0.002860 	 24.731792
0.086000 	 0.002860 	 24.888624
0.086500 	 0.002860 	 25.105400
0.087000 	 0.002860 	 25.382074
0.087500 	 0.002860 	 25.718906
0.088000 	 0.002860 	 26.116098
0.088500 	 0.002860 	 26.573586
0.089000 	 0.002860 	 27.091677
0.089500 	 0.002860 	 27.670427
0.090000 	 0.002860 	 28.309952
0.090500 	 0.002860 	 29.010357
0.091000 	 0.002860 	 29.771814
0.091500 	 0.002860 	 30.594622
0.092000 	 0.002860 	 31.478628
0.092500 	 0.002860 	 32.424053
0.093000 	 0.002860 	 33.431171
0.093500 	 0.002860 	 34.499905
0.094000 	 0.002860 	 35.630558
0.094500 	 0.002860 	 36.823273
0.095000 	 0.002860 	 38.078175
0.095500 	 0.002860 	 39.395065
0.096000 	 0.002860 	 40.774502
0.096500 	 0.002860 	 42.216476
0.097000 	 0.002860 	 43.721207
0.097500 	 0.002860 	 45.288658
0.098000 	 0.002860 	 46.919224
0.098500 	 0.002860 	 48.612579
0.099000 	 0.002860 	 50.369373
0.099500 	 0.002860 	 52.189308
0.100000 	 0.002860 	 54.073029
0.100500 	 0.002860 	 56.020233
0.101000 	 0.002860 	 58.031269
0.101500 	 0.002860 	 60.106140
0.102000 	 0.002860 	 62.245190
0.102500 	 0.002860 	 64.448341
0.103000 	 0.002860 	 66.715858
0.103500 	 0.002860 	 69.047798
0.104000 	 0.002860 	 71.444435
0.104500 	 0.002860 	 73.905815
0.105000 	 0.002860 	 76.431946
0.105500 	 0.002860 	 79.023376
0.106000 	 0.002860 	 81.679756
0.106500 	 0.002860 	 84.401566
0.107000 	 0.002860 	 87.188843
0.107500 	 0.002860 	 90.041901
0.108000 	 0.002860 	 92.960472
0.108500 	 0.002860 	 95.945007
0.109000 	 0.002860 	 98.995598
0.109500 	 0.002860 	 102.112335
0.110000 	 0.002860 	 105.295425
0.060000 	 0.002868 	 94.174736
0.060500 	 0.002868 	 91.449104
0.061000 	 0.002868 	 88.777138
0.061500 	 0.002868 	 86.158630
0.062000 	 0.002868 	 83.593941
0.062500 	 0.002868 	 81.083168
0.063000 	 0.002868 	 78.626457
0.063500 	 0.002868 	 76.223900
0.064000 	 0.002868 	 73.875412
0.064500 	 0.002868 	 71.581436
0.065000 	 0.002868 	 69.341957
0.065500 	 0.002868 	 67.157127
0.066000 	 0.002868 	 65.026817
0.066500 	 0.002868 	 62.951523
0.067000 	 0.002868 	 60.931080
0.067500 	 0.002868 	 58.965740
0.068000 	 0.002868 	 57.055618
0.068500 	 0.002868 	 55.200752
0.069000 	 0.002868 	 53.401463
0.069500 	 0.002868 	 51.657421
0.070000 	 0.002868 	 49.969486
0.070500 	 0.002868 	 48.337055
0.071000 	 0.002868 	 46.760460
0.071500 	 0.002868 	 45.240170
0.072000 	 0.002868 	 43.775864
0.072500 	 0.002868 	 42.367889
0.073000 	 0.002868 	 41.016449
0.073500 	 0.002868 	 39.721352
0.074000 	 0.002868 	 38.483013
0.074500 	 0.002868 	 37.301453
0.075000 	 0.002868 	 36.176590
0.075500 	 0.002868 	 35.108967
0.076000 	 0.002868 	 34.098537
0.076500 	 0.002868 	 33.145123
0.077000 	 0.002868 	 32.249447
0.077500 	 0.002868 	 31.410992
0.078000 	 0.002868 	 30.630358
0.078500 	 0.002868 	 29.907379
0.079000 	 0.002868 	 29.242508
0.079500 	 0.002868 	 28.635448
0.080000 	 0.002868 	 28.086584
0.080500 	 0.002868 	 27.595932
0.081000 	 0.002868 	 27.163742
0.081500 	 0.002868 	 26.790129
0.082000 	 0.002868 	 26.475182
0.082500 	 0.002868 	 26.218908
0.083000 	 0.002868 	 26.021652
0.083500 	 0.002868 	 25.883358
0.084000 	 0.002868 	 25.804285
0.084500 	 0.002868 	 25.784569
0.085000 	 0.002868 	 25.824142
0.085500 	 0.002868 	 25.923416
0.086000 	 0.002868 	 26.082335
0.086500 	 0.002868 	 26.300980
0.087000 	 0.002868 	 26.579617
0.087500 	 0.002868 	 26.918388
0.088000 	 0.002868 	 27.317299
0.088500 	 0.002868 	 27.776688
0.089000 	 0.002868 	 28.296421
0.089500 	 0.002868 	 28.876644
0.090000 	 0.002868 	 29.517822
0.090500 	 0.002868 	 30.219812
0.091000 	 0.002868 	 30.982737
0.091500 	 0.002868 	 31.806818
0.092000 	 0.002868 	 32.692257
0.092500 	 0.002868 	 33.638908
0.093000 	 0.002868 	 34.647274
0.093500 	 0.002868 	 35.717293
0.094000 	 0.002868 	 36.848984
0.094500 	 0.002868 	 38.042641
0.095000 	 0.002868 	 39.298492
0.095500 	 0.002868 	 40.616486
0.096000 	 0.002868 	 41.996849
0.096500 	 0.002868 	 43.439674
0.097000 	 0.002868 	 44.945076
0.097500 	 0.002868 	 46.513458
0.098000 	 0.002868 	 48.144382
0.098500 	 0.002868 	 49.838654
0.099000 	 0.002868 	 51.595768
0.099500 	 0.002868 	 53.416328
0.100000 	 0.002868 	 55.300419
0.100500 	 0.002868 	 57.248013
0.101000 	 0.002868 	 59.259289
0.101500 	 0.002868 	 61.334507
0.102000 	 0.002868 	 63.473793
0.102500 	 0.002868 	 65.677002
0.103000 	 0.002868 	 67.944687
0.103500 	 0.002868 	 70.276604
0.104000 	 0.002868 	 72.673347
0.104500 	 0.002868 	 75.134407
0.105000 	 0.002868 	 77.660683
0.105500 	 0.002868 	 80.251740
0.106000 	 0.002868 	 82.907867
0.106500 	 0.002868 	 85.629578
0.107000 	 0.002868 	 88.416428
0.107500 	 0.002868 	 91.268944
0.108000 	 0.002868 	 94.187019
0.108500 	 0.002868 	 97.171082
0.109000 	 0.002868 	 100.221039
0.109500 	 0.002868 	 103.337135
0.110000 	 0.002868 	 106.519768
0.060000 	 0.002876 	 95.212700
0.060500 	 0.002876 	 92.492256
0.061000 	 0.002876 	 89.825058
0.061500 	 0.002876 	 87.211578
0.062000 	 0.002876 	 84.651787
0.062500 	 0.002876 	 82.145844
0.063000 	 0.002876 	 79.693871
0.063500 	 0.002876 	 77.295952
0.064000 	 0.002876 	 74.952309
0.064500 	 0.002876 	 72.662834
0.065000 	 0.002876 	 70.427925
0.065500 	 0.002876 	 68.247421
0.066000 	 0.002876 	 66.121674
0.066500 	 0.002876 	 64.050499
0.067000 	 0.002876 	 62.034389
0.067500 	 0.002876 	 60.073322
0.068000 	 0.002876 	 58.167259
0.068500 	 0.002876 	 56.316448
0.069000 	 0.002876 	 54.521183
0.069500 	 0.002876 	 52.781322
0.070000 	 0.002876 	 51.097057
0.070500 	 0.002876 	 49.468529
0.071000 	 0.002876 	 47.895920
0.071500 	 0.002876 	 46.379257
0.072000 	 0.002876 	 44.918720
0.072500 	 0.002876 	 43.514423
0.073000 	 0.002876 	 42.166477
0.073500 	 0.002876 	 40.874729
0.074000 	 0.002876 	 39.639885
0.074500 	 0.002876 	 38.461773
0.075000 	 0.002876 	 37.340389
0.075500 	 0.002876 	 36.276016
0.076000 	 0.002876 	 35.268608
0.076500 	 0.002876 	 34.318413
0.077000 	 0.002876 	 33.425720
0.077500 	 0.002876 	 32.590389
0.078000 	 0.002876 	 31.812588
0.078500 	 0.002876 	 31.092508
0.079000 	 0.002876 	 30.430422
0.079500 	 0.002876 	 29.826262
0.080000 	 0.002876 	 29.280045
0.080500 	 0.002876 	 28.792032
0.081000 	 0.002876 	 28.362579
0.081500 	 0.002876 	 27.991327
0.082000 	 0.002876 	 27.678890
0.082500 	 0.002876 	 27.425150
0.083000 	 0.002876 	 27.230198
0.083500 	 0.002876 	 27.094240
0.084000 	 0.002876 	 27.017359
0.084500 	 0.002876 	 26.999763
0.085000 	 0.002876 	 27.041491
0.085500 	 0.002876 	 27.142725
0.086000 	 0.002876 	 27.303635
0.086500 	 0.002876 	 27.524309
0.087000 	 0.002876 	 27.804787
0.087500 	 0.002876 	 28.145351
0.088000 	 0.002876 	 28.546055
0.088500 	 0.002876 	 29.007017
0.089000 	 0.002876 	 29.528479
0.089500 	 0.002876 	 30.110361
0.090000 	 0.002876 	 30.752943
0.090500 	 0.002876 	 31.456455
0.091000 	 0.002876 	 32.220818
0.091500 	 0.002876 	 33.046295
0.092000 	 0.002876 	 33.932808
0.092500 	 0.002876 	 34.880772
0.093000 	 0.002876 	 35.890175
0.093500 	 0.002876 	 36.961399
0.094000 	 0.002876 	 38.094246
0.094500 	 0.002876 	 39.288834
0.095000 	 0.002876 	 40.545406
0.095500 	 0.002876 	 41.864311
0.096000 	 0.002876 	 43.245464
0.096500 	 0.002876 	 44.689022
0.097000 	 0.002876 	 46.195286
0.097500 	 0.002876 	 47.763943
0.098000 	 0.002876 	 49.395615
0.098500 	 0.002876 	 51.090267
0.099000 	 0.002876 	 52.847885
0.099500 	 0.002876 	 54.668816
0.100000 	 0.002876 	 56.553162
0.100500 	 0.002876 	 58.501045
0.101000 	 0.002876 	 60.512547
0.101500 	 0.002876 	 62.587933
0.102000 	 0.002876 	 64.727211
0.102500 	 0.002876 	 66.930603
0.103000 	 0.002876 	 69.198036
0.103500 	 0.002876 	 71.530006
0.104000 	 0.002876 	 73.926361
0.104500 	 0.002876 	 76.387543
0.105000 	 0.002876 	 78.913261
0.105500 	 0.002876 	 81.503922
0.106000 	 0.002876 	 84.159836
0.106500 	 0.002876 	 86.880905
0.107000 	 0.002876 	 89.667320
0.107500 	 0.002876 	 92.519165
0.108000 	 0.002876 	 95.436638
0.108500 	 0.002876 	 98.420082
0.109000 	 0.002876 	 101.469139
0.109500 	 0.002876 	 104.584496
0.110000 	 0.002876 	 107.765945
0.060000 	 0.002884 	 96.277168
0.060500 	 0.002884 	 93.561699
0.061000 	 0.002884 	 90.899788
0.061500 	 0.002884 	 88.291267
0.062000 	 0.002884 	 85.736450
0.062500 	 0.002884 	 83.235428
0.063000 	 0.002884 	 80.788338
0.063500 	 0.002884 	 78.395164
0.064000 	 0.002884 	 76.056175
0.064500 	 0.002884 	 73.771332
0.065000 	 0.002884 	 71.540924
0.065500 	 0.002884 	 69.365059
0.066000 	 0.002884 	 67.243721
0.066500 	 0.002884 	 65.177101
0.067000 	 0.002884 	 63.165264
0.067500 	 0.002884 	 61.208351
0.068000 	 0.002884 	 59.306610
0.068500 	 0.002884 	 57.460045
0.069000 	 0.002884 	 55.668766
0.069500 	 0.002884 	 53.932953
0.070000 	 0.002884 	 52.252625
0.070500 	 0.002884 	 50.628075
0.071000 	 0.002884 	 49.059265
0.071500 	 0.002884 	 47.546379
0.072000 	 0.002884 	 46.089497
0.072500 	 0.002884 	 44.688759
0.073000 	 0.002884 	 43.344452
0.073500 	 0.002884 	 42.056480
0.074000 	 0.002884 	 40.824944
0.074500 	 0.002884 	 39.650154
0.075000 	 0.002884 	 38.532074
0.075500 	 0.002884 	 37.470860
0.076000 	 0.002884 	 36.466866
0.076500 	 0.002884 	 35.519882
0.077000 	 0.002884 	 34.630070
0.077500 	 0.002884 	 33.797840
0.078000 	 0.002884 	 33.023056
0.078500 	 0.002884 	 32.305904
0.079000 	 0.002884 	 31.646582
0.079500 	 0.002884 	 31.045029
0.080000 	 0.002884 	 30.501646
0.080500 	 0.002884 	 30.016401
0.081000 	 0.002884 	 29.589417
0.081500 	 0.002884 	 29.220816
0.082000 	 0.002884 	 28.910713
0.082500 	 0.002884 	 28.659317
0.083000 	 0.002884 	 28.466705
0.083500 	 0.002884 	 28.333065
0.084000 	 0.002884 	 28.258450
0.084500 	 0.002884 	 28.242884
0.085000 	 0.002884 	 28.286768
0.085500 	 0.002884 	 28.390049
0.086000 	 0.002884 	 28.552862
0.086500 	 0.002884 	 28.775448
0.087000 	 0.002884 	 29.057842
0.087500 	 0.002884 	 29.400003
0.088000 	 0.002884 	 29.802576
0.088500 	 0.002884 	 30.265131
0.089000 	 0.002884 	 30.788115
0.089500 	 0.002884 	 31.371485
0.090000 	 0.002884 	 32.015503
0.090500 	 0.002884 	 32.720375
0.091000 	 0.002884 	 33.486012
0.091500 	 0.002884 	 34.312714
0.092000 	 0.002884 	 35.200626
0.092500 	 0.002884 	 36.149731
0.093000 	 0.002884 	 37.160107
0.093500 	 0.002884 	 38.232311
0.094000 	 0.002884 	 39.366005
0.094500 	 0.002884 	 40.561584
0.095000 	 0.002884 	 41.819065
0.095500 	 0.002884 	 43.138634
0.096000 	 0.002884 	 44.520580
0.096500 	 0.002884 	 45.964664
0.097000 	 0.002884 	 47.471405
0.097500 	 0.002884 	 49.040714
0.098000 	 0.002884 	 50.672768
0.098500 	 0.002884 	 52.367798
0.099000 	 0.002884 	 54.125782
0.099500 	 0.002884 	 55.946922
0.100000 	 0.002884 	 57.831478
0.100500 	 0.002884 	 59.779457
0.101000 	 0.002884 	 61.791115
0.101500 	 0.002884 	 63.866409
0.102000 	 0.002884 	 66.005524
0.102500 	 0.002884 	 68.208763
0.103000 	 0.002884 	 70.476082
0.103500 	 0.002884 	 72.807800
0.104000 	 0.002884 	 75.203835
0.104500 	 0.002884 	 77.664429
0.105000 	 0.002884 	 80.189980
0.105500 	 0.002884 	 82.780144
0.106000 	 0.002884 	 85.435448
0.106500 	 0.002884 	 88.155838
0.107000 	 0.002884 	 90.941513
0.107500 	 0.002884 	 93.792572
0.108000 	 0.002884 	 96.709351
0.108500 	 0.002884 	 99.691803
0.109000 	 0.002884 	 102.740074
0.109500 	 0.002884 	 105.854332
0.110000 	 0.002884 	 109.034813
0.060000 	 0.002892 	 97.367912
0.060500 	 0.002892 	 94.657700
0.061000 	 0.002892 	 92.000969
0.061500 	 0.002892 	 89.397430
0.062000 	 0.002892 	 86.847801
0.062500 	 0.002892 	 84.351784
0.063000 	 0.002892 	 81.909492
0.063500 	 0.002892 	 79.521400
0.064000 	 0.002892 	 77.187172
0.064500 	 0.002892 	 74.906990
0.065000 	 0.002892 	 72.681190
0.065500 	 0.002892 	 70.509903
0.066000 	 0.002892 	 68.392982
0.066500 	 0.002892 	 66.331001
0.067000 	 0.002892 	 64.323456
0.067500 	 0.002892 	 62.370987
0.068000 	 0.002892 	 60.473469
0.068500 	 0.002892 	 58.631027
0.069000 	 0.002892 	 56.843956
0.069500 	 0.002892 	 55.112293
0.070000 	 0.002892 	 53.435944
0.070500 	 0.002892 	 51.815250
0.071000 	 0.002892 	 50.250473
0.071500 	 0.002892 	 48.741280
0.072000 	 0.002892 	 47.288212
0.072500 	 0.002892 	 45.891167
0.073000 	 0.002892 	 44.550323
0.073500 	 0.002892 	 43.265800
0.074000 	 0.002892 	 42.038006
0.074500 	 0.002892 	 40.866455
0.075000 	 0.002892 	 39.751717
0.075500 	 0.002892 	 38.693890
0.076000 	 0.002892 	 37.693054
0.076500 	 0.002892 	 36.749332
0.077000 	 0.002892 	 35.862598
0.077500 	 0.002892 	 35.033344
0.078000 	 0.002892 	 34.261490
0.078500 	 0.002892 	 33.547310
0.079000 	 0.002892 	 32.890785
0.079500 	 0.002892 	 32.292068
0.080000 	 0.002892 	 31.751284
0.080500 	 0.002892 	 31.268665
0.081000 	 0.002892 	 30.844185
0.081500 	 0.002892 	 30.478193
0.082000 	 0.002892 	 30.170517
0.082500 	 0.002892 	 29.921518
0.083000 	 0.002892 	 29.731213
0.083500 	 0.002892 	 29.599669
0.084000 	 0.002892 	 29.527227
0.084500 	 0.002892 	 29.513872
0.085000 	 0.002892 	 29.559839
0.085500 	 0.002892 	 29.665089
0.086000 	 0.002892 	 29.829870
0.086500 	 0.002892 	 30.054117
0.087000 	 0.002892 	 30.338339
0.087500 	 0.002892 	 30.682339
0.088000 	 0.002892 	 31.086357
0.088500 	 0.002892 	 31.550640
0.089000 	 0.002892 	 32.075115
0.089500 	 0.002892 	 32.659763
0.090000 	 0.002892 	 33.305420
0.090500 	 0.002892 	 34.011581
0.091000 	 0.002892 	 34.778439
0.091500 	 0.002892 	 35.606300
0.092000 	 0.002892 	 36.495312
0.092500 	 0.002892 	 37.445473
0.093000 	 0.002892 	 38.456848
0.093500 	 0.002892 	 39.529938
0.094000 	 0.002892 	 40.664627
0.094500 	 0.002892 	 41.860920
0.095000 	 0.002892 	 43.119007
0.095500 	 0.002892 	 44.439396
0.096000 	 0.002892 	 45.821789
0.096500 	 0.002892 	 47.266544
0.097000 	 0.002892 	 48.773636
0.097500 	 0.002892 	 50.343246
0.098000 	 0.002892 	 51.975704
0.098500 	 0.002892 	 53.671005
0.099000 	 0.002892 	 55.429226
0.099500 	 0.002892 	 57.250515
0.100000 	 0.002892 	 59.135185
0.100500 	 0.002892 	 61.083149
0.101000 	 0.002892 	 63.094704
0.101500 	 0.002892 	 65.169823
0.102000 	 0.002892 	 67.308884
0.102500 	 0.002892 	 69.511749
0.103000 	 0.002892 	 71.778862
0.103500 	 0.002892 	 74.110092
0.104000 	 0.002892 	 76.505615
0.104500 	 0.002892 	 78.965790
0.105000 	 0.002892 	 81.490562
0.105500 	 0.002892 	 84.080276
0.106000 	 0.002892 	 86.734879
0.106500 	 0.002892 	 89.454369
0.107000 	 0.002892 	 92.239113
0.107500 	 0.002892 	 95.089409
0.108000 	 0.002892 	 98.004959
0.108500 	 0.002892 	 100.986366
0.109000 	 0.002892 	 104.033615
0.109500 	 0.002892 	 107.146652
0.110000 	 0.002892 	 110.325737
0.060000 	 0.002900 	 98.485039
0.060500 	 0.002900 	 95.780334
0.061000 	 0.002900 	 93.128609
0.061500 	 0.002900 	 90.530548
0.062000 	 0.002900 	 87.985863
0.062500 	 0.002900 	 85.494881
0.063000 	 0.002900 	 83.057709
0.063500 	 0.002900 	 80.674362
0.064000 	 0.002900 	 78.344925
0.064500 	 0.002900 	 76.069687
0.065000 	 0.002900 	 73.848625
0.065500 	 0.002900 	 71.681938
0.066000 	 0.002900 	 69.569817
0.066500 	 0.002900 	 67.512054
0.067000 	 0.002900 	 65.509193
0.067500 	 0.002900 	 63.561039
0.068000 	 0.002900 	 61.667751
0.068500 	 0.002900 	 59.829639
0.069000 	 0.002900 	 58.046700
0.069500 	 0.002900 	 56.319164
0.070000 	 0.002900 	 54.646938
0.070500 	 0.002900 	 53.030205
0.071000 	 0.002900 	 51.469124
0.071500 	 0.002900 	 49.963913
0.072000 	 0.002900 	 48.514637
0.072500 	 0.002900 	 47.121433
0.073000 	 0.002900 	 45.784130
0.073500 	 0.002900 	 44.503258
0.074000 	 0.002900 	 43.278778
0.074500 	 0.002900 	 42.110844
0.075000 	 0.002900 	 40.999496
0.075500 	 0.002900 	 39.944992
0.076000 	 0.002900 	 38.947243
0.076500 	 0.002900 	 38.006596
0.077000 	 0.002900 	 37.123062
0.077500 	 0.002900 	 36.296883
0.078000 	 0.002900 	 35.528049
0.078500 	 0.002900 	 34.816719
0.079000 	 0.002900 	 34.163025
0.079500 	 0.002900 	 33.567005
0.080000 	 0.002900 	 33.029026
0.080500 	 0.002900 	 32.548874
0.081000 	 0.002900 	 32.127144
0.081500 	 0.002900 	 31.763414
0.082000 	 0.002900 	 31.458319
0.082500 	 0.002900 	 31.211576
0.083000 	 0.002900 	 31.023533
0.083500 	 0.002900 	 30.894361
0.084000 	 0.002900 	 30.824068
0.084500 	 0.002900 	 30.812712
0.085000 	 0.002900 	 30.860565
0.085500 	 0.002900 	 30.967775
0.086000 	 0.002900 	 31.134401
0.086500 	 0.002900 	 31.360588
0.087000 	 0.002900 	 31.646496
0.087500 	 0.002900 	 31.992102
0.088000 	 0.002900 	 32.397770
0.088500 	 0.002900 	 32.863453
0.089000 	 0.002900 	 33.389385
0.089500 	 0.002900 	 33.975723
0.090000 	 0.002900 	 34.622566
0.090500 	 0.002900 	 35.329868
0.091000 	 0.002900 	 36.097958
0.091500 	 0.002900 	 36.927067
0.092000 	 0.002900 	 37.816940
0.092500 	 0.002900 	 38.768112
0.093000 	 0.002900 	 39.780495
0.093500 	 0.002900 	 40.854378
0.094000 	 0.002900 	 41.989643
0.094500 	 0.002900 	 43.186790
0.095000 	 0.002900 	 44.445702
0.095500 	 0.002900 	 45.766552
0.096000 	 0.002900 	 47.149506
0.096500 	 0.002900 	 48.594566
0.097000 	 0.002900 	 50.101940
0.097500 	 0.002900 	 51.671986
0.098000 	 0.002900 	 53.304634
0.098500 	 0.002900 	 55.000065
0.099000 	 0.002900 	 56.758358
0.099500 	 0.002900 	 58.579659
0.100000 	 0.002900 	 60.464237
0.100500 	 0.002900 	 62.412155
0.101000 	 0.002900 	 64.423424
0.101500 	 0.002900 	 66.498337
0.102000 	 0.002900 	 68.636871
0.102500 	 0.002900 	 70.839638
0.103000 	 0.002900 	 73.106033
0.103500 	 0.002900 	 75.436714
0.104000 	 0.002900 	 77.831863
0.104500 	 0.002900 	 80.291298
0.105000 	 0.002900 	 82.815376
0.105500 	 0.002900 	 85.404060
0.106000 	 0.002900 	 88.057716
0.106500 	 0.002900 	 90.776337
0.107000 	 0.002900 	 93.560211
0.107500 	 0.002900 	 96.409248
0.108000 	 0.002900 	 99.323814
0.108500 	 0.002900 	 102.303841
0.109000 	 0.002900 	 105.349907
0.109500 	 0.002900 	 108.461380
0.110000 	 0.002900 	 111.639206


==> anc/DayaBay_DetectorModel_Edep_to_avgErec.txt <==
# Model of P(avgE_rec; E_dep) for the Daya Bay antineutrino detectors
#
# The model is provided as the probability distribution for a positron
# which deposits an energy E_dep (kinetic energy and annihilation gamma rays)
# in the scintillator to result in a
# average reconstructed energy of avgE_rec.
#
# The model accounts for nonlinear light emission of the scintillator
# and nonlinear charge response of the PMTs and readout electronics.
#
# P(avgE_rec; E_dep) is provided as a function F which gives the ratio
# avgE_rec/E_dep versus E_dep.  The function is sampled at 10 keV
# intervals from 1.02 MeV to 12 MeV.
#
# E_dep[MeV] avgE_rec/E_dep
1.02   0.944978
1.03   0.943518
1.04   0.942058
1.05   0.941287
1.06   0.94155
1.07   0.941813
1.08   0.942374
1.09   0.942936
1.1   0.943565
1.11   0.944238
1.12   0.944919
1.13   0.945632
1.14   0.946344
1.15   0.947066
1.16   0.947789
1.17   0.948514
1.18   0.949242
1.19   0.949969
1.2   0.95069
1.21   0.951411
1.22   0.952139
1.23   0.952871
1.24   0.953604
1.25   0.954339
1.26   0.955073
1.27   0.955805
1.28   0.956536
1.29   0.957263
1.3   0.957983
1.31   0.958703
1.32   0.959411
1.33   0.960119
1.34   0.960816
1.35   0.961507
1.36   0.962195
1.37   0.962874
1.38   0.963554
1.39   0.964219
1.4   0.96488
1.41   0.965533
1.42   0.966173
1.43   0.966812
1.44   0.967445
1.45   0.968077
1.46   0.968699
1.47   0.969313
1.48   0.969922
1.49   0.970512
1.5   0.971102
1.51   0.971682
1.52   0.972259
1.53   0.972828
1.54   0.973384
1.55   0.97394
1.56   0.974488
1.57   0.975035
1.58   0.975562
1.59   0.976075
1.6   0.976591
1.61   0.977115
1.62   0.977639
1.63   0.978142
1.64   0.97864
1.65   0.979129
1.66   0.979605
1.67   0.980081
1.68   0.980549
1.69   0.981017
1.7   0.981479
1.71   0.981937
1.72   0.98239
1.73   0.982819
1.74   0.983248
1.75   0.98368
1.76   0.984112
1.77   0.984533
1.78   0.984937
1.79   0.985342
1.8   0.98573
1.81   0.986119
1.82   0.98651
1.83   0.986903
1.84   0.987297
1.85   0.987691
1.86   0.988086
1.87   0.988435
1.88   0.988773
1.89   0.989116
1.9   0.98947
1.91   0.989823
1.92   0.990174
1.93   0.990524
1.94   0.99086
1.95   0.991186
1.96   0.991518
1.97   0.99187
1.98   0.992222
1.99   0.992526
2   0.992818
2.01   0.993115
2.02   0.993418
2.03   0.993722
2.04   0.994017
2.05   0.994311
2.06   0.9946
2.07   0.994886
2.08   0.995169
2.09   0.995445
2.1   0.995721
2.11   0.995991
2.12   0.99626
2.13   0.996526
2.14   0.996791
2.15   0.997055
2.16   0.997311
2.17   0.997567
2.18   0.997819
2.19   0.998067
2.2   0.998314
2.21   0.998554
2.22   0.998795
2.23   0.99903
2.24   0.999264
2.25   0.999495
2.26   0.999722
2.27   0.999949
2.28   1.00017
2.29   1.00039
2.3   1.00061
2.31   1.00082
2.32   1.00103
2.33   1.00124
2.34   1.00146
2.35   1.00166
2.36   1.00187
2.37   1.00207
2.38   1.00227
2.39   1.00247
2.4   1.00267
2.41   1.00286
2.42   1.00306
2.43   1.00324
2.44   1.00343
2.45   1.00361
2.46   1.00379
2.47   1.00397
2.48   1.00415
2.49   1.00433
2.5   1.0045
2.51   1.00467
2.52   1.00484
2.53   1.005
2.54   1.00517
2.55   1.00533
2.56   1.00549
2.57   1.00565
2.58   1.0058
2.59   1.00596
2.6   1.00611
2.61   1.00626
2.62   1.00642
2.63   1.00657
2.64   1.00672
2.65   1.00687
2.66   1.00702
2.67   1.00717
2.68   1.00732
2.69   1.00746
2.7   1.00761
2.71   1.00775
2.72   1.00789
2.73   1.00803
2.74   1.00816
2.75   1.00829
2.76   1.00842
2.77   1.00854
2.78   1.00867
2.79   1.0088
2.8   1.00892
2.81   1.00904
2.82   1.00916
2.83   1.00928
2.84   1.0094
2.85   1.00952
2.86   1.00964
2.87   1.00975
2.88   1.00987
2.89   1.00998
2.9   1.01009
2.91   1.01021
2.92   1.01032
2.93   1.01043
2.94   1.01055
2.95   1.01066
2.96   1.01077
2.97   1.01089
2.98   1.011
2.99   1.01111
3   1.01121
3.01   1.01132
3.02   1.01143
3.03   1.01153
3.04   1.01163
3.05   1.01173
3.06   1.01183
3.07   1.01192
3.08   1.01202
3.09   1.01212
3.1   1.01221
3.11   1.0123
3.12   1.0124
3.13   1.01249
3.14   1.01258
3.15   1.01267
3.16   1.01276
3.17   1.01284
3.18   1.01293
3.19   1.01302
3.2   1.01311
3.21   1.01319
3.22   1.01327
3.23   1.01336
3.24   1.01344
3.25   1.01352
3.26   1.0136
3.27   1.01368
3.28   1.01376
3.29   1.01384
3.3   1.01392
3.31   1.014
3.32   1.01407
3.33   1.01415
3.34   1.01423
3.35   1.0143
3.36   1.01437
3.37   1.01445
3.38   1.01452
3.39   1.01459
3.4   1.01467
3.41   1.01474
3.42   1.01481
3.43   1.01488
3.44   1.01495
3.45   1.01503
3.46   1.0151
3.47   1.01517
3.48   1.01524
3.49   1.01531
3.5   1.01538
3.51   1.01545
3.52   1.01552
3.53   1.01559
3.54   1.01566
3.55   1.01572
3.56   1.01579
3.57   1.01586
3.58   1.01592
3.59   1.01599
3.6   1.01605
3.61   1.01612
3.62   1.01618
3.63   1.01624
3.64   1.0163
3.65   1.01636
3.66   1.01642
3.67   1.01648
3.68   1.01654
3.69   1.01659
3.7   1.01665
3.71   1.01671
3.72   1.01676
3.73   1.01682
3.74   1.01688
3.75   1.01693
3.76   1.01699
3.77   1.01704
3.78   1.0171
3.79   1.01715
3.8   1.0172
3.81   1.01726
3.82   1.01731
3.83   1.01736
3.84   1.01742
3.85   1.01747
3.86   1.01753
3.87   1.01758
3.88   1.01763
3.89   1.01769
3.9   1.01774
3.91   1.01779
3.92   1.01784
3.93   1.0179
3.94   1.01795
3.95   1.018
3.96   1.01805
3.97   1.0181
3.98   1.01815
3.99   1.0182
4   1.01825
4.01   1.0183
4.02   1.01835
4.03   1.01839
4.04   1.01844
4.05   1.01849
4.06   1.01853
4.07   1.01858
4.08   1.01862
4.09   1.01867
4.1   1.01871
4.11   1.01876
4.12   1.0188
4.13   1.01884
4.14   1.01889
4.15   1.01893
4.16   1.01897
4.17   1.01902
4.18   1.01906
4.19   1.0191
4.2   1.01914
4.21   1.01919
4.22   1.01923
4.23   1.01927
4.24   1.01931
4.25   1.01935
4.26   1.01939
4.27   1.01943
4.28   1.01947
4.29   1.01951
4.3   1.01955
4.31   1.01959
4.32   1.01963
4.33   1.01967
4.34   1.01971
4.35   1.01975
4.36   1.01978
4.37   1.01982
4.38   1.01986
4.39   1.0199
4.4   1.01994
4.41   1.01997
4.42   1.02001
4.43   1.02005
4.44   1.02008
4.45   1.02012
4.46   1.02015
4.47   1.02019
4.48   1.02022
4.49   1.02025
4.5   1.02029
4.51   1.02032
4.52   1.02035
4.53   1.02039
4.54   1.02042
4.55   1.02045
4.56   1.02049
4.57   1.02052
4.58   1.02055
4.59   1.02058
4.6   1.02062
4.61   1.02065
4.62   1.02068
4.63   1.02072
4.64   1.02075
4.65   1.02079
4.66   1.02083
4.67   1.02086
4.68   1.0209
4.69   1.02094
4.7   1.02097
4.71   1.02101
4.72   1.02104
4.73   1.02108
4.74   1.02112
4.75   1.02115
4.76   1.02119
4.77   1.02122
4.78   1.02126
4.79   1.02129
4.8   1.02133
4.81   1.02136
4.82   1.0214
4.83   1.02143
4.84   1.02146
4.85   1.0215
4.86   1.02153
4.87   1.02156
4.88   1.0216
4.89   1.02163
4.9   1.02166
4.91   1.02169
4.92   1.02173
4.93   1.02176
4.94   1.02179
4.95   1.02182
4.96   1.02185
4.97   1.02188
4.98   1.02192
4.99   1.02195
5   1.02198
5.01   1.02201
5.02   1.02204
5.03   1.02207
5.04   1.0221
5.05   1.02213
5.06   1.02216
5.07   1.02219
5.08   1.02222
5.09   1.02225
5.1   1.02228
5.11   1.02231
5.12   1.02234
5.13   1.02237
5.14   1.0224
5.15   1.02243
5.16   1.02246
5.17   1.02249
5.18   1.02252
5.19   1.02255
5.2   1.02257
5.21   1.0226
5.22   1.02263
5.23   1.02266
5.24   1.02269
5.25   1.02272
5.26   1.02275
5.27   1.02277
5.28   1.0228
5.29   1.02283
5.3   1.02286
5.31   1.02289
5.32   1.02291
5.33   1.02294
5.34   1.02297
5.35   1.023
5.36   1.02303
5.37   1.02305
5.38   1.02308
5.39   1.02311
5.4   1.02314
5.41   1.02316
5.42   1.02319
5.43   1.02322
5.44   1.02324
5.45   1.02327
5.46   1.0233
5.47   1.02333
5.48   1.02335
5.49   1.02338
5.5   1.02341
5.51   1.02343
5.52   1.02346
5.53   1.02348
5.54   1.02351
5.55   1.02353
5.56   1.02356
5.57   1.02358
5.58   1.0236
5.59   1.02363
5.6   1.02365
5.61   1.02368
5.62   1.0237
5.63   1.02372
5.64   1.02375
5.65   1.02377
5.66   1.0238
5.67   1.02382
5.68   1.02384
5.69   1.02387
5.7   1.02389
5.71   1.02391
5.72   1.02394
5.73   1.02396
5.74   1.02398
5.75   1.02401
5.76   1.02403
5.77   1.02405
5.78   1.02408
5.79   1.0241
5.8   1.02412
5.81   1.02415
5.82   1.02417
5.83   1.02419
5.84   1.02421
5.85   1.02424
5.86   1.02426
5.87   1.02428
5.88   1.02431
5.89   1.02433
5.9   1.02435
5.91   1.02437
5.92   1.0244
5.93   1.02442
5.94   1.02444
5.95   1.02446
5.96   1.02449
5.97   1.02451
5.98   1.02453
5.99   1.02455
6   1.02458
6.01   1.0246
6.02   1.02462
6.03   1.02464
6.04   1.02467
6.05   1.02469
6.06   1.02471
6.07   1.02474
6.08   1.02476
6.09   1.02478
6.1   1.02481
6.11   1.02483
6.12   1.02485
6.13   1.02487
6.14   1.0249
6.15   1.02492
6.16   1.02494
6.17   1.02497
6.18   1.02499
6.19   1.02501
6.2   1.02503
6.21   1.02506
6.22   1.02508
6.23   1.0251
6.24   1.02512
6.25   1.02515
6.26   1.02517
6.27   1.02519
6.28   1.02521
6.29   1.02524
6.3   1.02526
6.31   1.02528
6.32   1.0253
6.33   1.02532
6.34   1.02535
6.35   1.02537
6.36   1.02539
6.37   1.02541
6.38   1.02544
6.39   1.02546
6.4   1.02548
6.41   1.0255
6.42   1.02552
6.43   1.02555
6.44   1.02557
6.45   1.02559
6.46   1.02561
6.47   1.02563
6.48   1.02565
6.49   1.02568
6.5   1.0257
6.51   1.02572
6.52   1.02574
6.53   1.02576
6.54   1.02578
6.55   1.02581
6.56   1.02583
6.57   1.02585
6.58   1.02587
6.59   1.02589
6.6   1.02591
6.61   1.02594
6.62   1.02596
6.63   1.02598
6.64   1.026
6.65   1.02602
6.66   1.02604
6.67   1.02606
6.68   1.02609
6.69   1.02611
6.7   1.02613
6.71   1.02615
6.72   1.02617
6.73   1.02619
6.74   1.02621
6.75   1.02623
6.76   1.02626
6.77   1.02628
6.78   1.0263
6.79   1.02632
6.8   1.02634
6.81   1.02636
6.82   1.02638
6.83   1.0264
6.84   1.02642
6.85   1.02644
6.86   1.02647
6.87   1.02649
6.88   1.02651
6.89   1.02653
6.9   1.02655
6.91   1.02657
6.92   1.02659
6.93   1.02661
6.94   1.02663
6.95   1.02665
6.96   1.02667
6.97   1.02669
6.98   1.02671
6.99   1.02673
7   1.02675
7.01   1.02678
7.02   1.0268
7.03   1.02682
7.04   1.02684
7.05   1.02685
7.06   1.02687
7.07   1.02689
7.08   1.02691
7.09   1.02693
7.1   1.02695
7.11   1.02697
7.12   1.02699
7.13   1.02701
7.14   1.02703
7.15   1.02705
7.16   1.02707
7.17   1.02709
7.18   1.02711
7.19   1.02713
7.2   1.02715
7.21   1.02716
7.22   1.02718
7.23   1.0272
7.24   1.02722
7.25   1.02724
7.26   1.02726
7.27   1.02728
7.28   1.0273
7.29   1.02732
7.3   1.02734
7.31   1.02736
7.32   1.02737
7.33   1.02739
7.34   1.02741
7.35   1.02743
7.36   1.02745
7.37   1.02747
7.38   1.02749
7.39   1.02751
7.4   1.02753
7.41   1.02754
7.42   1.02756
7.43   1.02758
7.44   1.0276
7.45   1.02762
7.46   1.02764
7.47   1.02766
7.48   1.02768
7.49   1.02769
7.5   1.02771
7.51   1.02773
7.52   1.02775
7.53   1.02777
7.54   1.02779
7.55   1.02781
7.56   1.02782
7.57   1.02784
7.58   1.02786
7.59   1.02788
7.6   1.0279
7.61   1.02792
7.62   1.02793
7.63   1.02795
7.64   1.02797
7.65   1.02799
7.66   1.02801
7.67   1.02803
7.68   1.02804
7.69   1.02806
7.7   1.02808
7.71   1.0281
7.72   1.02812
7.73   1.02813
7.74   1.02815
7.75   1.02817
7.76   1.02819
7.77   1.02821
7.78   1.02822
7.79   1.02824
7.8   1.02826
7.81   1.02828
7.82   1.0283
7.83   1.02831
7.84   1.02833
7.85   1.02835
7.86   1.02837
7.87   1.02839
7.88   1.0284
7.89   1.02842
7.9   1.02844
7.91   1.02846
7.92   1.02848
7.93   1.02849
7.94   1.02851
7.95   1.02853
7.96   1.02855
7.97   1.02856
7.98   1.02858
7.99   1.0286
8   1.02862
8.01   1.02863
8.02   1.02865
8.03   1.02867
8.04   1.02869
8.05   1.0287
8.06   1.02872
8.07   1.02874
8.08   1.02876
8.09   1.02877
8.1   1.02879
8.11   1.02881
8.12   1.02883
8.13   1.02884
8.14   1.02886
8.15   1.02888
8.16   1.0289
8.17   1.02891
8.18   1.02893
8.19   1.02895
8.2   1.02897
8.21   1.02898
8.22   1.029
8.23   1.02902
8.24   1.02904
8.25   1.02905
8.26   1.02907
8.27   1.02909
8.28   1.02911
8.29   1.02912
8.3   1.02914
8.31   1.02916
8.32   1.02917
8.33   1.02919
8.34   1.02921
8.35   1.02923
8.36   1.02924
8.37   1.02926
8.38   1.02928
8.39   1.02929
8.4   1.02931
8.41   1.02933
8.42   1.02934
8.43   1.02936
8.44   1.02938
8.45   1.0294
8.46   1.02941
8.47   1.02943
8.48   1.02945
8.49   1.02946
8.5   1.02948
8.51   1.0295
8.52   1.02951
8.53   1.02953
8.54   1.02955
8.55   1.02956
8.56   1.02958
8.57   1.0296
8.58   1.02961
8.59   1.02963
8.6   1.02965
8.61   1.02966
8.62   1.02968
8.63   1.0297
8.64   1.02971
8.65   1.02973
8.66   1.02975
8.67   1.02976
8.68   1.02978
8.69   1.0298
8.7   1.02981
8.71   1.02983
8.72   1.02984
8.73   1.02986
8.74   1.02988
8.75   1.02989
8.76   1.02991
8.77   1.02993
8.78   1.02994
8.79   1.02996
8.8   1.02997
8.81   1.02999
8.82   1.03001
8.83   1.03002
8.84   1.03004
8.85   1.03006
8.86   1.03007
8.87   1.03009
8.88   1.0301
8.89   1.03012
8.9   1.03014
8.91   1.03015
8.92   1.03017
8.93   1.03018
8.94   1.0302
8.95   1.03022
8.96   1.03023
8.97   1.03025
8.98   1.03026
8.99   1.03028
9   1.0303
9.01   1.03031
9.02   1.03033
9.03   1.03034
9.04   1.03036
9.05   1.03037
9.06   1.03039
9.07   1.0304
9.08   1.03042
9.09   1.03043
9.1   1.03045
9.11   1.03047
9.12   1.03048
9.13   1.0305
9.14   1.03051
9.15   1.03053
9.16   1.03054
9.17   1.03056
9.18   1.03057
9.19   1.03059
9.2   1.0306
9.21   1.03062
9.22   1.03063
9.23   1.03065
9.24   1.03066
9.25   1.03068
9.26   1.03069
9.27   1.03071
9.28   1.03072
9.29   1.03074
9.3   1.03075
9.31   1.03077
9.32   1.03078
9.33   1.0308
9.34   1.03081
9.35   1.03082
9.36   1.03084
9.37   1.03085
9.38   1.03087
9.39   1.03088
9.4   1.0309
9.41   1.03091
9.42   1.03093
9.43   1.03094
9.44   1.03096
9.45   1.03097
9.46   1.03099
9.47   1.031
9.48   1.03102
9.49   1.03103
9.5   1.03104
9.51   1.03106
9.52   1.03107
9.53   1.03109
9.54   1.0311
9.55   1.03112
9.56   1.03113
9.57   1.03115
9.58   1.03116
9.59   1.03118
9.6   1.03119
9.61   1.0312
9.62   1.03122
9.63   1.03123
9.64   1.03125
9.65   1.03126
9.66   1.03128
9.67   1.03129
9.68   1.0313
9.69   1.03132
9.7   1.03133
9.71   1.03135
9.72   1.03136
9.73   1.03137
9.74   1.03139
9.75   1.0314
9.76   1.03142
9.77   1.03143
9.78   1.03145
9.79   1.03146
9.8   1.03147
9.81   1.03149
9.82   1.0315
9.83   1.03152
9.84   1.03153
9.85   1.03154
9.86   1.03156
9.87   1.03157
9.88   1.03159
9.89   1.0316
9.9   1.03161
9.91   1.03163
9.92   1.03164
9.93   1.03165
9.94   1.03167
9.95   1.03168
9.96   1.0317
9.97   1.03171
9.98   1.03172
9.99   1.03174
10   1.03175
10.01   1.03176
10.02   1.03178
10.03   1.03179
10.04   1.03181
10.05   1.03182
10.06   1.03183
10.07   1.03185
10.08   1.03186
10.09   1.03188
10.1   1.03189
10.11   1.0319
10.12   1.03192
10.13   1.03193
10.14   1.03195
10.15   1.03196
10.16   1.03197
10.17   1.03199
10.18   1.032
10.19   1.03201
10.2   1.03203
10.21   1.03204
10.22   1.03206
10.23   1.03207
10.24   1.03208
10.25   1.0321
10.26   1.03211
10.27   1.03212
10.28   1.03214
10.29   1.03215
10.3   1.03216
10.31   1.03218
10.32   1.03219
10.33   1.03221
10.34   1.03222
10.35   1.03223
10.36   1.03225
10.37   1.03226
10.38   1.03227
10.39   1.03229
10.4   1.0323
10.41   1.03231
10.42   1.03233
10.43   1.03234
10.44   1.03235
10.45   1.03237
10.46   1.03238
10.47   1.03239
10.48   1.03241
10.49   1.03242
10.5   1.03243
10.51   1.03245
10.52   1.03246
10.53   1.03247
10.54   1.03249
10.55   1.0325
10.56   1.03251
10.57   1.03253
10.58   1.03254
10.59   1.03255
10.6   1.03256
10.61   1.03258
10.62   1.03259
10.63   1.0326
10.64   1.03262
10.65   1.03263
10.66   1.03264
10.67   1.03266
10.68   1.03267
10.69   1.03268
10.7   1.03269
10.71   1.03271
10.72   1.03272
10.73   1.03273
10.74   1.03275
10.75   1.03276
10.76   1.03277
10.77   1.03278
10.78   1.0328
10.79   1.03281
10.8   1.03282
10.81   1.03284
10.82   1.03285
10.83   1.03286
10.84   1.03287
10.85   1.03289
10.86   1.0329
10.87   1.03291
10.88   1.03292
10.89   1.03294
10.9   1.03295
10.91   1.03296
10.92   1.03298
10.93   1.03299
10.94   1.033
10.95   1.03301
10.96   1.03303
10.97   1.03304
10.98   1.03305
10.99   1.03306
11   1.03308
11.01   1.03309
11.02   1.0331
11.03   1.03311
11.04   1.03312
11.05   1.03314
11.06   1.03315
11.07   1.03316
11.08   1.03317
11.09   1.03318
11.1   1.03319
11.11   1.0332
11.12   1.03322
11.13   1.03323
11.14   1.03324
11.15   1.03325
11.16   1.03326
11.17   1.03327
11.18   1.03329
11.19   1.0333
11.2   1.03331
11.21   1.03332
11.22   1.03333
11.23   1.03334
11.24   1.03335
11.25   1.03337
11.26   1.03338
11.27   1.03339
11.28   1.0334
11.29   1.03341
11.3   1.03342
11.31   1.03343
11.32   1.03344
11.33   1.03346
11.34   1.03347
11.35   1.03348
11.36   1.03349
11.37   1.0335
11.38   1.03351
11.39   1.03352
11.4   1.03353
11.41   1.03354
11.42   1.03356
11.43   1.03357
11.44   1.03358
11.45   1.03359
11.46   1.0336
11.47   1.03361
11.48   1.03362
11.49   1.03363
11.5   1.03364
11.51   1.03366
11.52   1.03367
11.53   1.03368
11.54   1.03369
11.55   1.0337
11.56   1.03371
11.57   1.03372
11.58   1.03373
11.59   1.03374
11.6   1.03375
11.61   1.03377
11.62   1.03378
11.63   1.03379
11.64   1.0338
11.65   1.03381
11.66   1.03382
11.67   1.03383
11.68   1.03384
11.69   1.03385
11.7   1.03386
11.71   1.03387
11.72   1.03388
11.73   1.03389
11.74   1.03391
11.75   1.03392
11.76   1.03393
11.77   1.03394
11.78   1.03395
11.79   1.03396
11.8   1.03397
11.81   1.03398
11.82   1.03399
11.83   1.034
11.84   1.03401
11.85   1.03402
11.86   1.03403
11.87   1.03404
11.88   1.03405
11.89   1.03406
11.9   1.03408
11.91   1.03409
11.92   1.0341
11.93   1.03411
11.94   1.03412
11.95   1.03413
11.96   1.03414
11.97   1.03415
11.98   1.03416
11.99   1.03417
12   1.03418


==> anc/DayaBay_DetectorModel_Etrue_to_Erec.txt <==
# Model of P(E_rec; E_true) for the Daya Bay antineutrino detectors
#
# The model is provided as the probability distribution for an inverse
# beta decay positron of true energy E_true (positron's kinetic energy + 2*0.511 MeV gamma rays)
# to result in a reconstructed energy of E_rec.
#
# The model was determined from a Geant4-based simulation of energy
# deposition combined with analytic modeling of energy nonlinearity and
# resolution of the detectors.
#
# P(E_rec; E_true) is provided as a matrix M which operates on a
# column vector of the energy spectrum in true positron kinetic energy
# (S_true), binned in 50 keV intervals starting from 0, and provides
# the predicted spectrum in reconstructed energy (S_rec).  Hence:
#
#  S_rec = M x S_true
#
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.97686e-09 0 0 0 0 0 0 0 1.00003e-08 2.18005e-06 0 0 0 1.19948e-07 0 2.80192e-07 0 1.00112e-07 9.99336e-09 0 0 0 1.10078e-07 2.04368e-06 0 0 0 0 0 0 0 5.58068e-05 0 0 0 0 0 0 3.00127e-08 0 0 2.31971e-06 0 0 0 0 1.19899e-07 1.00041e-08 0 0 0 0 1.40041e-07 0 0 1.99945e-06 0 0 0 2.23158e-05 1.29902e-07 0 1.97026e-05 2.79894e-07 0 0 0 0 0 0 0 0 0 9.9995e-09 0 0 0 0 0 0 0 0 0 0 0 5.53961e-05 1.00066e-08 0 0 0 0 0 0 0 0 0 0 0 9.99888e-09 0 0 0 0 0 0 0 1.98863e-05 0 1.60004e-07 9.99928e-09 1.99899e-07 0 0 0 0 0 0 0 0 0 0 1.91276e-06 0 0 0 0 0 0 0 0 1.49867e-07 0 0 8.99304e-08 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.19912e-07 1.49972e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.00093e-07 0 8.99591e-08 2.03369e-06 0 0 1.30066e-07 5.52198e-05 0 0 0 0 0 0 0 0 0 0 0 2.08939e-06 0 0 0 0 0 1.98366e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.07047e-06 2.00065e-07 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.00169e-08 0 0 2.59398e-07 2.3992e-07 0 3.79648e-07 2.69862e-07 0 0 0 2.9001e-07 1.89004e-05 0 0 0 3.00869e-06 9.99026e-09 6.32433e-06 0 2.7631e-06 2.89808e-07 0 0 2.0045e-08 2.72193e-06 1.99058e-05 0 9.99927e-09 0 0 0 0 9.99024e-09 2.3187e-05 4.00178e-08 0 0 0 1.99939e-08 0 2.20093e-07 5.00703e-08 0 1.92776e-05 1.00113e-08 0 0 1.00054e-08 2.8476e-06 2.00082e-08 2.1973e-07 0 3.99687e-08 0 2.99088e-06 0 1.00131e-08 1.94047e-05 2.50255e-07 0 9.99408e-09 7.02068e-05 2.97776e-06 0 4.89715e-05 5.74782e-06 0 0 2.00041e-08 0 1.0013e-08 0 0 0 2.60368e-07 2.39988e-07 0 9.99843e-09 0 1.99952e-08 0 3.00026e-08 0 1.99806e-08 0 0 0 2.30126e-05 2.40158e-07 0 0 0 0 0 0 0 0 0 0 9.98728e-09 4.79946e-07 2.3988e-07 0 9.9944e-09 2.6003e-07 3.0016e-08 0 9.9944e-09 4.91309e-05 1.9983e-08 2.71007e-06 2.99978e-07 2.88854e-06 0 0 2.70061e-07 0 2.29823e-07 0 0 0 0 9.99043e-09 1.84266e-05 0 0 0 0 0 0 1.99751e-08 0 2.88744e-06 0 0 3.05763e-06 0 0 0 0 0 0 0 0 2.89888e-07 0 1.00146e-08 0 0 0 3.00111e-08 1.00066e-08 2.94883e-06 2.82947e-06 0 0 0 0 0 0 0 0 0 0 0 1.59806e-07 0 0 0 9.99836e-09 0 2.26211e-06 1.00139e-08 2.65879e-06 1.91848e-05 2.00056e-08 0 2.49126e-06 2.27064e-05 0 0 0 0 1.00116e-08 0 0 0 2.70176e-07 2.39661e-07 0 1.90344e-05 0 0 9.9938e-09 0 0 4.81059e-05 0 0 9.99522e-09 0 0 0 0 0 0 0 0 1.00018e-08 0 0 0 0 0 0 0 0 2.03446e-05 3.84125e-06 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.40361e-07 0 0 3.37218e-06 3.25891e-06 6.00809e-08 7.43311e-06 3.95797e-06 0 0 0 4.22014e-06 4.7421e-05 0 9.00869e-08 1.0003e-08 1.88918e-05 3.9961e-07 4.07979e-05 0 1.89112e-05 3.33778e-06 0 0 7.01575e-07 1.9734e-05 4.62031e-05 3.49671e-07 2.99978e-08 0 8.01328e-08 0 0 4.49561e-07 1.76053e-06 3.30147e-07 0 0 1.99642e-08 4.19872e-07 0 3.37143e-06 7.51055e-07 2.99925e-08 4.58143e-05 8.00902e-08 9.9999e-09 3.00099e-08 3.30178e-07 2.32904e-05 9.3038e-07 4.28473e-06 2.99712e-08 4.19671e-07 0 1.86255e-05 0 4.80631e-07 4.58274e-05 3.28334e-06 0 4.19752e-07 7.54458e-05 1.96252e-05 2.00107e-08 2.71697e-05 3.75657e-05 9.98744e-09 0 3.20065e-07 0 3.60468e-07 0 0 0 3.67519e-06 3.49983e-06 0 3.99937e-07 0 2.99929e-07 4.00052e-08 4.10035e-07 1.00109e-08 8.59167e-07 0 0 0 1.64018e-06 3.47229e-06 9.99446e-09 3.99987e-07 0 0 0 0 0 0 9.98309e-08 0 3.49555e-07 6.87923e-06 4.01799e-06 0 3.29815e-07 3.26037e-06 3.20171e-07 0 8.99496e-08 2.79148e-05 4.49617e-07 1.92805e-05 3.45975e-06 1.83508e-05 0 0 3.59082e-06 0 3.55726e-06 0 0 0 0 4.39579e-07 4.43139e-05 0 1.99887e-08 0 0 0 0 4.0949e-07 0 1.78142e-05 4.00113e-08 0 1.81759e-05 0 0 0 1.99978e-08 0 1.00101e-08 4.00462e-08 0 3.40868e-06 3.00104e-08 2.50364e-07 9.99435e-09 0 0 3.40126e-07 4.00265e-08 1.79529e-05 1.84365e-05 0 6.00604e-08 0 0 0 0 0 0 0 1.99856e-08 4.29592e-07 3.36591e-06 4.00507e-07 0 1.99977e-08 3.19948e-07 0 1.86774e-05 3.30458e-07 1.96511e-05 4.43704e-05 2.70075e-07 9.99466e-09 1.85094e-05 2.07149e-06 0 0 0 0 2.20256e-07 0 0 0 3.46226e-06 3.97437e-06 0 4.45769e-05 1.99988e-08 0 2.99814e-08 0 0 2.63287e-05 4.99804e-08 0 3.59828e-07 0 0 0 0 0 0 2.99972e-08 0 4.50079e-07 0 0 9.99987e-09 0 0 4.70674e-07 0 0 4.82909e-05 2.4408e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.49423e-06 9.99613e-09 8.98728e-08 1.98141e-05 1.87237e-05 5.80782e-07 3.89739e-05 2.30882e-05 0 1.00193e-08 0 2.30808e-05 5.19111e-05 4.99653e-08 1.5515e-06 4.00119e-08 4.04325e-05 4.13597e-06 0.0001029 0 4.07857e-05 1.84777e-05 9.98878e-09 1.00014e-08 9.03027e-06 4.53021e-05 3.1707e-05 4.7855e-06 6.7995e-07 5.00356e-08 1.19198e-06 0 1.40111e-07 4.76534e-06 1.0003e-08 4.12183e-06 6.99234e-08 9.01107e-08 4.79141e-07 4.74855e-06 1.99982e-08 1.8888e-05 8.39179e-06 5.99849e-07 3.04962e-05 6.50733e-07 8.99991e-08 1.79059e-06 4.25229e-06 6.54149e-05 9.20376e-06 2.38107e-05 4.69549e-07 4.32661e-06 6.99768e-08 4.51033e-05 0 4.576e-06 3.36908e-05 1.93797e-05 0 4.16753e-06 5.276e-05 4.5096e-05 5.40288e-07 4.30837e-06 8.37682e-05 9.98744e-08 5.30615e-07 4.18085e-06 8.00793e-08 4.32562e-06 6.00232e-08 0 0 1.8446e-05 1.9219e-05 0 4.35932e-06 9.99533e-09 4.29898e-06 6.30082e-07 4.11035e-06 6.00654e-08 8.21204e-06 0 1.00087e-08 0 5.00055e-08 1.84021e-05 0 4.33986e-06 0 4.9973e-08 0 0 8.00135e-08 0 1.22792e-06 4.99892e-08 3.83511e-06 3.78558e-05 2.21489e-05 0 3.89782e-06 1.93222e-05 4.56244e-06 0 1.03942e-06 4.12924e-06 4.07653e-06 4.03811e-05 2.02585e-05 4.04896e-05 0 5.69411e-07 1.84042e-05 0 1.79961e-05 0 5.99313e-08 9.99858e-09 0 4.73546e-06 3.01135e-05 9.98695e-09 9.99435e-07 1.00066e-08 0 0 0 4.13485e-06 0 3.95449e-05 5.40153e-07 1.99862e-08 4.09683e-05 0 3.99782e-08 0 5.69937e-07 0 6.50658e-07 5.50635e-07 0 1.78831e-05 1.27044e-06 4.31628e-06 6.1965e-07 0 0 4.55168e-06 1.0607e-06 3.99341e-05 4.04824e-05 9.99118e-09 5.80584e-07 0 0 1.99883e-08 0 8.00005e-08 0 0 6.09561e-07 3.98622e-06 1.84975e-05 3.95501e-06 9.99514e-09 4.99944e-07 4.77922e-06 0 3.93768e-05 4.28594e-06 4.08114e-05 3.02749e-05 4.20117e-06 3.99787e-08 4.01704e-05 3.90281e-06 0 0 0 1.00005e-08 4.22491e-06 1.00026e-08 0 0 1.88023e-05 2.3317e-05 0 2.91714e-05 1.5999e-07 0 4.79703e-07 9.00563e-08 0 3.88128e-06 5.99765e-07 0 4.25796e-06 0 0 0 0 4.9951e-08 0 5.69947e-07 0 4.53079e-06 0 0 4.99994e-08 0 0 4.15595e-06 0 1.00081e-08 3.21973e-05 5.59983e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32187e-05 1.49942e-07 1.42798e-06 4.2691e-05 4.00566e-05 4.94666e-06 9.10156e-05 5.95895e-05 3.99231e-08 1.10212e-07 2.60235e-07 5.9712e-05 6.27114e-05 7.39487e-07 1.48243e-05 8.00238e-07 2.9867e-05 1.93312e-05 0.000108024 0 3.45888e-05 4.40508e-05 1.19865e-07 2.80039e-07 4.3227e-05 5.18667e-05 1.18814e-05 2.42272e-05 7.59945e-06 8.40598e-07 9.87637e-06 0 1.67132e-06 2.74931e-05 1.0003e-08 2.17997e-05 9.98906e-07 9.01107e-07 4.89123e-06 2.34628e-05 2.49977e-07 3.82562e-05 3.87044e-05 5.1987e-06 1.07787e-05 6.08685e-06 7.09993e-07 1.60953e-05 2.07912e-05 9.24422e-05 4.36278e-05 6.04756e-05 6.24401e-06 1.96346e-05 8.59715e-07 5.15852e-05 1.99869e-08 2.34608e-05 2.68926e-05 4.23031e-05 0 2.0188e-05 4.41217e-05 4.96326e-05 5.35285e-06 6.57752e-06 6.64747e-05 8.28957e-07 4.84562e-06 1.89739e-05 9.80971e-07 2.00561e-05 9.20355e-07 1.09878e-07 0 4.05272e-05 3.84481e-05 0 1.85871e-05 9.99533e-08 1.86256e-05 7.24094e-06 2.06118e-05 7.8085e-07 3.82729e-05 1.00037e-08 1.00087e-08 0 1.18013e-06 3.65641e-05 1.19934e-07 1.85394e-05 5.99915e-08 6.79633e-07 0 0 1.08018e-06 9.99095e-09 9.06464e-06 8.29821e-07 1.79172e-05 8.23708e-05 5.56122e-05 0 1.87995e-05 3.90445e-05 2.31023e-05 1.00062e-08 9.4647e-06 9.79819e-07 1.81645e-05 2.99008e-05 4.2237e-05 3.09444e-05 0 4.85498e-06 3.84287e-05 0 3.83005e-05 0 9.18947e-07 1.09984e-07 0 2.41369e-05 1.13163e-05 0 9.5546e-06 1.20079e-07 0 1.99862e-08 0 1.97754e-05 1.00042e-08 3.11024e-05 4.76135e-06 4.4969e-07 2.95771e-05 9.00732e-08 8.7952e-07 0 5.60938e-06 8.00922e-08 4.96502e-06 4.91567e-06 0 3.8775e-05 1.01035e-05 1.89876e-05 5.45692e-06 0 0 1.99074e-05 1.00467e-05 3.48061e-05 3.08642e-05 1.99824e-08 4.55458e-06 2.99547e-08 0 1.1993e-07 9.98808e-09 8.40005e-07 0 9.99815e-09 4.46678e-06 1.83826e-05 3.83235e-05 1.84233e-05 1.19942e-07 4.97944e-06 2.23863e-05 1.99871e-08 2.98879e-05 1.85757e-05 3.09759e-05 1.06092e-05 1.7985e-05 8.19562e-07 3.03054e-05 1.82231e-05 7.99299e-08 0 0 4.00021e-08 1.79609e-05 1.20031e-07 0 0 3.74844e-05 6.20521e-05 1.00084e-07 5.93825e-06 1.51991e-06 1.20065e-07 5.23675e-06 8.70544e-07 9.99604e-09 1.10036e-07 4.71815e-06 0 1.86511e-05 0 1.00076e-08 1.00105e-08 0 9.09109e-07 1.00054e-08 4.82955e-06 9.98884e-09 2.46643e-05 0 0 7.6999e-07 2.00062e-08 1.00018e-08 1.80659e-05 9.99231e-09 2.00161e-08 7.36166e-06 4.09333e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.58671e-05 2.43906e-06 8.71766e-06 5.06126e-05 3.78073e-05 1.87052e-05 0.000120119 7.59911e-05 8.18424e-07 1.12216e-06 2.80253e-06 8.06427e-05 6.70815e-05 5.56614e-06 5.86766e-05 7.04209e-06 7.97654e-06 3.70039e-05 7.93443e-05 1.90056e-07 2.74107e-05 5.55131e-05 1.20864e-06 3.15044e-06 9.90624e-05 5.69903e-05 2.75095e-05 5.44089e-05 3.68573e-05 6.10434e-06 4.00163e-05 7.00825e-08 1.16292e-05 7.48069e-05 3.60108e-07 5.97266e-05 8.23099e-06 5.88724e-06 1.95749e-05 6.09414e-05 2.44978e-06 3.0543e-05 7.72886e-05 2.09247e-05 2.00375e-05 2.72607e-05 6.00994e-06 6.97631e-05 4.37036e-05 9.63489e-05 9.77399e-05 8.62939e-05 2.86725e-05 4.27665e-05 6.84773e-06 6.04578e-05 2.5983e-07 5.45315e-05 4.77469e-05 4.83192e-05 9.9901e-09 4.19951e-05 3.66431e-05 4.55657e-05 2.42329e-05 3.01286e-05 3.61763e-05 5.58298e-06 1.88518e-05 4.39089e-05 7.09703e-06 4.12936e-05 7.5229e-06 1.13873e-06 3.99406e-08 4.29807e-05 3.05085e-05 8.98483e-08 3.70942e-05 1.23942e-06 3.81109e-05 3.21242e-05 4.23836e-05 5.55604e-06 7.17605e-05 2.40089e-07 1.70149e-07 0 9.031e-06 3.04701e-05 1.19934e-06 3.48588e-05 1.06985e-06 5.1872e-06 1.2012e-07 2.00044e-08 9.05153e-06 2.39783e-07 3.7796e-05 6.05869e-06 3.47457e-05 8.0481e-05 6.65167e-05 0 3.79188e-05 3.73843e-05 5.70204e-05 1.90118e-07 3.87183e-05 6.22885e-06 3.55198e-05 1.50904e-05 4.96264e-05 9.09542e-06 0 1.91002e-05 3.9709e-05 5.99764e-08 3.01068e-05 1.00156e-08 5.42378e-06 1.30981e-06 2.00033e-08 5.54369e-05 2.50962e-05 1.89752e-07 3.76787e-05 1.27084e-06 0 2.19848e-07 0 4.06294e-05 1.80075e-07 1.85835e-05 1.83052e-05 3.63749e-06 8.24362e-06 9.30757e-07 5.68689e-06 1.50091e-07 2.52772e-05 1.06122e-06 1.93396e-05 1.85214e-05 9.99229e-09 3.67258e-05 3.83033e-05 3.57019e-05 2.40564e-05 9.99934e-09 0 4.73575e-05 3.76549e-05 2.72492e-05 8.72836e-06 2.89744e-07 1.85386e-05 1.99698e-07 0 1.06937e-06 3.29607e-07 5.46003e-06 3.80055e-07 1.0998e-07 1.88264e-05 3.42975e-05 3.00935e-05 3.57553e-05 1.26938e-06 1.87979e-05 5.38112e-05 1.49903e-07 8.3478e-06 3.54191e-05 1.36438e-05 1.90846e-05 3.55999e-05 5.82689e-06 8.07409e-06 3.48852e-05 1.0291e-06 3.00626e-08 1.00007e-08 1.27007e-06 3.47604e-05 1.12029e-06 0 2.99778e-08 3.00296e-05 8.55688e-05 1.09092e-06 4.0988e-07 1.13693e-05 1.20065e-06 1.84186e-05 5.23327e-06 1.89925e-07 1.90063e-07 1.95223e-05 0 3.62127e-05 1.99935e-08 2.00152e-07 2.00211e-08 0 5.55456e-06 0 1.83783e-05 9.98884e-08 5.48996e-05 4.00487e-08 0 5.07993e-06 2.10065e-07 2.00036e-07 3.51403e-05 2.99769e-08 1.28103e-06 6.40145e-06 1.08135e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.27154e-05 1.85128e-05 3.61588e-05 5.31966e-05 3.96667e-05 3.4937e-05 0.000132797 7.64109e-05 7.9447e-06 7.3341e-06 1.62246e-05 8.47029e-05 4.3961e-05 1.92067e-05 0.00011357 2.80283e-05 1.23946e-06 3.63546e-05 9.5055e-05 1.95057e-06 3.61305e-05 7.33613e-05 8.76016e-06 1.99428e-05 0.000117935 7.14906e-05 6.69805e-05 6.68272e-05 9.43431e-05 2.27362e-05 7.97421e-05 5.00589e-07 4.10124e-05 0.00013283 3.34101e-06 0.000119913 3.30039e-05 2.06754e-05 3.4578e-05 9.11422e-05 1.59086e-05 1.23452e-05 8.30767e-05 4.7918e-05 3.50856e-05 6.62346e-05 2.09298e-05 0.000147429 6.33041e-05 7.59361e-05 0.000120029 9.36049e-05 7.4978e-05 4.91814e-05 2.88104e-05 8.90962e-05 2.16858e-06 6.51555e-05 7.19303e-05 5.19929e-05 2.89713e-07 6.09739e-05 3.01643e-05 4.08293e-05 5.46291e-05 7.37222e-05 3.74058e-05 2.0634e-05 3.43798e-05 6.79938e-05 2.78876e-05 4.89035e-05 3.26326e-05 7.22196e-06 1.06841e-06 5.55885e-05 1.33993e-05 8.98483e-07 3.70442e-05 8.25614e-06 4.02604e-05 8.10905e-05 5.04643e-05 1.99717e-05 6.5057e-05 1.92071e-06 1.86163e-06 5.99777e-08 3.94844e-05 9.67638e-06 6.64632e-06 3.25789e-05 6.71905e-06 1.95195e-05 1.16116e-06 3.30072e-07 3.83265e-05 2.26795e-06 6.68268e-05 2.26551e-05 3.20991e-05 5.41539e-05 4.73363e-05 1.00091e-07 3.69393e-05 3.69542e-05 6.46745e-05 1.611e-06 7.41685e-05 1.95764e-05 3.56996e-05 2.65207e-05 4.37269e-05 8.65564e-06 6.00293e-08 3.60727e-05 4.19995e-05 5.49783e-07 9.49269e-06 2.00312e-08 2.04066e-05 7.66891e-06 2.60042e-07 6.35991e-05 5.28162e-05 1.7577e-06 6.81815e-05 8.10537e-06 0 1.5889e-06 5.00064e-08 4.88492e-05 1.56065e-06 4.06439e-05 3.25992e-05 2.11254e-05 2.24826e-06 6.47526e-06 1.89896e-05 1.50091e-06 5.88235e-05 6.38735e-06 4.14219e-05 3.35487e-05 3.19753e-07 3.51764e-05 7.65166e-05 3.04142e-05 5.55086e-05 1.99987e-07 9.98947e-09 6.79551e-05 6.88856e-05 4.04439e-05 2.26957e-06 2.92742e-06 3.61964e-05 1.84721e-06 0 7.06586e-06 2.74672e-06 1.88301e-05 3.00043e-06 1.37974e-06 3.99612e-05 2.94221e-05 9.36863e-06 3.06788e-05 7.23648e-06 3.5306e-05 6.35096e-05 1.51902e-06 1.92179e-06 2.87699e-05 2.14802e-05 3.35909e-05 2.88981e-05 1.99693e-05 8.30421e-07 2.9081e-05 6.45434e-06 3.30689e-07 2.70018e-07 6.37033e-06 2.97045e-05 6.9518e-06 4.99788e-08 1.8986e-07 1.13674e-05 7.39453e-05 6.23523e-06 2.99912e-08 3.88776e-05 6.46352e-06 3.48984e-05 1.88518e-05 1.58937e-06 2.08069e-06 3.41666e-05 1.1999e-07 3.43436e-05 1.99935e-07 1.81137e-06 2.80295e-07 0 2.08096e-05 3.00162e-08 3.28869e-05 1.40843e-06 6.36311e-05 3.00365e-07 4.99353e-08 1.86698e-05 1.48046e-06 1.41025e-06 2.91718e-05 3.69715e-07 6.49524e-06 2.2305e-05 1.01033e-06 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.6243e-05 8.84458e-05 0.000100578 7.02671e-05 7.40452e-05 3.87021e-05 0.000134635 0.000104896 3.86456e-05 2.67915e-05 5.90232e-05 0.000103184 2.84706e-05 3.91129e-05 0.000120496 6.89305e-05 5.67754e-06 3.40068e-05 0.000135553 9.83288e-06 3.93141e-05 9.9374e-05 3.09053e-05 6.3919e-05 9.47828e-05 8.73018e-05 0.000104949 5.20511e-05 0.00013965 5.40484e-05 0.000101208 5.46643e-06 8.43867e-05 0.000166447 1.62749e-05 0.000187684 7.56971e-05 4.40041e-05 3.81516e-05 9.83e-05 5.74348e-05 1.38459e-05 7.55161e-05 7.85203e-05 3.50556e-05 0.00010621 4.15096e-05 0.000179369 8.74071e-05 5.09871e-05 0.000132324 0.000108956 0.000138018 4.54644e-05 7.44853e-05 0.000109752 1.45105e-05 5.28994e-05 8.87557e-05 6.13224e-05 2.81721e-06 9.05864e-05 4.27919e-05 5.15912e-05 7.34391e-05 0.00010606 3.38471e-05 4.00896e-05 3.15566e-05 0.000112723 6.18612e-05 4.53189e-05 7.15676e-05 2.20455e-05 6.92969e-06 8.76738e-05 1.87691e-05 7.88669e-06 4.18534e-05 3.2145e-05 4.81585e-05 0.000117825 5.36646e-05 3.98734e-05 4.57856e-05 1.0864e-05 1.0349e-05 3.4987e-07 9.29303e-05 2.02133e-06 2.18879e-05 2.9819e-05 2.22369e-05 3.92488e-05 8.14817e-06 2.32051e-06 9.13854e-05 1.36077e-05 5.91698e-05 5.22087e-05 1.9605e-05 3.34962e-05 3.47626e-05 1.13103e-06 3.99676e-05 5.54963e-05 4.24327e-05 7.81484e-06 8.49824e-05 3.44636e-05 3.31718e-05 5.36014e-05 3.14177e-05 2.94951e-05 4.70229e-07 3.73014e-05 7.19663e-05 4.54821e-06 1.99846e-06 5.0078e-07 3.95347e-05 2.87859e-05 2.82046e-06 4.25992e-05 6.43228e-05 1.01168e-05 5.92865e-05 2.85389e-05 1.5e-07 9.64335e-06 5.10065e-07 4.35258e-05 8.10337e-06 7.79908e-05 3.01485e-05 6.99517e-05 7.3643e-06 2.18277e-05 3.20025e-05 8.59521e-06 7.86114e-05 2.0874e-05 6.04612e-05 2.87131e-05 2.02843e-06 5.51387e-05 8.48795e-05 1.26384e-05 7.2599e-05 2.34984e-06 1.69821e-07 7.66884e-05 6.17709e-05 4.91804e-05 7.86852e-06 1.48069e-05 4.50453e-05 7.70834e-06 9.99678e-09 2.17772e-05 1.39633e-05 3.34002e-05 1.47521e-05 7.44862e-06 5.27919e-05 1.12293e-05 1.7279e-06 2.01155e-05 2.33487e-05 3.61459e-05 4.08733e-05 7.31527e-06 7.42694e-06 1.15861e-05 4.16011e-05 2.80108e-05 1.29336e-05 3.34621e-05 7.60386e-07 1.07377e-05 1.92032e-05 2.0142e-06 1.98013e-06 2.0011e-05 1.08226e-05 2.34561e-05 3.39856e-07 2.00852e-06 9.91647e-06 4.22701e-05 1.97666e-05 5.59835e-07 6.66559e-05 1.95206e-05 3.61076e-05 3.20801e-05 7.20715e-06 1.09036e-05 2.94784e-05 8.19934e-07 3.26344e-05 2.25926e-06 8.83669e-06 2.23235e-06 1.0001e-08 4.20488e-05 5.40292e-07 2.77374e-05 7.23192e-06 3.94469e-05 2.06251e-06 4.0947e-07 3.34596e-05 6.99216e-06 7.13128e-06 1.02447e-05 2.23828e-06 1.94757e-05 4.403e-05 1.10036e-07 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000233432 0.000286939 0.000206787 0.000120371 0.000126328 6.20135e-05 0.000155915 0.000163106 0.000109759 6.91429e-05 0.000127545 0.000122784 5.56212e-05 5.20439e-05 0.000118144 0.000122566 2.96371e-05 5.25987e-05 0.000167715 3.25695e-05 4.55511e-05 0.000133481 7.08804e-05 0.000124758 7.67623e-05 8.54105e-05 0.000121018 5.97438e-05 0.0001399 9.10247e-05 0.000131758 2.90242e-05 0.000111718 0.000149094 5.12354e-05 0.000208033 0.000108921 6.70724e-05 3.86108e-05 9.75203e-05 0.000123999 4.9421e-05 0.000101833 0.000108053 4.62842e-05 0.000129616 5.45895e-05 0.000158633 0.000109909 3.7998e-05 0.000194209 0.000141875 0.000185092 4.62238e-05 0.000131476 8.92762e-05 5.42045e-05 5.98385e-05 9.17449e-05 8.79195e-05 1.4156e-05 0.000146114 6.61875e-05 9.84059e-05 8.08731e-05 0.000113177 3.33473e-05 6.63166e-05 2.94641e-05 0.000161123 9.09601e-05 3.72484e-05 9.19655e-05 4.59688e-05 3.18326e-05 8.99069e-05 5.21174e-05 3.42023e-05 7.22287e-05 7.64843e-05 8.96387e-05 0.000120396 5.58948e-05 4.84928e-05 8.07218e-05 3.68736e-05 3.48505e-05 3.40874e-06 0.000131405 5.25346e-06 4.70339e-05 5.9758e-05 4.51036e-05 5.75689e-05 3.53755e-05 1.14125e-05 0.000128132 4.92254e-05 2.99493e-05 8.71112e-05 2.69257e-05 2.53972e-05 4.43178e-05 8.2175e-06 6.74622e-05 7.24683e-05 2.45431e-05 2.55258e-05 8.0325e-05 3.84829e-05 4.83588e-05 6.95419e-05 1.28191e-05 6.5477e-05 3.53172e-06 3.60427e-05 9.28911e-05 2.25511e-05 3.75711e-06 3.45538e-06 5.08817e-05 6.3411e-05 1.39223e-05 2.84428e-05 5.39378e-05 3.4395e-05 3.81884e-05 5.60271e-05 1.34e-06 3.41364e-05 3.70047e-06 3.23797e-05 2.66111e-05 9.22981e-05 2.03858e-05 0.000125304 2.28423e-05 4.04229e-05 2.68653e-05 2.91176e-05 7.22321e-05 4.0877e-05 8.14124e-05 1.45268e-05 1.04719e-05 7.22221e-05 7.47559e-05 9.59395e-06 7.99848e-05 9.34938e-06 1.5184e-06 5.9392e-05 3.50332e-05 4.32428e-05 2.36156e-05 4.19729e-05 6.21625e-05 2.46327e-05 1.09965e-07 3.90271e-05 3.97925e-05 3.13902e-05 3.94657e-05 1.94764e-05 5.97969e-05 3.73645e-06 3.05629e-06 3.04285e-05 5.07553e-05 3.70858e-05 2.57458e-05 2.0077e-05 2.26612e-05 2.51348e-06 5.84834e-05 1.2132e-05 1.13932e-05 2.76352e-05 5.22265e-06 3.09223e-06 3.17022e-05 8.28726e-06 9.57063e-06 3.39018e-05 1.88219e-06 5.07631e-05 2.63888e-06 7.94413e-06 2.82084e-05 1.44895e-05 3.08959e-05 3.44899e-06 5.94463e-05 3.21375e-05 3.29995e-05 3.0389e-05 2.09217e-05 3.78925e-05 1.46942e-05 4.9796e-06 4.33993e-05 9.03705e-06 2.82114e-05 1.07914e-05 2.50026e-07 5.75036e-05 2.35127e-06 1.37987e-05 2.05171e-05 1.49326e-05 8.62048e-06 2.65656e-06 3.03696e-05 1.97161e-05 1.92735e-05 2.3033e-06 1.07617e-05 3.32868e-05 5.26519e-05 1.01033e-06 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000683976 0.000686644 0.000411767 0.000231403 0.000187757 0.000159014 0.000247271 0.000246874 0.000189595 0.00014554 0.000191963 0.000159475 0.000124703 9.11667e-05 0.000164549 0.000187676 9.24099e-05 9.60464e-05 0.000194753 7.39417e-05 8.22522e-05 0.000191183 0.000128186 0.000169404 0.000100205 8.21682e-05 0.000120467 0.000114672 0.000163488 0.000119595 0.0001748 0.000100378 0.000134726 0.000120402 0.000104301 0.000190895 0.000133294 0.000117775 6.56423e-05 0.000117374 0.000205161 0.000132866 0.00016393 0.000130587 0.000103437 0.00015104 6.77593e-05 0.000152681 0.00012906 5.51336e-05 0.000292199 0.000188778 0.000218031 7.03748e-05 0.000200623 5.57764e-05 0.000129885 0.000110645 0.000101472 0.000134497 4.66837e-05 0.000205908 0.000113369 0.000168723 0.000105366 0.000139147 6.55351e-05 0.000131485 6.07204e-05 0.000165734 0.000102562 4.25853e-05 7.95107e-05 7.16902e-05 9.32712e-05 6.59131e-05 9.70051e-05 8.76021e-05 0.000113652 0.000138575 0.000138697 0.000117805 6.38355e-05 4.74116e-05 0.000146558 9.25642e-05 7.53058e-05 1.52044e-05 0.000124804 2.34955e-05 8.06053e-05 0.000120606 7.19099e-05 9.49787e-05 9.24427e-05 3.48776e-05 0.0001208 0.000112488 3.0668e-05 0.000126453 5.75167e-05 4.10054e-05 6.18791e-05 3.60429e-05 9.58663e-05 7.8949e-05 3.36079e-05 5.51141e-05 8.62717e-05 4.13724e-05 8.00319e-05 8.17322e-05 4.29969e-06 0.000103018 1.39268e-05 5.53527e-05 6.92057e-05 6.39148e-05 1.52583e-05 1.45527e-05 5.48471e-05 9.1217e-05 5.00382e-05 4.92628e-05 6.41225e-05 7.58409e-05 4.7783e-05 7.79216e-05 7.27999e-06 7.36592e-05 1.86324e-05 2.60975e-05 5.36723e-05 8.78621e-05 3.21291e-05 0.000144131 4.22773e-05 5.56252e-05 1.29429e-05 5.59939e-05 4.60149e-05 6.93698e-05 0.000109561 1.48872e-05 3.19453e-05 8.39076e-05 6.42323e-05 2.23225e-05 9.59958e-05 2.48284e-05 9.13038e-06 2.92708e-05 3.68844e-05 3.28169e-05 4.2772e-05 7.23461e-05 9.40246e-05 5.03438e-05 7.79749e-07 4.96409e-05 6.36141e-05 2.42501e-05 6.20889e-05 2.95645e-05 7.86633e-05 1.03602e-05 1.3204e-05 5.14451e-05 7.87717e-05 5.39239e-05 3.88336e-05 3.10399e-05 4.31503e-05 3.62502e-06 7.48959e-05 3.20581e-06 3.08886e-05 1.27632e-05 1.91297e-05 7.15516e-06 3.15224e-05 2.14146e-05 2.64517e-05 3.97021e-05 1.18137e-06 8.54821e-05 9.49597e-06 1.98353e-05 5.18038e-05 3.80461e-06 2.79635e-05 1.32261e-05 3.64777e-05 3.33581e-05 4.17641e-05 2.10532e-05 3.10577e-05 8.14369e-05 1.2755e-05 2.28581e-05 5.89718e-05 2.38022e-05 5.50116e-05 3.06122e-05 2.02021e-06 7.48467e-05 1.01655e-05 1.1219e-05 3.38422e-05 6.8812e-06 2.06451e-05 1.24339e-05 2.14497e-05 3.245e-05 3.20458e-05 5.62806e-06 3.03067e-05 3.83409e-05 5.12716e-05 7.09231e-06 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.0015451 0.00135065 0.000845524 0.000455254 0.000291732 0.000339347 0.000382266 0.000377807 0.000249549 0.000257585 0.000241908 0.000268919 0.000232965 0.000168023 0.000276677 0.000263988 0.000203862 0.000183291 0.000244908 0.000133039 0.000148456 0.000280953 0.00021355 0.000221641 0.000179303 0.000106505 0.00015584 0.000204618 0.000285169 0.00014059 0.000225974 0.00022912 0.000178551 0.000151142 0.000163989 0.000210164 0.000190052 0.000220511 0.000132612 0.000166649 0.000285274 0.000251116 0.000225387 0.000161889 0.000199505 0.000196611 0.000105509 0.000194774 0.000181248 9.53997e-05 0.00036857 0.000270557 0.000251708 0.000150172 0.000261103 7.07708e-05 0.000225222 0.000188778 0.000149049 0.000206821 9.60748e-05 0.000241247 0.000174707 0.000218975 0.000146778 0.000203853 0.000140936 0.000247529 0.000135938 0.000130937 0.000113532 9.19194e-05 7.46688e-05 0.000112355 0.000179173 6.2999e-05 0.000123374 0.000141671 0.000153226 0.000228233 0.000172759 0.000162301 8.32672e-05 4.65106e-05 0.000205681 0.000174224 0.000119274 4.37038e-05 0.000104042 7.26879e-05 0.00014478 0.000170624 0.000105335 0.000155986 0.00014939 7.20758e-05 0.000105338 0.000171535 6.94723e-05 0.000150987 9.92735e-05 8.51905e-05 8.34283e-05 0.000103905 0.000121442 9.75511e-05 6.72059e-05 8.73341e-05 0.000103542 6.30484e-05 0.000127961 0.000110583 1.04392e-05 0.000143348 4.3011e-05 9.77488e-05 4.11393e-05 0.000114825 4.55449e-05 4.2987e-05 6.6314e-05 0.000105845 0.000119289 9.52687e-05 0.000108697 0.000120403 9.34072e-05 9.28515e-05 2.77799e-05 0.000108175 5.77774e-05 3.99103e-05 8.92671e-05 7.03776e-05 7.35608e-05 0.000121496 5.79951e-05 6.91262e-05 6.35653e-06 7.81474e-05 3.6506e-05 0.000126225 0.00011821 5.07486e-05 7.15847e-05 0.000111197 4.58559e-05 3.66433e-05 0.00012324 5.11866e-05 3.63217e-05 1.87669e-05 5.59971e-05 2.48201e-05 6.13785e-05 7.95398e-05 0.000105856 7.66341e-05 4.15866e-06 4.76021e-05 6.66705e-05 3.68402e-05 6.62395e-05 2.56053e-05 0.000100627 3.25991e-05 3.59763e-05 6.17482e-05 0.000100571 7.86211e-05 7.82172e-05 3.00705e-05 6.11371e-05 1.07249e-05 9.34875e-05 5.32966e-06 7.02296e-05 8.77531e-06 4.34921e-05 2.5018e-05 2.90445e-05 3.34697e-05 5.13634e-05 4.40023e-05 5.00581e-06 0.000122332 2.03714e-05 2.89086e-05 6.49323e-05 4.49364e-06 1.75447e-05 3.7569e-05 3.71677e-05 3.71902e-05 4.838e-05 2.51357e-05 3.04379e-05 0.000117179 2.89187e-05 5.70854e-05 7.16657e-05 4.16264e-05 7.25849e-05 5.84415e-05 1.01911e-05 8.98819e-05 2.64043e-05 2.1568e-05 4.52894e-05 1.6923e-05 3.1268e-05 3.52244e-05 3.54095e-05 3.44006e-05 3.51063e-05 2.14207e-05 5.36087e-05 4.36752e-05 4.44701e-05 2.87194e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00290327 0.00235869 0.00163478 0.000907306 0.000517367 0.000567163 0.000537372 0.000573506 0.000350824 0.000394809 0.000329337 0.000426044 0.000387579 0.000277937 0.00042477 0.000330328 0.000336054 0.000317241 0.000328345 0.000210872 0.000244294 0.000403652 0.000332776 0.000296682 0.00028065 0.0001688 0.000232047 0.000299199 0.000476715 0.000184711 0.000310635 0.000389508 0.000256383 0.000227877 0.000225408 0.000289979 0.000291501 0.000370676 0.000249403 0.000222002 0.000373006 0.000390656 0.000278521 0.000242389 0.000278475 0.000263266 0.000178268 0.000275061 0.000305455 0.00015382 0.00039305 0.000392407 0.000303069 0.000278891 0.000308638 0.000142712 0.000323488 0.000259951 0.000237545 0.000299695 0.000150441 0.000268321 0.000230637 0.000246055 0.000190962 0.000284173 0.000245887 0.000356861 0.000229146 9.58094e-05 0.000127446 0.000173956 0.0001304 0.000167154 0.000270438 0.000123685 0.000142663 0.000160819 0.000200319 0.000346648 0.000203472 0.000238181 0.000107499 6.54112e-05 0.000240297 0.000268449 0.00016018 9.00166e-05 0.000108822 0.000150729 0.000246144 0.000179354 0.000153308 0.000212895 0.000168569 0.000116726 0.00011979 0.000200129 0.000127804 0.000151847 0.000144326 0.000130045 0.000116542 0.000202034 0.000153694 0.000141686 0.000110259 0.000121175 0.000139412 0.000118678 0.000181855 0.000167795 3.56074e-05 0.000194122 8.59419e-05 0.000152722 3.91389e-05 0.000141804 9.85441e-05 9.05411e-05 8.6351e-05 0.000114384 0.000207304 0.000142693 0.000154894 0.000167142 0.000153103 0.000100346 6.84999e-05 0.000118828 0.000125196 7.06021e-05 0.000129884 6.35836e-05 0.000108691 9.8592e-05 7.69604e-05 9.47771e-05 1.66009e-05 9.88399e-05 6.06033e-05 0.000203734 9.36247e-05 0.000133724 0.000133527 0.000157209 4.12643e-05 4.84104e-05 0.000146327 8.20346e-05 9.40109e-05 3.30122e-05 7.41791e-05 3.10177e-05 8.30744e-05 8.11883e-05 9.57563e-05 9.4487e-05 1.2326e-05 4.85316e-05 6.66505e-05 6.84704e-05 6.48993e-05 1.28776e-05 0.000118065 7.01235e-05 6.88165e-05 6.01762e-05 0.000110696 9.22496e-05 0.00012217 2.61031e-05 7.42794e-05 2.24111e-05 0.000100204 1.72613e-05 0.000131397 2.08289e-05 6.43326e-05 5.93828e-05 4.25727e-05 4.27691e-05 6.86645e-05 5.34128e-05 1.57883e-05 0.00015492 2.80881e-05 2.75097e-05 6.77842e-05 1.44995e-05 1.99067e-05 6.61506e-05 5.14268e-05 6.09632e-05 4.76205e-05 3.38612e-05 2.93384e-05 0.000124471 5.44287e-05 9.65822e-05 7.84925e-05 5.62317e-05 8.93877e-05 7.8783e-05 3.26834e-05 9.42976e-05 4.64251e-05 2.98872e-05 6.21606e-05 4.36076e-05 3.05972e-05 7.53524e-05 6.66291e-05 4.42137e-05 4.74485e-05 5.71418e-05 6.93366e-05 6.5713e-05 4.35198e-05 7.81655e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00484881 0.00375653 0.00279995 0.00165613 0.000983061 0.000869871 0.000734479 0.000807906 0.000540489 0.000500993 0.00045497 0.0005801 0.000530492 0.000413683 0.000547378 0.000396058 0.000450644 0.000460171 0.00043835 0.000327826 0.000374079 0.000507923 0.000461682 0.000393605 0.000358926 0.000280729 0.000329002 0.000385388 0.000654862 0.000284472 0.000423482 0.000501781 0.000371433 0.000320557 0.00029852 0.000420437 0.000406245 0.000523253 0.000369178 0.000281564 0.000453179 0.000503664 0.000351093 0.000385423 0.000325619 0.000317007 0.000271667 0.000357458 0.000452494 0.000220045 0.000374383 0.000547746 0.000367267 0.000413506 0.000349334 0.000255135 0.000425451 0.000325467 0.000346385 0.000375472 0.000204847 0.000317342 0.000280267 0.000257486 0.000228822 0.000341391 0.000350767 0.000418943 0.000280625 0.000104421 0.000162331 0.000249734 0.000237092 0.000215021 0.00036282 0.000216726 0.000180541 0.000181284 0.000248571 0.000442473 0.000236934 0.00030582 0.000137582 0.000109059 0.000260248 0.000362074 0.000203438 0.000145586 0.000152827 0.000215282 0.000337513 0.000152675 0.00021462 0.000249255 0.000165216 0.000166086 0.000137613 0.000206163 0.000174345 0.000166244 0.000178682 0.000150973 0.000143438 0.000268805 0.000191323 0.000188652 0.000148799 0.000144079 0.000187395 0.000208542 0.000222361 0.000225386 9.17534e-05 0.000230714 0.000144951 0.000201981 6.31843e-05 0.000138176 0.000160077 0.000148411 0.000117625 0.000124372 0.000264433 0.000155821 0.000175623 0.000218435 0.0002127 9.52731e-05 0.00011825 0.000100521 0.000201826 0.000102952 0.000154304 7.3225e-05 0.000108271 9.99011e-05 0.000105049 0.000127764 4.9523e-05 0.000124485 0.000110198 0.000251419 6.19127e-05 0.000240528 0.000198247 0.000197664 7.28953e-05 7.64011e-05 0.000160369 0.000111923 0.000174346 5.70711e-05 8.51764e-05 4.40125e-05 0.000114189 0.00010228 8.4455e-05 0.000105301 2.77311e-05 6.01547e-05 9.14309e-05 0.000107021 8.3652e-05 8.74838e-06 0.00012448 0.000100515 9.79411e-05 6.81162e-05 0.000107788 8.60503e-05 0.000147216 3.35883e-05 7.67016e-05 2.887e-05 9.09086e-05 3.87503e-05 0.000200506 5.2352e-05 6.97354e-05 9.95718e-05 7.22366e-05 6.50856e-05 6.95646e-05 5.7963e-05 3.55112e-05 0.000170104 2.48994e-05 2.29331e-05 8.61962e-05 3.26438e-05 3.40386e-05 8.76642e-05 5.10568e-05 8.95087e-05 4.58216e-05 3.90844e-05 3.99942e-05 0.000128192 8.84753e-05 0.0001192 6.94968e-05 6.56286e-05 0.000110454 9.70622e-05 7.12574e-05 8.75142e-05 6.4635e-05 2.59576e-05 9.14179e-05 7.81137e-05 3.13681e-05 0.000123959 8.87788e-05 7.17322e-05 8.06845e-05 0.000108926 7.93789e-05 0.000100951 4.93912e-05 0.000150139 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00777938 0.00575372 0.00438377 0.00275566 0.00173605 0.0013069 0.00107755 0.00102203 0.000764148 0.000584664 0.000581084 0.000670683 0.000623354 0.00056194 0.000589339 0.000465628 0.00055361 0.000581413 0.000567058 0.000461535 0.000528182 0.000581004 0.000554347 0.000465656 0.000394656 0.000441913 0.000401062 0.00046822 0.000760205 0.000401475 0.000523998 0.000541557 0.000488056 0.000422637 0.000400711 0.000588972 0.000518762 0.000631756 0.000442806 0.00036052 0.000509314 0.000550303 0.000457292 0.00051654 0.000360875 0.000362809 0.000372256 0.000418849 0.000565215 0.000300487 0.000352594 0.000670945 0.000438449 0.000491565 0.000377315 0.0003725 0.000538008 0.000395699 0.000425483 0.000403641 0.000264258 0.000396405 0.000357623 0.000296087 0.000268043 0.000380586 0.000388192 0.000420121 0.000287834 0.000177466 0.000202931 0.000301702 0.000346144 0.000239034 0.000429481 0.000289959 0.000262187 0.000240983 0.000284905 0.000444402 0.000267226 0.000337814 0.000178495 0.000162577 0.000280528 0.000447376 0.000260197 0.000196817 0.000219624 0.000244051 0.000356443 0.000124886 0.00028087 0.000273482 0.000187708 0.000216157 0.000140844 0.000203785 0.000213139 0.000198707 0.000189329 0.000151423 0.000163858 0.000269936 0.000219877 0.000224096 0.000184078 0.000155716 0.000234589 0.000288987 0.000243263 0.000246067 0.000159828 0.000222898 0.000207371 0.00021221 8.94803e-05 0.000137856 0.000210068 0.000204088 0.00015695 0.00013887 0.000249821 0.000153693 0.000169424 0.000266801 0.000261302 8.1504e-05 0.00015541 7.241e-05 0.000260613 0.000137948 0.000165539 8.81918e-05 8.92653e-05 0.000114051 0.000126242 0.000156397 0.000101515 0.000137733 0.000153223 0.000246033 5.32739e-05 0.000305252 0.00023376 0.000219765 0.000130265 0.000116039 0.000163757 0.000135411 0.000247889 8.02797e-05 0.000104559 5.5208e-05 0.000149292 0.000145072 8.41046e-05 0.000113299 4.72748e-05 8.41407e-05 0.000131094 0.000136351 0.000112836 1.84766e-05 0.000108961 0.0001059 0.000114221 9.27274e-05 9.93217e-05 6.75424e-05 0.000139647 5.00276e-05 7.11264e-05 2.89001e-05 7.31867e-05 6.08503e-05 0.000238166 9.27904e-05 7.46679e-05 0.000135358 0.000101721 0.000112244 5.47636e-05 5.26927e-05 5.18402e-05 0.000174225 2.01714e-05 3.5184e-05 0.000105999 5.5052e-05 5.27342e-05 8.89738e-05 3.68577e-05 0.000101995 5.4916e-05 4.30369e-05 5.58379e-05 0.000130253 0.000114735 0.00011996 5.2345e-05 7.89143e-05 0.000138815 0.000111147 0.000101891 8.52864e-05 8.74673e-05 2.07281e-05 0.000110956 0.000103298 4.1921e-05 0.000162789 8.26589e-05 0.000114165 0.000124332 0.000140471 0.000100523 0.000132537 5.77831e-05 0.000206917 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.014287 0.009239 0.00660335 0.00433968 0.00286305 0.00204404 0.00163209 0.00126343 0.00103281 0.000696549 0.000664139 0.000778216 0.000712486 0.000732951 0.000606685 0.000569079 0.000659834 0.000673613 0.000719702 0.000617631 0.000691585 0.000666098 0.000607228 0.000531245 0.000453278 0.000592449 0.000445151 0.000571193 0.000838609 0.000513345 0.000583166 0.000551629 0.00058175 0.000514417 0.000519496 0.00074109 0.000634305 0.00071573 0.000474819 0.000473306 0.000554989 0.00056502 0.000560237 0.000612906 0.000411549 0.000429313 0.000497715 0.000469215 0.000629819 0.000405019 0.000372122 0.000706651 0.000514506 0.000524619 0.000387261 0.000468978 0.000608661 0.000460865 0.00043741 0.000406994 0.000341841 0.000484403 0.0004233 0.000377206 0.000302471 0.000428828 0.000356145 0.000401545 0.000293861 0.000287328 0.000248326 0.00036915 0.000415871 0.000265115 0.000431867 0.000312191 0.000375721 0.000334795 0.000307012 0.000380572 0.000303768 0.000336164 0.00023324 0.000210219 0.000322767 0.000504997 0.000332971 0.000253706 0.000299843 0.000246432 0.000341901 0.000156885 0.000313216 0.000282687 0.000232223 0.000268769 0.000170339 0.00020992 0.000273986 0.000213654 0.000205358 0.000156442 0.000194173 0.000236106 0.000234579 0.000235417 0.000219677 0.000180672 0.000258485 0.000335598 0.000244332 0.000238216 0.000209955 0.00019867 0.000265349 0.00020288 0.000117137 0.000165805 0.000248868 0.000258643 0.000221266 0.000150999 0.000200623 0.000158968 0.00018688 0.000272763 0.000279992 8.13338e-05 0.00018242 6.57846e-05 0.000296648 0.000181364 0.000176353 9.73237e-05 9.87379e-05 0.000132499 0.000145188 0.000185531 0.00014662 0.000128408 0.000173671 0.000221625 8.56166e-05 0.000283928 0.000224567 0.000223274 0.000192257 0.000155606 0.000169824 0.000133791 0.000281004 9.52352e-05 0.000124262 6.49741e-05 0.000169188 0.000189253 8.81287e-05 0.000121906 7.10071e-05 0.000107817 0.000155584 0.000144791 0.00013956 4.42718e-05 7.75841e-05 0.000100195 0.000116658 0.000119932 8.46589e-05 6.99121e-05 0.000108942 7.08142e-05 6.40899e-05 3.06425e-05 6.08023e-05 8.20588e-05 0.000213259 0.000129491 9.69892e-05 0.000145435 0.000124341 0.000149662 4.5113e-05 5.05326e-05 5.35021e-05 0.000187078 3.26861e-05 6.80297e-05 0.000109732 8.58285e-05 5.42855e-05 8.07463e-05 2.52584e-05 9.95241e-05 7.37443e-05 5.67255e-05 6.39947e-05 0.000129733 0.000124741 0.000114501 4.47986e-05 8.75215e-05 0.000148913 0.000111758 0.000101621 9.41477e-05 0.000115963 2.72575e-05 0.000111775 0.000108309 5.32548e-05 0.000168512 6.92591e-05 0.000143944 0.000147116 0.000130337 0.000118539 0.000145888 5.83432e-05 0.000222683 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.0315795 0.0173809 0.0103479 0.00670408 0.00456546 0.00327313 0.00254898 0.00176705 0.00149061 0.000981557 0.000801603 0.000998154 0.00088875 0.000925008 0.000723828 0.000722214 0.000814736 0.000796423 0.000903978 0.000774867 0.000842555 0.000819876 0.00065873 0.000662663 0.000629603 0.000736051 0.000511781 0.000765151 0.00095916 0.000623283 0.000687679 0.000635658 0.000668268 0.000632692 0.000655047 0.000875199 0.000781514 0.000835056 0.00054655 0.000662928 0.000643701 0.00061296 0.000665074 0.000721829 0.000487429 0.000545694 0.000686133 0.000575611 0.000706461 0.000535099 0.000497433 0.000730372 0.000612162 0.000564557 0.000435116 0.000550112 0.00064087 0.000547598 0.000450956 0.000462571 0.000441822 0.000570102 0.000473891 0.000507138 0.000360522 0.000511117 0.000333423 0.000415647 0.000357544 0.000417825 0.000298936 0.000494212 0.000448783 0.000302733 0.000414383 0.000352287 0.000497565 0.000450679 0.000336117 0.000325638 0.000381649 0.000313441 0.000304606 0.000253215 0.000409393 0.000538829 0.000399539 0.000344492 0.000395764 0.000287279 0.000350896 0.000240962 0.000310016 0.000290353 0.000301272 0.00032049 0.000219677 0.000240632 0.000353222 0.000220092 0.000264223 0.000203667 0.00026058 0.000217098 0.000258805 0.000235007 0.000264511 0.000232064 0.000246322 0.000350645 0.00024643 0.000231556 0.000239393 0.000210264 0.000312242 0.000208125 0.000152635 0.000190865 0.000292165 0.000286677 0.00030562 0.000179265 0.000167177 0.000181097 0.00022835 0.000255266 0.000274505 0.000111404 0.00019638 7.70868e-05 0.00031244 0.000236625 0.000222433 0.000110642 0.000146621 0.000140833 0.000166651 0.000218678 0.000167129 0.000121634 0.000173971 0.00020894 0.000146658 0.000229074 0.000197528 0.00023383 0.000240904 0.000179761 0.000169174 0.000142091 0.000272892 0.00010833 0.000131417 7.66195e-05 0.000191264 0.000218887 9.79285e-05 0.000142554 0.000111634 0.000112954 0.000153797 0.000146961 0.000155782 8.18249e-05 6.08661e-05 0.000109596 0.000105142 0.000131476 7.24748e-05 9.00998e-05 8.95053e-05 0.000102624 8.22168e-05 5.52366e-05 6.48705e-05 0.000112093 0.000152232 0.000155287 0.000129155 0.000147697 0.000146651 0.000156857 6.0624e-05 6.42233e-05 4.5653e-05 0.000236041 6.99703e-05 0.00010758 0.000101526 0.000126071 5.43056e-05 7.99365e-05 3.42179e-05 9.189e-05 9.22828e-05 7.5227e-05 7.05621e-05 0.000127102 0.000105359 0.000109401 5.04459e-05 9.44792e-05 0.000139556 8.67513e-05 8.11384e-05 0.000110022 0.000149181 4.86755e-05 0.000110097 0.000100038 5.85011e-05 0.000152423 7.6349e-05 0.00016249 0.000152818 8.8717e-05 0.00011691 0.000140884 5.17017e-05 0.000203726 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.0710743 0.0382861 0.0192236 0.0108826 0.00714394 0.00521092 0.00393515 0.00276298 0.00227595 0.00159407 0.00113138 0.00139533 0.00121409 0.00119313 0.00103995 0.000949442 0.00104116 0.000998037 0.00118303 0.000999643 0.000992082 0.0010826 0.000767928 0.000900237 0.000948169 0.000962341 0.000664215 0.00104641 0.00119551 0.000783777 0.000882542 0.000836725 0.000767076 0.000815253 0.000845945 0.00102621 0.000979757 0.0010275 0.000716286 0.000931136 0.000812076 0.000769096 0.000827933 0.000909672 0.000612953 0.000723014 0.000922801 0.000766534 0.000860474 0.000686662 0.00073407 0.000816586 0.000753926 0.000662341 0.000574949 0.000651091 0.000710934 0.000696173 0.000523737 0.000633505 0.000573552 0.000685824 0.000560694 0.000668067 0.000464938 0.000646156 0.000403327 0.000501479 0.000481268 0.000551942 0.000379736 0.000647892 0.000485167 0.000372346 0.000460505 0.000472537 0.000626719 0.000564936 0.000399577 0.000307566 0.000519266 0.000320912 0.000434077 0.000318977 0.00051591 0.000553205 0.000477647 0.000460919 0.000515307 0.000388406 0.000422646 0.000358868 0.000297328 0.000318678 0.000393995 0.000383394 0.000275066 0.000301247 0.000437958 0.000246267 0.000358943 0.000288038 0.00034067 0.000237237 0.000334723 0.000243398 0.000297199 0.00032287 0.000209663 0.000386999 0.000279642 0.000264247 0.00027822 0.000272273 0.000326139 0.000239292 0.000235894 0.00020192 0.000366718 0.000287278 0.000398244 0.000230927 0.00018272 0.000225424 0.000292933 0.000261518 0.000255975 0.00016577 0.00022905 0.000104588 0.0003091 0.00029727 0.0002876 0.000153903 0.00021172 0.000146609 0.000209508 0.000269619 0.000169437 0.000136513 0.000171901 0.000215888 0.000219812 0.000209201 0.000192312 0.000281771 0.000272375 0.000209034 0.000164697 0.000169749 0.000244672 0.000136691 0.000141524 8.67255e-05 0.000205961 0.000254885 0.000121702 0.000173667 0.000164127 0.000113164 0.000156154 0.000151141 0.000166714 0.000120948 7.72143e-05 0.00013681 9.00407e-05 0.000146065 7.52134e-05 0.000128166 0.000102403 0.00015427 0.00012835 0.000103343 8.22926e-05 0.000161002 0.000121874 0.000163193 0.000163833 0.000158905 0.000181091 0.000139571 9.46162e-05 8.77846e-05 4.47319e-05 0.000325484 0.000128955 0.000141206 0.000110232 0.000174733 6.92081e-05 0.00010068 6.68259e-05 8.42558e-05 0.000114229 9.33083e-05 8.99244e-05 0.00012248 9.89712e-05 0.000104812 7.00865e-05 0.000110594 0.00013188 6.10042e-05 7.54478e-05 0.000133199 0.000175795 7.40531e-05 0.00012497 0.000101498 5.70894e-05 0.000137362 0.000102569 0.000177635 0.000156998 5.76425e-05 0.000109336 0.00013668 4.07392e-05 0.000174087 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.134957 0.0816281 0.0403788 0.0201292 0.0114512 0.0078765 0.00585647 0.00420948 0.0033187 0.00249587 0.00172639 0.00194366 0.00162474 0.0015841 0.00144304 0.00121638 0.00129507 0.00125621 0.00151084 0.00127822 0.00115828 0.00137451 0.000946537 0.0011868 0.00132725 0.00128961 0.000856992 0.00134795 0.00146114 0.00097061 0.00114334 0.00111059 0.00091079 0.00105416 0.00105187 0.00121431 0.00124207 0.00122829 0.000943239 0.00120047 0.00102519 0.00100841 0.00104867 0.00114917 0.000786922 0.000913398 0.00117003 0.000982675 0.00107461 0.000844569 0.00100713 0.000969787 0.000917759 0.000815001 0.000767045 0.000772197 0.000881533 0.000897868 0.000635096 0.000871757 0.000727179 0.000822593 0.000710856 0.000832743 0.000596638 0.000762272 0.000561117 0.000619081 0.000618517 0.000665395 0.000487062 0.000784169 0.000552753 0.000471146 0.000593527 0.00065127 0.000708385 0.000639471 0.000495522 0.000327007 0.000660493 0.000374969 0.000606022 0.000421419 0.000618321 0.000559527 0.000570348 0.000571768 0.000624629 0.000517651 0.000540331 0.000466065 0.000306557 0.0003894 0.000490152 0.00045727 0.000314103 0.000395801 0.000511134 0.000315972 0.000492033 0.000370079 0.000371134 0.000274781 0.000434297 0.000291913 0.000308705 0.000422081 0.00019704 0.000451447 0.000343588 0.000332749 0.000323717 0.000342617 0.000346809 0.000302897 0.000361352 0.000199801 0.000436784 0.00026966 0.000469612 0.000286559 0.000234258 0.000268003 0.000354992 0.000320321 0.000250748 0.00022661 0.000264339 0.000141233 0.00030943 0.000358634 0.000344283 0.000220015 0.000270597 0.000160899 0.000259299 0.000327626 0.00016552 0.000159837 0.000175741 0.000223868 0.000278562 0.000248006 0.000216023 0.000346386 0.000299394 0.000260459 0.000164367 0.000219356 0.000217091 0.000186399 0.000156454 9.7871e-05 0.000196133 0.000293061 0.000177258 0.000205809 0.000214571 0.000123408 0.000178517 0.000156371 0.000161773 0.000156011 0.000123011 0.000167701 8.01926e-05 0.000170636 9.27849e-05 0.000154483 0.000138797 0.000222596 0.000186154 0.000163437 0.000107271 0.0002098 0.000133137 0.000171109 0.000179381 0.000187025 0.000209197 0.000119449 0.000133569 0.000120376 5.54644e-05 0.000400034 0.000183812 0.000178168 0.000136359 0.000213158 0.000104027 0.000131551 0.000103114 7.78824e-05 0.000123393 0.000115002 0.000115994 0.000118409 0.000121053 0.000103522 0.000103091 0.000141574 0.000128387 4.76602e-05 8.98393e-05 0.000155478 0.000183059 0.000101821 0.000151551 0.00011328 6.2536e-05 0.00015446 0.000148248 0.000186918 0.000163099 5.88343e-05 0.000108856 0.00013665 3.01468e-05 0.000160532 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.197276 0.14421 0.0823706 0.04139 0.020777 0.011986 0.00833611 0.00602966 0.00448977 0.00348541 0.00249887 0.00248492 0.00199204 0.00193416 0.00172222 0.00138077 0.00144896 0.00144471 0.00171608 0.00151059 0.00127661 0.00155618 0.0010606 0.00135447 0.00157812 0.00155024 0.000983029 0.00148366 0.00158889 0.00109974 0.0013157 0.00128301 0.00102007 0.00121263 0.00117185 0.00131947 0.00141555 0.00129731 0.00111564 0.00129808 0.00113752 0.00115703 0.00121754 0.00131418 0.000926734 0.00101635 0.00131028 0.00107958 0.00122257 0.000968505 0.00115197 0.0010712 0.00101236 0.000912285 0.000897702 0.000856862 0.00103983 0.00101744 0.00069545 0.0010197 0.000829178 0.000903815 0.000837062 0.000932008 0.000661322 0.000785254 0.000698365 0.000688664 0.000718813 0.000694231 0.000563148 0.000815049 0.000612907 0.000554203 0.000716963 0.00080042 0.000704835 0.000631714 0.000563272 0.000354564 0.000725477 0.000443708 0.000760975 0.000522969 0.000648492 0.000535528 0.000623175 0.000609874 0.000646142 0.000605649 0.000625284 0.000528693 0.000322675 0.000457453 0.000536098 0.000533347 0.000325515 0.000476858 0.000547123 0.000376049 0.000591057 0.000399095 0.000328266 0.000306069 0.000496482 0.000346239 0.00029967 0.000492575 0.000204036 0.000490939 0.0003883 0.00038117 0.000344275 0.000386085 0.000354223 0.000361836 0.000468356 0.000190885 0.000470188 0.000249248 0.000480549 0.000313246 0.000284866 0.000296716 0.000402311 0.000387913 0.000245961 0.000265055 0.000275169 0.000185602 0.000301129 0.000399313 0.000363481 0.000276355 0.000302256 0.000168724 0.000295711 0.000353347 0.000162781 0.000162669 0.00017947 0.000226991 0.000307121 0.000307315 0.000245241 0.000379444 0.000306706 0.000296822 0.00017731 0.000263033 0.000202147 0.0002429 0.000176707 0.000103269 0.000174537 0.000321166 0.000233865 0.000227945 0.00024792 0.000130633 0.000199622 0.000159681 0.00013891 0.000174888 0.000171606 0.000198741 7.93836e-05 0.000194056 0.000108157 0.000155702 0.000172472 0.000277181 0.000240324 0.000218763 0.000134689 0.000222884 0.000161675 0.000177665 0.000182583 0.000202296 0.000225702 0.000104718 0.000159931 0.000157898 6.74383e-05 0.000432402 0.000210141 0.00021602 0.000158663 0.000220418 0.000139657 0.000153155 0.000128282 7.45906e-05 0.000117377 0.000126319 0.000137516 0.000105105 0.000162746 0.000103502 0.000138364 0.000164816 0.000133971 5.38567e-05 0.000106791 0.00017358 0.000167501 0.000118349 0.000174285 0.000128593 7.84854e-05 0.000189455 0.000200027 0.00019319 0.000162439 8.00446e-05 0.000111804 0.000139392 2.37454e-05 0.000166204 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.21263 0.196707 0.141696 0.0822327 0.0415153 0.0206609 0.0123361 0.00810046 0.00563287 0.00437251 0.00330002 0.00283679 0.00220214 0.00205886 0.00170737 0.00133206 0.00133193 0.00140983 0.00163639 0.00148827 0.00119059 0.00147234 0.00100844 0.00127914 0.00149526 0.00150487 0.000927719 0.00136191 0.00144119 0.00103997 0.00125871 0.00121695 0.000969916 0.00114512 0.00109228 0.00121482 0.00132468 0.00114791 0.00109252 0.00114474 0.00106267 0.00106711 0.00119171 0.0012498 0.000910416 0.000946115 0.00123246 0.000979724 0.00115924 0.000925751 0.00106251 0.000987705 0.000934143 0.000873545 0.000851977 0.000806777 0.00102241 0.000936308 0.000647343 0.00096244 0.000798279 0.000825621 0.000823775 0.000866438 0.000614748 0.000681543 0.000708371 0.000645408 0.000706829 0.000622846 0.000532167 0.000714438 0.000588277 0.000557729 0.000701526 0.00081475 0.000613889 0.000551449 0.000543415 0.000351966 0.00067297 0.000440907 0.000794328 0.000532309 0.000595263 0.000461421 0.000587483 0.000536701 0.000563002 0.000590619 0.00059562 0.000506943 0.000313166 0.000466018 0.000500872 0.00054575 0.000297 0.000480205 0.000508249 0.000379478 0.000619341 0.00035813 0.000242119 0.000292117 0.000465259 0.000344229 0.000264051 0.000475344 0.000215579 0.000467084 0.000377798 0.00037465 0.000322077 0.000349084 0.000325289 0.000380906 0.000491532 0.000185127 0.000425892 0.000225291 0.000408642 0.00027921 0.00030632 0.000299733 0.000394459 0.000395413 0.00022942 0.000270939 0.00023859 0.000225015 0.000277736 0.000387078 0.000319863 0.000289433 0.000298665 0.000156872 0.000289306 0.000331169 0.000143382 0.000126577 0.000166922 0.000206638 0.000292276 0.000325416 0.000240654 0.000351814 0.000273475 0.000288279 0.000193211 0.000279402 0.000182817 0.000280744 0.000177387 0.000106058 0.000146352 0.000309856 0.000255998 0.000217701 0.000246321 0.00011905 0.000188375 0.000143171 0.000103265 0.000171528 0.000191642 0.000200919 8.68446e-05 0.000202386 0.000100341 0.000132355 0.00018124 0.000301115 0.000254157 0.000249065 0.000149972 0.000192629 0.000170798 0.000172798 0.000171557 0.000196262 0.000211784 8.48167e-05 0.000170031 0.000177719 8.05735e-05 0.000391751 0.000198736 0.000239603 0.000157523 0.000195064 0.000151968 0.000149026 0.000130582 7.349e-05 9.81292e-05 0.000126899 0.000140025 8.88994e-05 0.000194004 9.71121e-05 0.000157245 0.000164736 0.000123614 7.4048e-05 0.000116312 0.000176817 0.000141196 0.000122709 0.000176063 0.000132343 9.40343e-05 0.000214642 0.000225897 0.000180496 0.000142076 9.80204e-05 0.000102561 0.000133548 2.54057e-05 0.000169795 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.167754 0.202749 0.191699 0.139029 0.08084 0.0406456 0.0210916 0.011611 0.00718386 0.00525923 0.00411815 0.0030525 0.00237954 0.00202154 0.00143087 0.00113199 0.0010174 0.00112015 0.00125856 0.00119068 0.000920622 0.00112836 0.000769726 0.000997541 0.00111621 0.0011611 0.000710498 0.00101194 0.00106009 0.00080191 0.000975536 0.000924608 0.000744969 0.000863337 0.000832671 0.00092068 0.000996199 0.000834806 0.000848509 0.00081835 0.000791578 0.000785673 0.000935755 0.000977765 0.000724179 0.000726488 0.00095009 0.000723109 0.000921517 0.000739557 0.000818054 0.000744295 0.000703515 0.000700081 0.000646295 0.00064635 0.000817275 0.000688583 0.000525016 0.000728131 0.000641564 0.000640481 0.000648378 0.000661362 0.000480236 0.000491814 0.000586687 0.000514663 0.000563733 0.000471996 0.000427864 0.000536257 0.000463749 0.000462016 0.00054443 0.000678959 0.000481106 0.000424004 0.000439811 0.000318101 0.000532023 0.000371118 0.000665147 0.000463324 0.000479156 0.000341686 0.000471712 0.000411567 0.000407995 0.00048512 0.0004689 0.000422716 0.000251645 0.000398925 0.000396027 0.000474934 0.000232479 0.000412177 0.000395071 0.000310083 0.000534559 0.000263061 0.000166917 0.000237697 0.000342008 0.000279022 0.000215465 0.000377914 0.000210132 0.000374931 0.000300904 0.000303448 0.000259711 0.00025771 0.00024664 0.000336412 0.000415124 0.000171133 0.000316376 0.000194263 0.000294632 0.000207131 0.000276035 0.000256274 0.000322676 0.000332396 0.000192191 0.000259482 0.00017135 0.000238695 0.000247702 0.000328092 0.000235178 0.000255204 0.000259834 0.000132109 0.000230801 0.000272101 0.00010908 7.62162e-05 0.000132315 0.000171257 0.000236069 0.000286891 0.000200945 0.00028526 0.000203601 0.000231637 0.000188424 0.000254983 0.000156085 0.000263487 0.000154382 0.000106268 0.000118448 0.000255125 0.000233125 0.000186068 0.000214591 9.00672e-05 0.000145357 0.000111951 7.30005e-05 0.000143883 0.000177622 0.000171597 8.78833e-05 0.000183693 7.77922e-05 0.000101908 0.000158174 0.000281758 0.000223999 0.000249796 0.000146643 0.000137459 0.000146261 0.000143413 0.000151907 0.000174206 0.000189124 7.08576e-05 0.000161471 0.000176989 9.478e-05 0.000297497 0.000152325 0.000227442 0.000129705 0.000157577 0.000138436 0.000126783 0.000124692 7.05584e-05 7.95207e-05 0.00011193 0.000136386 7.83259e-05 0.000188266 8.79429e-05 0.000148609 0.000140804 0.000104499 9.81433e-05 0.000112012 0.000151172 0.000112951 0.000115879 0.000163168 0.000125162 0.000105839 0.000205374 0.000216407 0.000155558 0.00010986 9.90218e-05 8.14873e-05 0.000110289 2.43655e-05 0.000145527 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.0965746 0.155511 0.197597 0.186587 0.135474 0.0788638 0.0409706 0.0200884 0.0106774 0.00678516 0.00518898 0.00348976 0.00274878 0.00206059 0.00120788 0.000959215 0.000718108 0.000776173 0.000815388 0.000781819 0.000599462 0.000712087 0.000499449 0.000662573 0.000678122 0.000753193 0.000468593 0.000642426 0.000646133 0.000504949 0.000614538 0.000587922 0.00048066 0.000525437 0.000522067 0.000585951 0.000594759 0.00051234 0.000529131 0.000479964 0.000521753 0.000485916 0.000616967 0.000634971 0.000485189 0.000472822 0.000625064 0.000470816 0.000640375 0.000526836 0.000566651 0.000473867 0.000439148 0.000493403 0.000413463 0.000454164 0.000546052 0.000424797 0.000389763 0.000484293 0.000459395 0.000444787 0.000448475 0.000439439 0.000344684 0.000309823 0.000427318 0.000370794 0.000377397 0.000316904 0.000311508 0.000373125 0.000303357 0.000334218 0.000358027 0.000502349 0.000377391 0.00030211 0.000305482 0.000265346 0.000375441 0.000273326 0.00046455 0.000355887 0.00036096 0.000229175 0.00034314 0.000308046 0.0002671 0.000355494 0.000314216 0.00030926 0.000166796 0.00029653 0.000284786 0.000379853 0.00017635 0.000324286 0.000270192 0.000221772 0.000427765 0.000173141 0.000132614 0.000188782 0.00021353 0.000195372 0.000183728 0.000255758 0.000187475 0.000266851 0.00021206 0.000202705 0.000203065 0.000180399 0.000159598 0.00025094 0.000296877 0.000167034 0.000212047 0.00016681 0.000175689 0.000131771 0.000209754 0.000196622 0.000230102 0.000227922 0.000155592 0.000229862 0.00012246 0.00023161 0.000214277 0.000246333 0.000157676 0.000206487 0.00021138 0.000102199 0.000152952 0.000200433 7.64183e-05 3.7993e-05 9.92291e-05 0.000131872 0.000169472 0.000218893 0.000161935 0.000205731 0.000137818 0.000159382 0.000160759 0.000198517 0.000136017 0.000211178 0.000127925 0.000106368 9.51721e-05 0.000186795 0.000181382 0.000135675 0.000173314 6.10242e-05 9.78932e-05 7.50105e-05 5.87485e-05 0.000111789 0.000134473 0.000127819 8.37084e-05 0.000144743 5.50333e-05 8.01309e-05 0.000117351 0.000235618 0.000157577 0.000221327 0.000123474 9.4872e-05 0.000113942 0.000108942 0.000139281 0.000142913 0.000164006 6.73102e-05 0.000138289 0.000140877 0.000101067 0.000204033 0.000101117 0.00018898 9.12395e-05 0.000126711 0.000108751 9.33825e-05 0.000113473 6.9778e-05 6.48198e-05 9.83215e-05 0.00012657 7.79358e-05 0.000155449 7.87436e-05 0.000118054 0.000111324 9.1179e-05 0.000109485 0.000104651 0.000108943 8.8798e-05 0.00010329 0.000142231 0.000110119 0.000104277 0.000167393 0.000174038 0.000131841 7.8034e-05 8.46813e-05 5.57271e-05 7.91438e-05 1.96945e-05 0.000114267 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.0401105 0.0884219 0.15391 0.19396 0.182036 0.131308 0.0777644 0.039682 0.0195519 0.010323 0.00691944 0.00453403 0.00350778 0.00242919 0.00130303 0.00102112 0.00064595 0.000578096 0.000519756 0.000472468 0.00038353 0.000420251 0.000312239 0.000409658 0.00038741 0.00045157 0.000310719 0.000392911 0.000369753 0.00030956 0.00034405 0.000346958 0.000287137 0.00028661 0.000293478 0.000352437 0.000330698 0.000294111 0.00031253 0.000270188 0.000353048 0.000312352 0.000381396 0.000369837 0.000300402 0.000304283 0.000394036 0.000310413 0.000443319 0.000371887 0.000408737 0.000291302 0.0002502 0.00034456 0.000249667 0.000311101 0.000344005 0.000256326 0.000324161 0.000342389 0.000348085 0.000299653 0.000307522 0.000285205 0.000254035 0.000208421 0.000313041 0.000274864 0.000253764 0.000207282 0.000214052 0.000280574 0.000167695 0.000245217 0.000251636 0.000357715 0.000317474 0.000223702 0.000200559 0.000209992 0.000269966 0.000199106 0.000283634 0.000283799 0.000284155 0.000164621 0.000253021 0.000266681 0.00017818 0.000280385 0.000214441 0.000217103 0.000103705 0.000215554 0.000212283 0.000304667 0.000141504 0.000262822 0.00018318 0.000164724 0.000332856 0.000127476 0.000127306 0.000162298 0.000119863 0.000134915 0.000167309 0.000164712 0.000159641 0.000198113 0.00014111 0.000119653 0.000161138 0.000146846 9.93085e-05 0.000170733 0.000193984 0.000162856 0.000160486 0.000151166 9.16749e-05 8.52279e-05 0.000145014 0.000148578 0.000158118 0.000140846 0.00012419 0.000203615 0.00010687 0.000208226 0.000195115 0.000180435 9.51296e-05 0.000156032 0.000155214 8.4082e-05 8.55438e-05 0.000145909 5.55697e-05 2.49251e-05 7.56317e-05 0.000106342 0.00011876 0.000153267 0.000139892 0.000164417 9.5113e-05 0.000110601 0.000118763 0.00014531 0.000127156 0.000149335 0.000117318 0.000112475 7.23264e-05 0.00013628 0.000126657 9.57851e-05 0.000149212 4.6023e-05 6.7919e-05 5.24403e-05 5.65181e-05 0.00010607 0.000101327 0.000100844 7.25319e-05 0.00010239 3.83813e-05 7.81012e-05 7.88571e-05 0.000182022 9.85721e-05 0.000184386 9.74956e-05 7.30725e-05 9.35061e-05 8.32655e-05 0.000127915 0.000118015 0.000149719 8.02672e-05 0.000122068 0.000105035 9.95456e-05 0.000136605 5.93049e-05 0.000141705 5.97289e-05 9.6753e-05 7.87761e-05 6.41711e-05 9.87539e-05 7.40303e-05 5.12282e-05 9.48793e-05 0.000107567 9.15303e-05 0.000117904 7.14942e-05 8.34901e-05 8.71916e-05 8.12115e-05 0.000103269 9.51299e-05 7.35979e-05 6.8457e-05 8.00226e-05 0.000114602 0.000100998 8.83875e-05 0.000121603 0.000121818 0.000114445 5.15493e-05 6.23293e-05 3.35741e-05 5.39034e-05 1.16126e-05 8.14966e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.0123135 0.0370316 0.0897511 0.153982 0.190718 0.177064 0.128042 0.075582 0.0391305 0.0191482 0.0106632 0.00654209 0.00469945 0.00321257 0.00180376 0.00139741 0.000858048 0.000601184 0.000443994 0.000338479 0.000281526 0.00028638 0.000239271 0.000274999 0.000247786 0.000304816 0.000243769 0.000285252 0.000245262 0.000217395 0.000207193 0.000225686 0.000192372 0.0001838 0.000170961 0.000251072 0.000235063 0.000199856 0.000224497 0.000194901 0.000277695 0.000267994 0.000264401 0.000233151 0.000213323 0.000240781 0.000288257 0.000249973 0.000339493 0.000292953 0.000355875 0.000215954 0.000168838 0.000275494 0.000169094 0.00023805 0.000253764 0.000196508 0.000314074 0.000289825 0.000305337 0.000214713 0.000241924 0.000236262 0.000236976 0.000191248 0.000252694 0.000231669 0.000208001 0.000152941 0.000160499 0.000242385 9.01748e-05 0.000202944 0.000225105 0.000281918 0.000275076 0.000208019 0.000140208 0.000168881 0.000212299 0.00015302 0.000183816 0.000245527 0.000259419 0.000145954 0.000201006 0.000261363 0.000149277 0.00025844 0.000172904 0.000161145 7.83989e-05 0.000170078 0.000175576 0.000256316 0.000128802 0.000226185 0.000151703 0.000150128 0.000269766 0.000117967 0.000152294 0.000154061 8.10346e-05 0.000107762 0.000165548 0.000111579 0.00014216 0.000165539 0.000108428 7.06819e-05 0.00014114 0.000146266 7.54368e-05 0.000130035 0.000128609 0.000162326 0.000137314 0.000133548 4.92635e-05 6.28611e-05 9.1995e-05 0.000121204 0.000127764 8.55282e-05 0.000105001 0.000173965 0.00011444 0.000181255 0.000172452 0.000142582 6.0145e-05 0.000122042 0.00010642 7.74066e-05 5.00413e-05 0.000111381 4.81837e-05 3.16892e-05 6.55528e-05 9.23563e-05 9.14926e-05 0.000120349 0.000134956 0.000148483 8.20485e-05 9.47478e-05 8.27532e-05 0.000108413 0.000125837 9.65457e-05 0.000123862 0.000119382 5.58995e-05 0.000104088 9.23829e-05 6.6779e-05 0.000141674 4.96209e-05 5.12788e-05 4.31703e-05 5.78983e-05 0.000117798 8.88959e-05 9.51797e-05 6.40722e-05 7.15706e-05 3.2854e-05 9.11297e-05 6.03201e-05 0.000137431 7.00054e-05 0.00015883 7.57255e-05 6.86545e-05 7.95422e-05 7.17717e-05 0.000119671 9.92516e-05 0.000142605 9.34046e-05 0.000104387 8.39944e-05 8.69109e-05 9.71852e-05 3.34558e-05 9.99062e-05 4.21375e-05 6.69851e-05 5.88794e-05 4.7676e-05 8.63646e-05 8.29451e-05 4.3623e-05 9.56498e-05 8.39767e-05 0.000109496 8.72358e-05 7.30041e-05 5.42741e-05 7.61852e-05 7.40861e-05 8.55301e-05 8.44188e-05 5.02508e-05 4.79459e-05 5.4025e-05 8.1439e-05 9.53267e-05 7.09963e-05 9.58758e-05 8.13589e-05 9.95708e-05 3.62065e-05 4.27612e-05 2.03643e-05 4.55267e-05 6.84155e-06 6.4301e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00272165 0.0114244 0.0393821 0.092803 0.154609 0.187541 0.171618 0.124617 0.0742048 0.0382366 0.0194294 0.0106642 0.00661975 0.00445636 0.00272471 0.00208028 0.00135488 0.000841639 0.000577365 0.000327086 0.000271494 0.000272409 0.00023181 0.000227842 0.000207215 0.000227191 0.000223743 0.000256889 0.000213044 0.000193257 0.000154065 0.00018659 0.000170385 0.000166547 0.000126378 0.000236245 0.0002378 0.000183606 0.000209434 0.000189182 0.000247467 0.000299167 0.000222332 0.000183954 0.000192706 0.000228237 0.000246458 0.000244841 0.000288375 0.000240328 0.000353864 0.000194051 0.000139476 0.000250164 0.000141583 0.000225116 0.000225153 0.000209074 0.000328 0.000280686 0.000305098 0.00016903 0.000219169 0.000249362 0.000261099 0.000214399 0.000228193 0.000227154 0.000209433 0.000143069 0.000130679 0.000228967 5.57715e-05 0.000210236 0.000229568 0.000246919 0.000234668 0.00021917 0.0001243 0.00014948 0.000187745 0.000128717 0.000147153 0.000222893 0.000257011 0.000151886 0.000168838 0.000266721 0.000151877 0.000254818 0.000168687 0.000130366 8.14785e-05 0.000163152 0.0001596 0.000221549 0.000131022 0.000197201 0.000146771 0.000155806 0.000226062 0.000120017 0.000183608 0.000152789 7.33889e-05 9.87013e-05 0.000159115 9.28875e-05 0.000132306 0.000159381 9.76869e-05 5.44215e-05 0.000129221 0.000151354 7.12648e-05 0.000116759 9.46615e-05 0.00015108 0.000120907 0.000112996 3.87356e-05 5.41523e-05 6.36204e-05 9.97944e-05 0.000122827 5.78144e-05 9.24278e-05 0.000142634 0.00012837 0.000157052 0.000142438 0.000119841 3.93064e-05 0.000107824 6.3428e-05 7.5348e-05 4.41258e-05 8.46088e-05 4.13774e-05 4.74087e-05 5.73537e-05 7.74391e-05 8.1012e-05 0.000108766 0.00013016 0.000150212 8.02779e-05 8.92998e-05 6.30044e-05 9.98434e-05 0.000124519 6.79251e-05 0.000132928 0.000127109 4.58614e-05 9.18889e-05 7.1572e-05 5.29299e-05 0.000153141 5.91154e-05 4.30986e-05 4.69303e-05 5.93485e-05 0.000131886 9.31329e-05 0.000103422 5.60819e-05 5.37681e-05 3.32039e-05 0.000101449 6.112e-05 0.000109839 6.09169e-05 0.000142548 6.91186e-05 6.59896e-05 7.14799e-05 6.5455e-05 0.000121171 8.56518e-05 0.000132134 0.000102564 8.80558e-05 8.34143e-05 7.38858e-05 7.42792e-05 1.98516e-05 7.62836e-05 3.54931e-05 4.01032e-05 4.26158e-05 3.79888e-05 7.56953e-05 9.99644e-05 4.76704e-05 8.89156e-05 6.23453e-05 0.000118949 6.99226e-05 7.4684e-05 3.7592e-05 7.3736e-05 6.43787e-05 6.58593e-05 7.00373e-05 4.31677e-05 3.46888e-05 3.10371e-05 4.95646e-05 9.37864e-05 5.55075e-05 8.97538e-05 5.69393e-05 8.31957e-05 2.33242e-05 2.77397e-05 1.5608e-05 4.77885e-05 8.35189e-06 5.06065e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000438567 0.00261932 0.0128774 0.0423122 0.0959648 0.155192 0.183521 0.16787 0.121652 0.0726856 0.0381387 0.0196523 0.0104278 0.00651392 0.0040932 0.00304683 0.00209516 0.00131214 0.000924372 0.000430356 0.000344176 0.000322716 0.000260597 0.000244464 0.000208759 0.000194838 0.000222991 0.000264112 0.000220374 0.000187343 0.000142095 0.000180793 0.000178501 0.000186248 0.000121196 0.000254193 0.000273171 0.000201598 0.000213597 0.000204288 0.00021813 0.000348238 0.000209845 0.000179635 0.000204574 0.000217195 0.000223578 0.000244621 0.000261181 0.000196395 0.000358456 0.000190675 0.000143292 0.000243949 0.000129157 0.000231928 0.000225302 0.000247064 0.000334138 0.00027488 0.000296606 0.00013541 0.000207361 0.000287494 0.000285582 0.000241259 0.000218807 0.000237671 0.000214759 0.000165634 0.000114954 0.000218304 5.01994e-05 0.000244298 0.000232873 0.000230856 0.000189611 0.000227336 0.000132789 0.000148391 0.000172229 0.000106314 0.000139382 0.000197955 0.000249079 0.000155958 0.000138921 0.000247128 0.000169869 0.000246613 0.000182469 0.000118696 0.000102326 0.00018539 0.000144285 0.000187781 0.000140924 0.00016553 0.000146292 0.000161525 0.000192974 0.000120107 0.000216632 0.000146153 7.57376e-05 9.48008e-05 0.000140085 9.13866e-05 0.000129657 0.000157181 9.69475e-05 5.80916e-05 0.000116802 0.000136181 7.7848e-05 0.000118677 8.26388e-05 0.000135367 9.7465e-05 8.76065e-05 4.8015e-05 5.58421e-05 5.28486e-05 9.11527e-05 0.000122216 4.38427e-05 8.95394e-05 0.000116187 0.00014023 0.000137945 0.000112664 0.000107546 3.14631e-05 0.000111051 3.26292e-05 7.80062e-05 5.66262e-05 6.6404e-05 3.47011e-05 6.01665e-05 4.85647e-05 6.31627e-05 7.7088e-05 0.000105882 0.000120697 0.000147793 8.51696e-05 8.27303e-05 6.04758e-05 0.000104713 0.000124129 5.77714e-05 0.000138292 0.000128709 3.93526e-05 9.26981e-05 6.44749e-05 4.34043e-05 0.000162358 6.91295e-05 4.48265e-05 5.02403e-05 5.66182e-05 0.000129266 0.000104025 0.000106549 5.16173e-05 4.82611e-05 4.30191e-05 0.000106698 7.9067e-05 0.000102414 5.5662e-05 0.000135107 6.83689e-05 6.35552e-05 6.63985e-05 5.62e-05 0.000128085 8.44209e-05 0.00011406 0.000104167 7.21548e-05 9.19448e-05 6.32634e-05 6.13359e-05 1.82723e-05 7.05179e-05 3.45025e-05 1.95623e-05 3.23972e-05 3.58894e-05 7.76352e-05 0.000114172 6.41003e-05 7.20851e-05 4.77711e-05 0.000110106 5.75374e-05 7.49539e-05 3.1475e-05 7.46057e-05 5.08085e-05 5.2185e-05 6.38566e-05 4.96314e-05 3.25876e-05 2.1058e-05 2.48622e-05 7.92239e-05 4.65266e-05 9.24403e-05 5.42493e-05 6.33696e-05 1.35224e-05 2.33234e-05 2.09239e-05 5.0891e-05 1.59736e-05 4.27339e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.98024e-05 0.000432183 0.00307441 0.0146125 0.0456354 0.0996092 0.154372 0.181194 0.164149 0.118666 0.0708421 0.0381015 0.0190849 0.0106267 0.00630072 0.00429856 0.00310393 0.0020001 0.00149039 0.000674248 0.000503434 0.00043735 0.000312509 0.000296972 0.00024056 0.000188684 0.000231236 0.000294333 0.000234883 0.000191486 0.000150459 0.000191385 0.000203361 0.00023492 0.000128359 0.000277814 0.000299592 0.000220631 0.000205611 0.000208976 0.000189933 0.000373178 0.000191469 0.000196211 0.000235081 0.000198363 0.000207478 0.000245211 0.00024055 0.000159386 0.000352764 0.000188518 0.000160506 0.000245188 0.000115312 0.00023723 0.00022913 0.000286946 0.000320602 0.000248153 0.000275717 0.000111184 0.000195643 0.000317531 0.000291986 0.000262091 0.000214798 0.000243314 0.000206269 0.000193259 0.00010067 0.000206518 6.42248e-05 0.000283165 0.00022883 0.000218078 0.000158192 0.000227576 0.000162784 0.000168911 0.000162441 9.39722e-05 0.000138412 0.000176983 0.000222994 0.000153277 0.00011461 0.0002154 0.00018141 0.00021289 0.000200999 0.000117216 0.000125712 0.000218192 0.000134275 0.000164226 0.000156616 0.000141752 0.000132735 0.000158396 0.000171372 0.000122946 0.000229095 0.000146454 7.54777e-05 0.000100922 0.000115482 0.000100732 0.000121512 0.000149982 9.7547e-05 7.3872e-05 0.000100773 0.000111124 8.99739e-05 0.000119966 8.45792e-05 0.000117714 8.39254e-05 6.8657e-05 6.79621e-05 6.3711e-05 5.82895e-05 8.6667e-05 0.000115206 4.11362e-05 9.14084e-05 9.27614e-05 0.00014543 0.000118368 9.54622e-05 9.86771e-05 2.93722e-05 0.000125679 1.65047e-05 8.41319e-05 7.6201e-05 5.6566e-05 2.91941e-05 6.89118e-05 4.00156e-05 4.85259e-05 7.39649e-05 0.000100686 0.000108147 0.000148643 8.632e-05 6.96012e-05 6.5413e-05 0.000109393 0.000120373 6.63445e-05 0.000140033 0.000123311 3.76029e-05 0.000101001 6.32536e-05 3.78627e-05 0.000165067 7.82042e-05 5.74315e-05 5.25003e-05 5.35377e-05 0.00010751 0.000108532 0.000104371 5.46736e-05 5.25866e-05 5.89214e-05 9.97887e-05 0.000102823 0.000104682 5.10777e-05 0.000127547 6.83289e-05 6.08603e-05 6.96394e-05 4.96735e-05 0.000132397 9.22865e-05 9.44871e-05 0.000103836 6.24241e-05 9.5575e-05 5.29515e-05 5.68547e-05 2.08412e-05 6.72203e-05 3.66839e-05 1.25822e-05 2.76832e-05 3.89086e-05 8.58347e-05 0.000113572 7.66525e-05 4.94109e-05 4.71613e-05 9.19004e-05 4.97805e-05 6.56247e-05 3.39638e-05 7.72248e-05 4.07809e-05 4.97023e-05 5.64259e-05 6.34378e-05 3.45987e-05 2.1418e-05 1.26659e-05 5.92104e-05 4.01388e-05 9.73939e-05 6.43992e-05 4.32234e-05 9.4217e-06 2.75695e-05 3.22152e-05 5.29727e-05 2.73362e-05 3.82425e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30186e-06 5.21698e-05 0.000575945 0.0037886 0.0166129 0.0492864 0.101979 0.155246 0.178984 0.160349 0.115317 0.0699601 0.0369842 0.0194567 0.0105683 0.00630772 0.00448378 0.0029355 0.00228151 0.00114858 0.000804432 0.000625625 0.000407642 0.000390935 0.0002806 0.000206516 0.000247295 0.000331948 0.000245932 0.000203505 0.00018124 0.000203009 0.000228941 0.000295262 0.000142483 0.000290059 0.000308312 0.000224666 0.000183231 0.000199019 0.000172844 0.00035328 0.000178921 0.000216556 0.000268886 0.000177069 0.000207648 0.00024199 0.00022339 0.000149304 0.000330755 0.000184343 0.000189698 0.000238693 0.000109744 0.000235629 0.000234846 0.000293105 0.000287981 0.000219353 0.000243569 9.70825e-05 0.000195153 0.000320599 0.000271225 0.000269128 0.000218617 0.000248527 0.00018141 0.000214444 8.3853e-05 0.000213527 9.0645e-05 0.000321003 0.000226822 0.000205751 0.000139663 0.000224741 0.000195909 0.000201576 0.000150004 9.04218e-05 0.000137782 0.000171997 0.000197788 0.000156838 9.51331e-05 0.000182572 0.000195032 0.000179508 0.000212232 0.000126436 0.000149039 0.000242109 0.000130421 0.000157725 0.0001776 0.000129233 0.00011815 0.000150398 0.000165869 0.000141434 0.00021903 0.000148536 8.07748e-05 0.000115503 9.97833e-05 0.000114981 0.000116115 0.000137975 0.000102413 8.81324e-05 9.39032e-05 8.97148e-05 0.000104251 0.000112174 9.28011e-05 0.000114195 7.93689e-05 6.07446e-05 8.67506e-05 7.61092e-05 7.31619e-05 9.10528e-05 0.000102398 3.6722e-05 0.000107449 8.17741e-05 0.00014569 0.000112702 9.14317e-05 9.35136e-05 3.6155e-05 0.000140336 1.14832e-05 9.29858e-05 9.52463e-05 5.83574e-05 2.97238e-05 7.14633e-05 3.95956e-05 4.42309e-05 7.54363e-05 8.92029e-05 9.15693e-05 0.000146104 7.70367e-05 6.13492e-05 7.00104e-05 0.000110203 0.000112591 8.12401e-05 0.000139692 0.000110306 4.03624e-05 0.000109373 6.72076e-05 3.40784e-05 0.000149792 8.54199e-05 7.23836e-05 5.35303e-05 5.43378e-05 9.05432e-05 0.000107353 9.43305e-05 6.19148e-05 6.59635e-05 7.25447e-05 8.99598e-05 0.000127729 0.000113017 4.0668e-05 0.000118394 6.1512e-05 6.06199e-05 7.81718e-05 5.13326e-05 0.000133928 0.000109299 7.73322e-05 0.000107925 5.95339e-05 9.6275e-05 4.43215e-05 5.65046e-05 2.74983e-05 6.42125e-05 3.58134e-05 1.4839e-05 2.43004e-05 4.88157e-05 9.02044e-05 0.000102226 8.80754e-05 2.96986e-05 5.14996e-05 6.6532e-05 4.3323e-05 5.34257e-05 3.5663e-05 7.44657e-05 4.11111e-05 5.28557e-05 4.92151e-05 7.10004e-05 3.65498e-05 2.90473e-05 1.02585e-05 4.67282e-05 3.54331e-05 9.52766e-05 7.3539e-05 2.74785e-05 1.05619e-05 4.20803e-05 4.5505e-05 5.22621e-05 4.17694e-05 4.04132e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.40135e-07 4.18838e-06 7.41351e-05 0.000764577 0.00458308 0.0188692 0.0525216 0.105763 0.156369 0.176422 0.156506 0.112283 0.0682222 0.0371408 0.0194636 0.0103059 0.00665566 0.00419738 0.00330538 0.00190101 0.00129415 0.000923417 0.000562728 0.000522684 0.000327275 0.00024073 0.000271839 0.000358263 0.000248212 0.000222298 0.000216338 0.000218818 0.000245524 0.000363805 0.00016728 0.000302885 0.000302649 0.000219249 0.000162209 0.000180015 0.000171064 0.000315434 0.000180153 0.000234821 0.000291314 0.000167388 0.000216928 0.000244781 0.000214866 0.000172285 0.000304424 0.000184563 0.000219349 0.000233597 0.000118581 0.000227797 0.000239483 0.000272848 0.000242364 0.00019656 0.00022168 9.95611e-05 0.00021292 0.000295807 0.00024433 0.000275956 0.000220316 0.00024682 0.000160776 0.000227326 7.35828e-05 0.000222859 0.000133091 0.000335387 0.000225125 0.000188206 0.000131363 0.000219839 0.000226124 0.000221217 0.000144396 0.000102393 0.000133772 0.000171507 0.000170245 0.000164101 9.44526e-05 0.000157881 0.000203583 0.000155452 0.000211903 0.000137425 0.000172566 0.000244778 0.00013973 0.000164816 0.000200864 0.00013246 0.000107897 0.000143739 0.000174398 0.00018089 0.000192304 0.000147585 8.86803e-05 0.000137786 8.97679e-05 0.000125858 0.000111438 0.000118768 0.00010594 9.77626e-05 9.91129e-05 8.7346e-05 0.000128363 0.000102194 0.000101993 0.000123002 8.02882e-05 6.07046e-05 9.58202e-05 9.06971e-05 9.37053e-05 9.97544e-05 9.01401e-05 3.49144e-05 0.000119582 7.50597e-05 0.00014203 0.000119498 9.60323e-05 9.32239e-05 4.72797e-05 0.000148648 1.60946e-05 0.000104398 0.00010384 6.49228e-05 3.67599e-05 6.88317e-05 4.87746e-05 4.63133e-05 8.18128e-05 7.59276e-05 8.35955e-05 0.000146523 6.21015e-05 6.64867e-05 6.45835e-05 0.000103173 0.000101063 9.2024e-05 0.000133098 9.26831e-05 5.55895e-05 0.000104558 7.1592e-05 3.51069e-05 0.000120121 9.09567e-05 8.60274e-05 5.04803e-05 6.39092e-05 8.54542e-05 9.63805e-05 8.96849e-05 7.17529e-05 7.83292e-05 7.92815e-05 7.50915e-05 0.000138597 0.000119882 3.20299e-05 0.000107669 5.47551e-05 5.58513e-05 8.43035e-05 5.98181e-05 0.000127425 0.00012545 6.9519e-05 0.000112775 6.0364e-05 8.68245e-05 3.7003e-05 5.69447e-05 3.59747e-05 5.38102e-05 3.00496e-05 2.03312e-05 2.45606e-05 6.17718e-05 9.07544e-05 8.19446e-05 9.29424e-05 1.97824e-05 6.54441e-05 4.66254e-05 3.41366e-05 4.20466e-05 3.43436e-05 6.85077e-05 5.0248e-05 6.06439e-05 3.97641e-05 7.70645e-05 3.46287e-05 3.61666e-05 1.4324e-05 3.96669e-05 3.2099e-05 8.75067e-05 8.08689e-05 2.12666e-05 1.77032e-05 5.99058e-05 5.36587e-05 4.82289e-05 5.04914e-05 4.53048e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.7993e-07 7.5593e-06 0.000106413 0.00098425 0.00564098 0.0211167 0.0565081 0.108513 0.156421 0.173185 0.152458 0.109597 0.0673027 0.0367262 0.0188705 0.0107486 0.00629373 0.00468308 0.00298768 0.00199891 0.00135563 0.000813387 0.000699749 0.000391108 0.000299442 0.000302945 0.00037206 0.000245062 0.000244384 0.000252278 0.000238 0.000255792 0.000425854 0.000202131 0.000302735 0.000298833 0.000222403 0.000151269 0.000159171 0.000171404 0.000276697 0.000195965 0.000256746 0.000306282 0.000176819 0.000236988 0.000251983 0.000215056 0.00021345 0.000289738 0.000191954 0.000237312 0.000231668 0.000142653 0.000231828 0.000243061 0.000230222 0.000193557 0.000183707 0.00021221 0.000111484 0.000238635 0.000250641 0.000230203 0.000289021 0.000224015 0.00024636 0.000148943 0.000229497 7.49842e-05 0.000229308 0.000169565 0.000329663 0.000222779 0.000169319 0.000129474 0.000217193 0.000243592 0.000232292 0.000139197 0.000124626 0.000130211 0.000177513 0.000158496 0.000175375 0.000108165 0.000146216 0.000201372 0.000152711 0.000194552 0.000150125 0.000183194 0.000226398 0.000148269 0.00018218 0.000218807 0.000144729 0.000107568 0.000146908 0.000180959 0.000219775 0.000164808 0.000134583 0.000103942 0.000150737 8.75968e-05 0.000138055 0.000111478 0.000101101 0.000106939 0.000106013 0.000116902 9.86703e-05 0.000151904 9.15053e-05 0.000105834 0.000135227 8.01483e-05 6.65337e-05 0.000101254 0.000110594 0.000108548 0.000113182 8.73861e-05 3.58132e-05 0.000134014 7.02565e-05 0.00013329 0.00013077 0.000102633 0.000101374 6.29862e-05 0.000145591 2.59073e-05 0.000109984 9.52763e-05 7.69526e-05 4.09077e-05 6.48293e-05 6.07233e-05 5.19999e-05 9.03514e-05 6.59661e-05 7.68607e-05 0.000148053 5.02474e-05 8.60852e-05 5.86469e-05 9.62536e-05 8.26229e-05 8.93731e-05 0.000124923 7.38506e-05 7.14766e-05 9.40869e-05 7.41746e-05 4.0958e-05 9.67688e-05 9.36851e-05 8.44493e-05 4.65703e-05 7.98415e-05 9.57823e-05 7.95826e-05 8.42201e-05 7.88942e-05 8.7661e-05 7.79921e-05 6.01732e-05 0.000132918 0.000115315 3.14394e-05 9.8146e-05 4.66488e-05 5.42984e-05 8.9555e-05 6.86134e-05 0.000114198 0.000133967 6.59522e-05 0.000116753 6.72944e-05 7.84841e-05 3.55012e-05 5.88853e-05 4.89792e-05 4.38276e-05 2.7638e-05 2.99676e-05 3.12262e-05 7.95366e-05 8.1035e-05 6.20237e-05 9.33621e-05 2.01926e-05 7.8389e-05 3.30809e-05 3.25272e-05 3.7237e-05 2.98957e-05 6.12e-05 6.06359e-05 7.14452e-05 3.04132e-05 7.93822e-05 2.97161e-05 3.92963e-05 2.22551e-05 3.64264e-05 3.01066e-05 7.28057e-05 7.8559e-05 2.12266e-05 2.7615e-05 7.81719e-05 5.78954e-05 4.17937e-05 5.84132e-05 4.69953e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.78615e-07 8.78962e-06 0.00014806 0.00128564 0.00670433 0.0238303 0.0600489 0.111569 0.155969 0.169932 0.148822 0.107021 0.0659787 0.0357714 0.0192576 0.0103575 0.00682456 0.00452424 0.00295959 0.00198464 0.00121364 0.000966846 0.000506547 0.000400003 0.000347746 0.000375467 0.000244482 0.000270632 0.000292174 0.000264641 0.000266671 0.000446614 0.00023298 0.000297933 0.000293099 0.000230884 0.000152527 0.000144446 0.000179774 0.000252417 0.000224515 0.000276711 0.000316011 0.000200986 0.000246108 0.000253034 0.000228463 0.00026165 0.000289748 0.000204149 0.00023993 0.000236624 0.00018091 0.000243882 0.00024394 0.000195176 0.000158946 0.000180344 0.000210511 0.000128614 0.000269499 0.00021296 0.000232304 0.000293239 0.000230722 0.000247778 0.000150595 0.000218524 8.63555e-05 0.000230289 0.000202948 0.00029682 0.000217886 0.000151474 0.000143043 0.000216574 0.000245511 0.000222416 0.000138097 0.000146789 0.000122241 0.000176162 0.000162233 0.00018898 0.000140673 0.000146586 0.000194172 0.000171613 0.000168197 0.000161545 0.000183674 0.000194805 0.000163434 0.000206265 0.000219717 0.000158616 0.000115514 0.000160555 0.000183396 0.000241313 0.000144868 0.000123373 0.000122451 0.000162178 9.00781e-05 0.00014589 0.000108819 7.88654e-05 0.000104191 0.000112253 0.00013979 0.0001185 0.000166381 7.85587e-05 0.000111005 0.000141164 7.70806e-05 8.26988e-05 0.000106858 0.000131611 0.000113629 0.000124161 9.23232e-05 4.42522e-05 0.000136113 6.60237e-05 0.00012484 0.000148837 0.000110464 0.000103261 8.19741e-05 0.000139616 3.67504e-05 0.000110424 7.89489e-05 9.15144e-05 4.10876e-05 5.9436e-05 6.83625e-05 6.44442e-05 9.82294e-05 5.95387e-05 7.72903e-05 0.000151132 4.17545e-05 0.000113605 4.97119e-05 8.36545e-05 6.46019e-05 7.68184e-05 0.000117948 5.94463e-05 8.57439e-05 7.64425e-05 7.36541e-05 5.09928e-05 8.55924e-05 8.90578e-05 7.52103e-05 4.32503e-05 9.29134e-05 0.0001065 5.98369e-05 8.07933e-05 7.80153e-05 8.8482e-05 6.5898e-05 4.49449e-05 0.000117701 0.000100325 4.04278e-05 9.27686e-05 4.24307e-05 4.98303e-05 8.9615e-05 7.57196e-05 0.000105083 0.000129643 6.7261e-05 0.000123748 7.74051e-05 7.19937e-05 4.81159e-05 6.13459e-05 6.64918e-05 3.71925e-05 2.86187e-05 3.71474e-05 4.19652e-05 9.15831e-05 7.05256e-05 4.63652e-05 9.92485e-05 2.80375e-05 8.91647e-05 2.51183e-05 4.00743e-05 4.42364e-05 2.73469e-05 4.9134e-05 6.54796e-05 8.01144e-05 2.44325e-05 8.33583e-05 2.83954e-05 3.72665e-05 3.18444e-05 3.32958e-05 2.82744e-05 5.90835e-05 7.8659e-05 2.48177e-05 3.53664e-05 9.07299e-05 5.92744e-05 3.24862e-05 5.67128e-05 4.27139e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.45662e-06 1.96734e-05 0.000210664 0.00163731 0.00783975 0.0264509 0.064149 0.114313 0.155281 0.167439 0.144959 0.104615 0.0644766 0.0358483 0.0189248 0.0110399 0.00686223 0.00434379 0.00285157 0.00182089 0.00137859 0.000734489 0.000563629 0.000425856 0.000388385 0.000266821 0.000288865 0.000332821 0.000296779 0.00026622 0.000437263 0.00026581 0.000277163 0.0003015 0.000254313 0.000163018 0.000138718 0.000186533 0.000242723 0.000250302 0.000301934 0.000331339 0.000223832 0.000255587 0.000251963 0.000251275 0.000302495 0.000307225 0.000224833 0.000240309 0.000251083 0.000233373 0.000267869 0.000249427 0.000173377 0.000139602 0.000187911 0.000218454 0.000145864 0.000297784 0.000190986 0.000255606 0.000285722 0.000232122 0.000250884 0.000165352 0.000212303 0.000108277 0.000221307 0.000218404 0.000258642 0.000217207 0.00014178 0.000164242 0.000225559 0.000234163 0.000210422 0.000141356 0.000164071 0.00012104 0.000161926 0.00017539 0.000200144 0.000187033 0.00016292 0.00017702 0.000203704 0.000135165 0.000158855 0.000177055 0.000165241 0.000175406 0.000230651 0.000207545 0.000168877 0.000132526 0.000179711 0.000179531 0.000240993 0.00013976 0.000115706 0.00014363 0.000162048 9.19691e-05 0.000153665 0.000106001 6.5218e-05 0.000107778 0.000120893 0.000167148 0.000134222 0.000168362 7.33041e-05 0.000117427 0.000139615 7.32236e-05 0.000106215 0.000118045 0.000153538 0.000116589 0.000130765 0.000106734 5.75648e-05 0.000132155 6.73146e-05 0.00011705 0.000160209 0.000114945 9.87371e-05 0.000100182 0.000131643 4.77635e-05 0.000110474 5.6786e-05 0.000102033 4.00082e-05 5.46231e-05 7.40219e-05 8.03024e-05 0.000109261 5.3762e-05 7.54817e-05 0.000157679 4.13143e-05 0.000134145 3.98675e-05 6.82755e-05 5.39631e-05 6.2203e-05 0.000114656 5.40385e-05 9.34224e-05 6.17854e-05 7.32137e-05 5.82718e-05 9.11506e-05 7.8524e-05 6.30847e-05 4.30703e-05 0.000100074 0.000113199 3.93816e-05 7.78561e-05 7.25519e-05 9.23269e-05 5.3554e-05 3.04566e-05 0.000103573 7.58609e-05 4.84252e-05 8.63597e-05 3.92421e-05 4.97903e-05 9.01752e-05 7.05523e-05 9.47881e-05 0.000109309 7.20368e-05 0.00012979 8.81258e-05 6.79635e-05 6.70378e-05 6.47168e-05 8.39844e-05 3.37551e-05 3.23211e-05 4.46468e-05 5.40654e-05 9.5292e-05 5.72864e-05 3.68801e-05 0.000113909 3.44415e-05 8.96645e-05 2.24774e-05 5.15498e-05 5.69554e-05 2.87263e-05 3.39989e-05 6.09561e-05 8.10854e-05 2.30124e-05 8.63054e-05 3.22675e-05 3.72165e-05 3.74482e-05 3.09254e-05 2.98964e-05 4.94659e-05 7.4109e-05 3.02694e-05 4.09474e-05 9.44252e-05 5.70361e-05 2.49901e-05 5.40022e-05 3.56116e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.32922e-06 2.70564e-05 0.000310282 0.00200218 0.00932703 0.0295281 0.0675724 0.11588 0.155202 0.164281 0.141775 0.102221 0.0633381 0.0353021 0.0194225 0.011071 0.00647849 0.00414192 0.00270096 0.0019967 0.00114205 0.000815437 0.0005671 0.000453334 0.000312217 0.000307999 0.000373569 0.000320397 0.00026634 0.000394395 0.000286326 0.000244039 0.00031076 0.000281866 0.000177542 0.000140077 0.000200482 0.000247755 0.00026332 0.000330407 0.000350556 0.000229649 0.000261827 0.000245141 0.000265693 0.000336467 0.000321321 0.000252599 0.000240249 0.000277762 0.000275009 0.000295237 0.000260559 0.000171084 0.000130004 0.000202476 0.000220352 0.000164902 0.00031856 0.00018583 0.000291055 0.000262161 0.000231192 0.000253441 0.000186927 0.000207282 0.000132481 0.000222139 0.000220715 0.000221354 0.000217446 0.000143913 0.000189801 0.000241223 0.000217976 0.000204035 0.000144216 0.000173993 0.000123981 0.000148962 0.000185141 0.000208407 0.000233224 0.000191399 0.000156967 0.000237416 0.00010842 0.000148955 0.000168806 0.000142523 0.000182123 0.000252755 0.000193333 0.000172364 0.000150974 0.000200567 0.000173878 0.000227015 0.000145197 0.000114525 0.000171944 0.000157428 9.13888e-05 0.000168584 0.0001064 6.05388e-05 0.000119768 0.000132384 0.000195366 0.000144507 0.000160748 7.4393e-05 0.000125949 0.000123691 7.39031e-05 0.000131214 0.000122689 0.000172236 0.00012051 0.00013524 0.000122206 8.11439e-05 0.000132495 6.50731e-05 0.00010878 0.000169693 0.000115425 8.82501e-05 0.000113517 0.00012361 5.54757e-05 0.000102779 4.01789e-05 0.000105576 3.73396e-05 4.99102e-05 7.38119e-05 0.000105632 0.000120132 6.00393e-05 7.48722e-05 0.000163287 4.57459e-05 0.000145602 2.94134e-05 5.40264e-05 5.17554e-05 5.32497e-05 0.000114286 5.11197e-05 9.43123e-05 4.528e-05 7.29634e-05 6.16667e-05 0.000100058 6.86897e-05 5.33164e-05 4.53703e-05 8.76426e-05 0.0001108 2.46922e-05 7.71867e-05 6.98152e-05 9.70829e-05 4.36388e-05 2.48172e-05 9.45745e-05 5.66334e-05 5.52516e-05 7.95102e-05 3.66433e-05 5.38777e-05 8.85847e-05 6.33462e-05 9.03458e-05 8.52114e-05 7.03483e-05 0.000132777 9.49363e-05 6.85936e-05 8.73214e-05 6.80676e-05 9.49897e-05 3.68628e-05 3.41923e-05 5.11176e-05 6.60654e-05 8.73743e-05 5.28767e-05 3.84509e-05 0.000124983 3.60325e-05 8.77053e-05 2.29976e-05 6.41249e-05 7.20942e-05 3.32241e-05 2.26826e-05 4.84567e-05 7.04041e-05 2.95831e-05 9.04414e-05 4.09522e-05 4.53058e-05 4.40108e-05 2.66347e-05 3.49425e-05 4.43526e-05 7.4899e-05 3.46307e-05 4.68184e-05 9.03494e-05 5.01314e-05 2.12071e-05 4.76908e-05 2.57884e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.39786e-07 3.00404e-06 4.21909e-05 0.000418086 0.0025561 0.0108154 0.0323104 0.0705696 0.118347 0.154259 0.161921 0.138849 0.0996845 0.0623528 0.0355031 0.0194902 0.01062 0.0063053 0.00403337 0.00288441 0.0018067 0.0011958 0.000813864 0.000604292 0.00041085 0.000332126 0.00043428 0.000341091 0.000269433 0.000345812 0.000301271 0.000220688 0.000310979 0.000301561 0.000192435 0.000144846 0.000210421 0.000253047 0.000260656 0.000349032 0.000372313 0.000223912 0.000264247 0.000239009 0.000266093 0.000359258 0.000323112 0.000273673 0.000255705 0.000302753 0.000310407 0.000331387 0.000278148 0.000184272 0.000133433 0.000213237 0.000209093 0.0001859 0.000329508 0.000189337 0.000320671 0.000243238 0.000227334 0.000268113 0.000211765 0.000214774 0.000157996 0.000237188 0.000215573 0.000189849 0.000221261 0.000161178 0.000217209 0.000257795 0.000203208 0.000222746 0.000151774 0.000180463 0.000135162 0.000140223 0.000196609 0.000220402 0.00026275 0.000219399 0.000144906 0.000263023 9.3828e-05 0.000136136 0.000164227 0.000133978 0.000183574 0.000254976 0.000181771 0.000170146 0.0001651 0.000223362 0.000167836 0.000206247 0.000157691 0.000124334 0.000207044 0.000152637 8.86774e-05 0.000190128 0.00010802 6.94272e-05 0.000136114 0.000143524 0.000224464 0.000156781 0.000145861 8.4013e-05 0.000138992 0.000110436 7.6661e-05 0.00014105 0.000120022 0.000178605 0.0001232 0.000134112 0.000141394 0.000106291 0.000140271 7.16274e-05 0.0001078 0.000166985 0.000112764 7.40578e-05 0.000114288 0.000114319 5.92868e-05 9.5654e-05 3.06263e-05 0.000107828 4.31664e-05 4.75788e-05 6.84625e-05 0.000136737 0.000131893 7.33346e-05 7.57315e-05 0.000156809 5.33085e-05 0.00013751 1.9449e-05 4.44171e-05 5.67702e-05 4.96684e-05 0.000113505 5.2699e-05 9.37924e-05 3.59582e-05 7.36141e-05 6.29647e-05 0.000104366 6.6551e-05 5.01901e-05 5.35503e-05 7.10802e-05 9.61022e-05 1.84967e-05 8.13628e-05 7.21924e-05 9.42393e-05 4.47283e-05 2.51772e-05 9.09451e-05 4.67997e-05 5.92153e-05 7.38724e-05 3.46342e-05 5.58112e-05 8.97951e-05 5.03331e-05 8.94053e-05 6.5207e-05 6.90694e-05 0.000130863 9.48663e-05 7.49039e-05 0.000106494 7.3249e-05 9.36303e-05 4.10696e-05 3.71943e-05 5.70292e-05 6.88077e-05 6.97995e-05 5.67965e-05 4.52046e-05 0.00012886 3.60025e-05 7.80591e-05 2.79692e-05 6.68038e-05 8.24533e-05 4.03207e-05 1.5345e-05 3.38356e-05 5.53583e-05 3.91141e-05 8.70047e-05 5.41993e-05 5.82946e-05 4.80863e-05 2.40142e-05 3.80663e-05 4.12366e-05 7.5599e-05 3.97823e-05 5.06591e-05 7.89931e-05 4.14781e-05 2.04765e-05 3.91689e-05 2.05767e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.01213e-08 4.00629e-06 7.19332e-05 0.000587469 0.00313094 0.0123811 0.0346641 0.0738688 0.119706 0.154234 0.159507 0.135559 0.0975586 0.0614577 0.0352825 0.0188907 0.0104894 0.00625697 0.00420079 0.00282087 0.00174605 0.00121065 0.000871521 0.000590637 0.000383303 0.000497925 0.000347048 0.000282593 0.000323334 0.000310704 0.000206132 0.000314246 0.00031752 0.000202587 0.0001635 0.00022365 0.00026057 0.000243542 0.000355011 0.000378793 0.000207904 0.000268537 0.000228896 0.000257759 0.000381179 0.000312638 0.000299831 0.000267993 0.000330221 0.00033117 0.000362557 0.000287552 0.000204538 0.000148059 0.000224829 0.000195476 0.000208956 0.000331228 0.000191576 0.000335379 0.00023809 0.000218727 0.000279918 0.000227784 0.000229897 0.000176435 0.000270361 0.000213572 0.000173876 0.00022843 0.000178372 0.000242678 0.000268746 0.000201778 0.00025685 0.00016935 0.000187414 0.000152293 0.000147591 0.000205051 0.000230905 0.000273849 0.000248278 0.000148306 0.000269147 9.78758e-05 0.000122376 0.000160137 0.000131779 0.000181102 0.000246944 0.00017784 0.000172104 0.000170002 0.000242258 0.000168236 0.000195668 0.000168376 0.000133942 0.000240036 0.000146477 9.27595e-05 0.000215123 0.000113996 9.65222e-05 0.000149133 0.000147034 0.000246282 0.000168745 0.000128613 0.000102114 0.000145243 0.00010187 7.57816e-05 0.000143744 0.000110873 0.000180644 0.000131211 0.000138737 0.000155074 0.000133106 0.000154203 8.39656e-05 0.00010351 0.000162728 0.000114005 5.72987e-05 0.000108255 0.000105966 5.71962e-05 8.63504e-05 3.33742e-05 0.000105576 5.24014e-05 4.25558e-05 6.07833e-05 0.000161406 0.000133785 9.47493e-05 8.36954e-05 0.000150452 5.87304e-05 0.00012357 1.35224e-05 4.07273e-05 6.21345e-05 5.09789e-05 0.000110223 5.32988e-05 0.000110309 2.69362e-05 7.66972e-05 6.2146e-05 0.000102197 7.19678e-05 5.4475e-05 6.80304e-05 5.20075e-05 8.0855e-05 2.11547e-05 8.39304e-05 7.7426e-05 9.10653e-05 5.41737e-05 2.84068e-05 9.46345e-05 4.87984e-05 5.94655e-05 7.34418e-05 3.44543e-05 6.18822e-05 9.14655e-05 4.08882e-05 8.88751e-05 4.61032e-05 6.59022e-05 0.000119018 9.0226e-05 8.75146e-05 0.000118137 8.4892e-05 7.88666e-05 4.98731e-05 3.81349e-05 5.65899e-05 6.40938e-05 5.64734e-05 6.09162e-05 4.92368e-05 0.000120915 3.09694e-05 6.95225e-05 3.34411e-05 6.8863e-05 8.72229e-05 5.03759e-05 1.48252e-05 2.32876e-05 4.38762e-05 4.69449e-05 8.45771e-05 6.23938e-05 7.40831e-05 5.43093e-05 2.12937e-05 4.31024e-05 3.83204e-05 7.30191e-05 4.76947e-05 5.74003e-05 6.79473e-05 3.1206e-05 1.84949e-05 3.1187e-05 2.1337e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.13635e-06 0.000107014 0.000738459 0.00384752 0.0138953 0.0379381 0.0771658 0.122126 0.153608 0.156761 0.132805 0.0954941 0.0604202 0.034338 0.018781 0.0104189 0.00642375 0.00435804 0.00254696 0.00181262 0.00130252 0.000869827 0.000473327 0.00057319 0.000370566 0.000307883 0.000346901 0.000320186 0.000211684 0.000318811 0.000327152 0.000219776 0.000185533 0.000229019 0.000272726 0.00022763 0.000344703 0.000374353 0.000196511 0.000267747 0.000223534 0.000233996 0.000390481 0.000275382 0.000315802 0.000278992 0.000351145 0.000346995 0.000394006 0.000276689 0.000230703 0.000170193 0.000229964 0.000186445 0.000233132 0.000321049 0.000193474 0.000328915 0.000248256 0.000208981 0.000285431 0.000231779 0.0002461 0.000197115 0.000305797 0.000225607 0.000170241 0.000239164 0.000200964 0.000259657 0.000265981 0.000214186 0.000293683 0.000191654 0.000189185 0.000186506 0.000162717 0.000218308 0.000241249 0.000280345 0.000273089 0.000159378 0.000249965 0.000110209 0.000116106 0.000160777 0.000140894 0.000177868 0.000238082 0.000171429 0.000175871 0.000162694 0.000254905 0.000168465 0.000193868 0.000169555 0.000151648 0.000262553 0.000149287 0.000102395 0.000230172 0.000113716 0.000135575 0.000159584 0.000150614 0.000258991 0.00017837 0.000114336 0.000128707 0.000150124 0.00010119 7.42728e-05 0.000138726 0.000100305 0.000175135 0.000134812 0.000149567 0.000163075 0.000163307 0.000164537 0.00010519 9.80198e-05 0.000141073 0.000118205 4.86494e-05 9.99316e-05 9.88823e-05 5.36552e-05 7.88056e-05 4.6454e-05 0.000102183 6.83527e-05 4.04245e-05 5.08544e-05 0.00016483 0.000135647 0.000120079 0.000100412 0.000134768 6.18215e-05 0.000105473 1.25329e-05 4.01973e-05 6.48217e-05 5.1419e-05 0.000104549 5.66674e-05 0.000134605 2.30596e-05 7.54959e-05 5.99393e-05 0.000102767 8.73788e-05 6.05378e-05 8.57705e-05 3.75254e-05 6.63977e-05 3.0478e-05 8.23918e-05 8.20804e-05 8.35358e-05 6.97761e-05 3.13765e-05 9.63442e-05 5.59938e-05 5.87248e-05 7.65161e-05 3.66333e-05 5.74442e-05 8.89748e-05 3.50713e-05 9.32373e-05 3.01918e-05 6.30847e-05 0.000102163 8.45956e-05 0.000100775 0.000117016 9.43744e-05 6.39729e-05 5.59586e-05 4.17672e-05 5.39436e-05 5.78686e-05 4.7576e-05 6.32461e-05 5.23285e-05 0.000103376 2.91682e-05 6.36448e-05 3.75524e-05 6.6334e-05 8.44532e-05 6.11708e-05 1.62247e-05 1.90945e-05 3.79099e-05 5.06853e-05 7.42672e-05 6.82369e-05 8.6442e-05 6.10118e-05 1.84232e-05 5.07017e-05 3.81606e-05 7.09391e-05 5.68176e-05 6.49517e-05 5.73922e-05 2.44212e-05 1.71438e-05 2.61359e-05 3.10001e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.79498e-07 1.37535e-05 0.000135691 0.000946444 0.00455544 0.0158804 0.0407841 0.0803258 0.123905 0.152502 0.15404 0.12957 0.0934065 0.0594195 0.0340254 0.0187392 0.0105275 0.00678511 0.00382872 0.00272338 0.00192076 0.00129224 0.000651653 0.000691366 0.000420485 0.000352348 0.000402607 0.000323567 0.00022385 0.000317862 0.000334791 0.000235418 0.000215874 0.000229809 0.000290043 0.000213881 0.000323199 0.000353616 0.000191145 0.000262437 0.000220363 0.000211664 0.000394118 0.000233525 0.000324561 0.000285206 0.000362876 0.000357691 0.000398267 0.000255353 0.000260862 0.000190518 0.000228923 0.000184187 0.000251051 0.000304573 0.000190976 0.000305063 0.000274806 0.000204102 0.000279468 0.00023262 0.000258843 0.000214763 0.000329118 0.000246705 0.000171189 0.000254182 0.000207363 0.000267577 0.000255848 0.000236033 0.000319951 0.000218388 0.000188545 0.000205928 0.000179435 0.000244153 0.000250913 0.000266863 0.000287853 0.00017728 0.000215672 0.000129668 0.000114146 0.000162987 0.000149889 0.00016991 0.00022829 0.000159567 0.000190777 0.000142529 0.000269082 0.000166378 0.000203737 0.000171524 0.000170436 0.000270628 0.000156938 0.000125277 0.000244381 0.000109759 0.000174738 0.000155128 0.000149464 0.000253342 0.000168275 0.000104691 0.000149006 0.000158236 0.000103059 7.37132e-05 0.000132567 9.26438e-05 0.000169346 0.000132552 0.000172405 0.000167291 0.000173184 0.000172762 0.000124713 9.18598e-05 0.000117659 0.000123606 4.74409e-05 8.95973e-05 8.97204e-05 5.75963e-05 7.64672e-05 7.06553e-05 0.000101232 8.51135e-05 4.30161e-05 4.02656e-05 0.000145768 0.000134426 0.000145718 0.000123195 0.000113616 6.27718e-05 9.79024e-05 1.39521e-05 4.41771e-05 6.50614e-05 5.08788e-05 9.64939e-05 6.84727e-05 0.000162409 2.01322e-05 7.11115e-05 6.2096e-05 0.000108625 0.000106258 6.56217e-05 0.000103441 3.29247e-05 5.418e-05 4.28491e-05 7.97243e-05 8.5696e-05 7.65169e-05 8.08607e-05 3.07665e-05 9.7444e-05 6.6387e-05 5.97358e-05 8.14329e-05 4.12912e-05 5.22547e-05 8.98051e-05 3.62506e-05 9.58786e-05 2.00745e-05 6.18657e-05 8.47666e-05 7.66951e-05 0.000114316 0.000105042 0.000106548 5.20779e-05 6.41626e-05 4.62201e-05 5.33744e-05 5.28343e-05 4.81358e-05 5.95163e-05 4.63952e-05 8.72259e-05 2.66066e-05 6.3235e-05 4.07435e-05 6.67039e-05 7.80537e-05 7.26553e-05 1.96936e-05 2.17965e-05 4.11033e-05 5.25555e-05 6.24888e-05 6.52453e-05 8.72819e-05 6.6216e-05 1.67529e-05 5.37253e-05 3.862e-05 6.67491e-05 6.51701e-05 6.90124e-05 5.22749e-05 1.93551e-05 1.65233e-05 3.01268e-05 4.56049e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.36737e-06 2.03591e-05 0.000185047 0.00116325 0.00540207 0.0177798 0.0435497 0.0833495 0.124689 0.151668 0.150489 0.126891 0.0917823 0.0580176 0.0338799 0.0185343 0.0111867 0.00607622 0.00413979 0.00276187 0.0019076 0.000980237 0.000877194 0.000543179 0.000416939 0.000499732 0.00033081 0.000241517 0.000331527 0.000338836 0.000258227 0.000250114 0.000231949 0.000289093 0.000206841 0.000292007 0.000328199 0.000196361 0.000243058 0.000218012 0.000197116 0.000389582 0.00019644 0.000313285 0.000288223 0.000366842 0.000363809 0.000397847 0.00022889 0.000288579 0.000216591 0.000230264 0.000196595 0.000265793 0.000289415 0.000197411 0.00028206 0.000300956 0.000205212 0.000263019 0.000228525 0.000265814 0.000230128 0.000342094 0.000265873 0.000180839 0.000270278 0.000217747 0.000263177 0.000246664 0.00025596 0.00032185 0.000249011 0.000200616 0.00022722 0.000196864 0.000272926 0.000258706 0.000256264 0.000286014 0.000194242 0.000183481 0.000146909 0.000116896 0.000162957 0.000164741 0.000160331 0.00022663 0.000145515 0.000215834 0.000124968 0.000281979 0.000168146 0.000213926 0.000165077 0.000188902 0.000260354 0.000169269 0.000155153 0.000244111 0.000103622 0.000205442 0.00014115 0.000140324 0.000246782 0.000153193 0.000105862 0.000166288 0.000170559 0.00010044 7.93489e-05 0.000135321 8.93576e-05 0.000163107 0.000133212 0.000198959 0.000167311 0.000175351 0.000175521 0.00013579 9.06298e-05 9.29159e-05 0.000131757 5.29341e-05 8.66661e-05 8.33561e-05 6.63288e-05 7.95151e-05 9.85737e-05 0.000101503 9.66572e-05 4.77089e-05 3.24364e-05 0.000119498 0.000141173 0.000159094 0.000146077 0.000101991 6.38021e-05 9.17935e-05 1.80198e-05 5.16266e-05 6.47817e-05 4.8528e-05 8.96193e-05 7.96283e-05 0.000185065 1.78642e-05 6.69373e-05 6.40131e-05 0.00012428 0.000122458 6.80089e-05 0.000119841 3.29447e-05 4.56016e-05 5.90075e-05 7.70269e-05 8.05522e-05 7.5065e-05 8.86969e-05 3.01566e-05 9.7274e-05 7.31027e-05 6.12973e-05 8.52381e-05 4.55893e-05 4.91691e-05 8.6044e-05 4.07982e-05 9.84399e-05 1.55412e-05 6.53527e-05 6.75808e-05 7.41749e-05 0.000120156 8.91034e-05 0.0001169 5.03287e-05 7.1697e-05 5.25443e-05 5.52917e-05 5.38552e-05 5.41741e-05 5.17068e-05 4.15026e-05 6.81577e-05 2.66967e-05 6.66336e-05 4.13537e-05 6.96827e-05 6.99643e-05 8.02916e-05 2.22527e-05 2.96024e-05 4.751e-05 5.00452e-05 5.15195e-05 6.03226e-05 8.18524e-05 6.75845e-05 1.48826e-05 6.11243e-05 4.62701e-05 6.30192e-05 6.67006e-05 6.55118e-05 5.43178e-05 2.06241e-05 1.93556e-05 3.9789e-05 6.06498e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.83545e-06 3.19388e-05 0.000244508 0.0014977 0.00641955 0.0196994 0.0468682 0.0855752 0.125953 0.149135 0.148796 0.124746 0.0897129 0.0576304 0.0331835 0.0194835 0.0103573 0.00652824 0.00406048 0.00276533 0.00152701 0.00120411 0.00077324 0.000542649 0.000610314 0.000349045 0.000261817 0.000335363 0.000336514 0.000276315 0.000285083 0.000236478 0.000288702 0.00020606 0.000257985 0.000302772 0.000220558 0.000222978 0.000217182 0.000198017 0.000375354 0.000174291 0.000296725 0.000301521 0.000363835 0.00036218 0.000377641 0.000202168 0.000299793 0.000230047 0.000236671 0.000216785 0.000269421 0.000280617 0.000205315 0.00026181 0.00031676 0.000215948 0.000237771 0.000233721 0.000270365 0.000237075 0.00033066 0.000277067 0.000188051 0.000290578 0.000224327 0.000253107 0.000252194 0.000277336 0.000303348 0.000281333 0.000213148 0.000241031 0.000201139 0.000295344 0.000266219 0.000243203 0.000265162 0.000207543 0.000160546 0.000159262 0.000129496 0.000167286 0.000191137 0.000148809 0.000223439 0.000130502 0.000247626 0.000111801 0.000294756 0.000164001 0.000216746 0.00016058 0.000207159 0.000242594 0.000180981 0.000191102 0.000243891 0.000100754 0.000226858 0.000124604 0.000127503 0.000232053 0.000135122 0.000114206 0.000174809 0.000187393 9.52925e-05 8.90914e-05 0.000139678 9.61398e-05 0.000161177 0.000128501 0.000222287 0.000160692 0.000162258 0.00017617 0.000138081 8.85198e-05 7.12408e-05 0.000139928 6.67869e-05 8.69162e-05 8.2317e-05 8.4924e-05 8.4092e-05 0.000119537 0.000107988 0.000107431 5.52735e-05 3.33463e-05 8.91326e-05 0.000155567 0.000157362 0.000166102 9.34839e-05 7.36356e-05 9.05917e-05 1.69104e-05 6.48357e-05 6.62602e-05 4.49366e-05 8.51664e-05 9.20734e-05 0.000190194 1.5806e-05 6.35039e-05 6.44625e-05 0.000150821 0.000127335 6.52422e-05 0.000128651 4.21861e-05 3.66932e-05 7.84235e-05 7.21915e-05 7.12036e-05 8.1363e-05 9.02861e-05 2.42873e-05 9.84039e-05 7.60408e-05 6.47805e-05 9.29088e-05 5.14866e-05 4.7977e-05 7.92421e-05 4.99633e-05 0.000104093 1.70123e-05 6.89795e-05 5.53553e-05 7.5255e-05 0.000115116 7.4096e-05 0.00011455 5.34773e-05 8.15297e-05 5.3625e-05 5.76384e-05 6.17518e-05 5.90726e-05 4.34373e-05 4.00118e-05 5.45562e-05 2.81276e-05 6.65636e-05 4.46848e-05 7.58103e-05 6.45148e-05 8.76281e-05 2.52718e-05 4.05607e-05 5.89721e-05 4.98452e-05 4.60848e-05 5.02272e-05 7.05334e-05 6.69652e-05 1.65729e-05 7.03455e-05 5.70062e-05 6.03492e-05 6.55403e-05 5.62001e-05 6.29802e-05 2.79385e-05 2.78524e-05 5.7443e-05 7.01229e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.40655e-07 6.77611e-06 4.85016e-05 0.000343848 0.00182399 0.00747962 0.021822 0.0491311 0.0885031 0.125726 0.149264 0.146842 0.122131 0.0883682 0.0559869 0.0339467 0.0184946 0.0109109 0.00630712 0.00412377 0.0024014 0.00172518 0.00117915 0.000732549 0.000752665 0.000404082 0.000310608 0.000342915 0.000343722 0.000288583 0.000312125 0.000248977 0.000276847 0.000209364 0.000222954 0.000272676 0.000265409 0.000201898 0.000215511 0.000209713 0.000353992 0.00017157 0.00028488 0.000311731 0.000358359 0.000358001 0.000348552 0.000193723 0.000296219 0.000234416 0.000244489 0.000230202 0.000255379 0.000280347 0.000229247 0.000255686 0.000313572 0.000233091 0.000212333 0.00023308 0.000274176 0.000236024 0.000311014 0.000265232 0.000195952 0.00032257 0.000228993 0.000239018 0.000258933 0.000300453 0.000276171 0.000301478 0.000225609 0.000247041 0.0002114 0.00030967 0.00027131 0.000243943 0.000235513 0.000206593 0.00015175 0.000159002 0.000146705 0.000173116 0.000214074 0.000140641 0.000221709 0.000125861 0.000263351 0.000111022 0.000294396 0.000159786 0.000206437 0.000158351 0.000223134 0.000219097 0.000196022 0.000230743 0.000235456 0.00010659 0.000231577 0.000107239 0.000116523 0.000209605 0.000121869 0.000132215 0.00017401 0.000195044 8.78654e-05 0.000100333 0.000145607 0.000111003 0.000167406 0.00012501 0.000235015 0.000150868 0.000146978 0.000189633 0.000133849 8.51498e-05 6.07381e-05 0.000147779 8.13987e-05 9.52496e-05 8.52844e-05 0.000111602 8.85489e-05 0.000136834 0.000118747 0.000117506 6.07168e-05 4.26953e-05 7.00506e-05 0.000171073 0.000147841 0.00018114 8.8056e-05 8.29588e-05 9.39366e-05 1.60209e-05 7.73949e-05 7.00861e-05 4.5817e-05 8.41757e-05 0.000102049 0.000175787 1.56362e-05 6.24829e-05 6.27351e-05 0.000180682 0.000121529 5.94091e-05 0.000133091 5.49779e-05 3.2624e-05 9.59808e-05 7.27709e-05 6.48613e-05 8.88725e-05 8.67778e-05 2.17075e-05 9.70041e-05 7.30927e-05 7.02256e-05 9.78757e-05 5.64543e-05 4.93495e-05 7.65814e-05 6.24566e-05 0.000108425 2.47278e-05 7.23965e-05 5.19582e-05 7.46349e-05 0.000104865 6.32634e-05 0.000110499 6.43127e-05 9.12725e-05 5.15336e-05 6.75843e-05 7.78653e-05 6.4641e-05 3.96875e-05 4.54447e-05 4.23238e-05 3.28005e-05 6.62338e-05 5.19072e-05 7.29214e-05 6.38848e-05 8.92973e-05 2.95904e-05 5.05783e-05 6.7401e-05 5.43357e-05 4.06901e-05 4.05119e-05 6.32141e-05 6.10618e-05 2.3044e-05 7.96869e-05 6.69833e-05 6.14492e-05 5.76278e-05 4.50381e-05 7.8913e-05 3.6372e-05 4.23742e-05 7.5107e-05 7.16334e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.60506e-07 7.81027e-06 6.69615e-05 0.000439085 0.00228019 0.00854597 0.0237584 0.0520649 0.0895375 0.126812 0.148048 0.143674 0.11996 0.0866758 0.0562596 0.0329111 0.0190687 0.0105728 0.0064143 0.00381155 0.00256343 0.00180587 0.00106429 0.000964578 0.000522377 0.000399758 0.000354342 0.000356158 0.000301859 0.000337917 0.000255637 0.000274046 0.000225957 0.000210027 0.000248189 0.000310359 0.000187758 0.000216512 0.000230514 0.000330102 0.000189227 0.000279986 0.000328195 0.000350655 0.000343376 0.000313562 0.000200469 0.000278435 0.000234966 0.000259544 0.000246965 0.00023648 0.000287336 0.000241208 0.000259889 0.000303505 0.000253804 0.000200747 0.000229816 0.000282107 0.000232911 0.0002928 0.000239903 0.000199648 0.000349081 0.000231317 0.000231908 0.000263645 0.000314931 0.000258079 0.000307697 0.000245392 0.000244141 0.000215735 0.000302837 0.000281454 0.000251129 0.000205624 0.000196732 0.000152541 0.000154564 0.000177644 0.000184814 0.000238241 0.000136447 0.000216277 0.000129202 0.000267857 0.000117401 0.000284359 0.000149739 0.000191409 0.00015956 0.00023047 0.000211881 0.000213294 0.000257437 0.000231793 0.00012506 0.000225978 9.76069e-05 0.000111613 0.000193826 0.000120559 0.000152254 0.000167117 0.000203456 8.60961e-05 0.000108197 0.000143013 0.000136693 0.000180954 0.00012137 0.000239301 0.000136767 0.000135063 0.000206403 0.000131057 8.13998e-05 5.63012e-05 0.00015553 9.56609e-05 0.000105654 8.5704e-05 0.000137619 9.39152e-05 0.000137344 0.000130536 0.000126731 6.08269e-05 5.66338e-05 6.03595e-05 0.000180172 0.000132773 0.000185197 8.0409e-05 9.53031e-05 9.81527e-05 1.40521e-05 9.33638e-05 7.26534e-05 4.5867e-05 8.16941e-05 0.000106787 0.000147782 2.00123e-05 6.57461e-05 5.73932e-05 0.000199856 0.000109296 5.93492e-05 0.000134671 7.00601e-05 3.09543e-05 0.000119644 7.21216e-05 6.31933e-05 9.7153e-05 8.234e-05 1.96878e-05 9.67141e-05 6.78661e-05 7.83532e-05 0.000103133 6.71594e-05 5.30161e-05 7.31604e-05 7.94076e-05 0.000111076 3.22533e-05 7.4065e-05 5.66179e-05 7.90452e-05 8.86446e-05 5.72365e-05 0.000104407 7.60178e-05 9.468e-05 4.82615e-05 7.17784e-05 9.73217e-05 7.17389e-05 4.38873e-05 5.34691e-05 3.37691e-05 3.93246e-05 7.04721e-05 6.00298e-05 6.85531e-05 6.43648e-05 8.08014e-05 3.49086e-05 6.14165e-05 7.78019e-05 6.09463e-05 3.61346e-05 3.43386e-05 6.01344e-05 5.50086e-05 3.34959e-05 8.27706e-05 7.22664e-05 6.16592e-05 4.92352e-05 3.85669e-05 9.62178e-05 4.77332e-05 5.89475e-05 9.21208e-05 6.7372e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.8001e-07 7.96018e-06 7.33091e-05 0.0005802 0.00270756 0.00952605 0.0255395 0.0540333 0.0919832 0.127591 0.146412 0.142318 0.117678 0.0854104 0.0549933 0.0331695 0.0184258 0.0107928 0.00619148 0.00389264 0.00277588 0.00157547 0.00128934 0.000739653 0.000553616 0.000391381 0.000396718 0.000325237 0.000352602 0.000271785 0.000278128 0.000251573 0.000218135 0.000229501 0.000362008 0.000180738 0.000213721 0.000248984 0.000307111 0.000208815 0.000277369 0.000339604 0.000339624 0.000329351 0.000281603 0.000226801 0.000253873 0.000229667 0.000275581 0.000260602 0.000216392 0.000295204 0.000257276 0.000267823 0.000297248 0.000272396 0.000201676 0.000230517 0.000287868 0.000227165 0.000273916 0.000208751 0.000200846 0.000361951 0.000237355 0.000233298 0.0002606 0.000314641 0.000252142 0.000298799 0.000255883 0.00022721 0.000223373 0.000295324 0.000294489 0.000269566 0.000184482 0.00018367 0.000161166 0.000153255 0.000213693 0.000194723 0.000247706 0.000136327 0.000207585 0.000145145 0.000262322 0.000120156 0.000261813 0.00014118 0.00017669 0.000170725 0.000227528 0.00021443 0.000238417 0.000274727 0.000234125 0.000152954 0.000210341 9.50491e-05 0.000112673 0.000180567 0.000136911 0.000169293 0.00015481 0.000204086 8.73656e-05 0.000111454 0.00014094 0.000160716 0.000196772 0.000122 0.000227932 0.000123678 0.000129231 0.000219456 0.000132898 7.68798e-05 6.29666e-05 0.000161811 0.000108445 0.000115168 8.78721e-05 0.000158695 0.000102259 0.000130199 0.000139724 0.000141893 6.15273e-05 7.10822e-05 5.93984e-05 0.000181874 0.000122892 0.000184687 7.23821e-05 0.000108258 0.000101648 1.36523e-05 0.000106843 8.01355e-05 4.99985e-05 8.06634e-05 0.000104288 0.000115138 2.76356e-05 7.1552e-05 5.45475e-05 0.000206543 9.59238e-05 6.60512e-05 0.000132971 9.12231e-05 3.07843e-05 0.000139839 7.17519e-05 6.45217e-05 0.00010293 8.10306e-05 1.88379e-05 9.7604e-05 6.38987e-05 8.96838e-05 0.000104385 7.45461e-05 5.58613e-05 7.07297e-05 9.54091e-05 0.000109946 4.0169e-05 7.11176e-05 6.66589e-05 8.32555e-05 6.75635e-05 5.41328e-05 9.71152e-05 8.89023e-05 9.51197e-05 4.7491e-05 7.61522e-05 0.00011922 7.80071e-05 5.53666e-05 6.41049e-05 2.98615e-05 4.92408e-05 7.0592e-05 6.90328e-05 5.97566e-05 6.72945e-05 6.73678e-05 4.11866e-05 6.83918e-05 8.46692e-05 7.31376e-05 3.5685e-05 2.93059e-05 6.32241e-05 4.86856e-05 4.45078e-05 8.4663e-05 7.55821e-05 6.52192e-05 4.45238e-05 3.75668e-05 0.000112431 5.93543e-05 7.29388e-05 0.000104614 5.74687e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.0002e-07 9.12367e-06 0.000122548 0.00070563 0.00318831 0.0107277 0.0274759 0.0569469 0.0943509 0.128117 0.145896 0.140026 0.115246 0.0837624 0.0548093 0.032183 0.0187008 0.0106229 0.00619665 0.00425303 0.00236337 0.00179915 0.00108815 0.000801847 0.000491632 0.000466003 0.000361592 0.000380324 0.000298063 0.000296586 0.000281836 0.000234821 0.000222422 0.000392662 0.000181448 0.000221863 0.000262121 0.000294872 0.000232915 0.000286288 0.000335977 0.000326554 0.000316295 0.000251274 0.00025928 0.000244391 0.000223819 0.000292918 0.00027196 0.000207627 0.000297834 0.000257536 0.000273586 0.000289631 0.000287381 0.000212583 0.000229967 0.000288389 0.000225353 0.000277731 0.000183231 0.000200956 0.000365416 0.000242012 0.000248898 0.000247592 0.000309261 0.000251543 0.000285352 0.000261834 0.000208428 0.000245147 0.000290199 0.000313256 0.000289323 0.000175935 0.000175559 0.000186323 0.000153315 0.000258221 0.000205361 0.000256192 0.000138479 0.000195813 0.000164068 0.000234298 0.000120496 0.000237109 0.000137884 0.000168851 0.000186717 0.000223514 0.000222166 0.00026465 0.000287083 0.000248884 0.000180209 0.000187475 9.71873e-05 0.000117543 0.000171768 0.000161409 0.00018488 0.000145699 0.000200896 9.49926e-05 0.000106098 0.000137955 0.000177686 0.00021399 0.000119059 0.000216762 0.000115176 0.000126135 0.000220815 0.000138532 7.25999e-05 7.76864e-05 0.000163451 0.000118542 0.00011978 8.67231e-05 0.000171248 0.000106626 0.000117909 0.000148941 0.000154915 5.89757e-05 8.1461e-05 6.21716e-05 0.000179772 0.000121971 0.000177193 6.07865e-05 0.000121152 0.000106855 1.82997e-05 0.000120732 8.51203e-05 5.54005e-05 7.60804e-05 0.00010104 8.5364e-05 3.80464e-05 7.47252e-05 5.16918e-05 0.000201815 8.532e-05 7.89159e-05 0.000131541 0.000104925 3.2274e-05 0.000158056 7.75564e-05 6.96455e-05 0.000106004 7.98412e-05 1.87579e-05 9.7444e-05 6.16801e-05 9.91126e-05 0.00010102 8.84697e-05 6.07101e-05 6.65386e-05 0.000113589 0.000101531 4.60632e-05 6.90794e-05 8.0668e-05 8.62657e-05 4.81125e-05 5.28413e-05 9.50446e-05 9.46599e-05 9.57293e-05 5.31346e-05 8.42707e-05 0.000135594 8.27857e-05 7.35654e-05 7.63015e-05 2.96216e-05 5.52946e-05 7.59699e-05 7.29041e-05 5.02003e-05 6.82345e-05 5.35344e-05 5.05335e-05 7.33856e-05 9.0195e-05 8.59689e-05 3.38468e-05 3.06366e-05 6.77237e-05 4.73271e-05 5.56097e-05 8.69457e-05 7.42239e-05 6.62391e-05 4.44837e-05 3.99772e-05 0.000117598 7.14949e-05 8.1876e-05 0.000111545 5.29072e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.10005e-07 2.79806e-07 1.64759e-05 0.000165519 0.000871652 0.00371767 0.0117925 0.0297667 0.0595581 0.0962638 0.128923 0.144194 0.136619 0.113226 0.0827454 0.0534689 0.0323602 0.0185052 0.0106 0.00674439 0.00364185 0.00260702 0.00165616 0.00119366 0.000696268 0.000607166 0.000432874 0.000413594 0.000339909 0.000319896 0.000314932 0.000255426 0.000232131 0.00040859 0.000194218 0.000225535 0.000269395 0.000288577 0.000254424 0.000293789 0.000313169 0.000311646 0.000298101 0.000228617 0.000292189 0.000246804 0.000206923 0.000306552 0.000284758 0.000207637 0.000302783 0.000258555 0.000274356 0.000288501 0.000305124 0.000227414 0.000240339 0.000287338 0.000222941 0.000281906 0.000167425 0.000202065 0.00035647 0.000253127 0.000272266 0.000234474 0.000304162 0.000258819 0.000272795 0.000265264 0.000196077 0.000269984 0.000294155 0.000322169 0.000313074 0.000175835 0.000174779 0.000202373 0.000151736 0.00030548 0.000205241 0.00025923 0.0001394 0.00018364 0.00017678 0.000202716 0.000113278 0.000222942 0.000145924 0.000164312 0.000201089 0.000215437 0.000234539 0.000288093 0.000287604 0.000262262 0.000203166 0.000170629 0.000113344 0.000123773 0.000171188 0.000181109 0.000192634 0.000136639 0.000191463 0.000103369 0.000101842 0.000139207 0.000186436 0.000217489 0.000116019 0.000194414 0.000115987 0.000129541 0.000215009 0.000149419 6.91799e-05 9.53242e-05 0.00015827 0.000126782 0.000115418 7.94495e-05 0.000181121 0.00011648 0.000106807 0.000158048 0.000158823 5.96662e-05 8.65205e-05 6.66667e-05 0.000175948 0.000125044 0.00016821 4.60922e-05 0.000135877 0.000108758 2.54656e-05 0.000128811 9.56392e-05 6.31134e-05 7.02165e-05 0.00010056 6.9147e-05 5.21739e-05 7.22527e-05 4.80173e-05 0.000193858 8.23318e-05 9.66946e-05 0.000136001 0.000115277 3.60133e-05 0.000171376 8.42001e-05 7.50789e-05 0.000106715 8.08407e-05 1.7988e-05 9.37346e-05 6.54377e-05 0.000107891 9.61933e-05 9.59264e-05 6.62401e-05 6.25875e-05 0.000125263 8.55934e-05 4.98359e-05 6.36742e-05 9.57094e-05 8.51656e-05 3.10716e-05 5.30216e-05 9.30241e-05 9.87081e-05 9.59891e-05 6.31512e-05 9.06017e-05 0.000150266 8.75243e-05 9.7344e-05 8.29051e-05 3.48784e-05 6.2409e-05 8.10479e-05 7.18037e-05 4.53122e-05 6.89744e-05 4.05806e-05 5.95906e-05 7.50368e-05 9.80332e-05 9.49899e-05 3.48359e-05 3.36082e-05 7.5443e-05 4.85658e-05 6.34311e-05 8.9599e-05 7.12877e-05 6.48492e-05 4.81049e-05 4.36379e-05 0.000111009 8.74627e-05 8.64297e-05 0.000118947 5.45378e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.60015e-07 0 1.72166e-06 2.90886e-05 0.000212198 0.00108041 0.00432444 0.0132188 0.032017 0.0618988 0.0981535 0.12819 0.141955 0.13546 0.111446 0.0808695 0.0532822 0.0322951 0.0184618 0.011125 0.00586153 0.00397274 0.00253085 0.0017544 0.00105345 0.000836818 0.000564767 0.000475295 0.000404503 0.00035402 0.000342872 0.000274631 0.000255048 0.000404045 0.000210108 0.000238419 0.000268295 0.000288857 0.000264498 0.000298473 0.000279542 0.000300984 0.000282316 0.000216244 0.000324398 0.000265558 0.000196976 0.000312068 0.000294119 0.000219 0.000298444 0.000263602 0.000263851 0.000289411 0.000311032 0.000243414 0.000254415 0.000281917 0.000225954 0.000294783 0.000165924 0.000209986 0.000344388 0.00026906 0.000297685 0.000223992 0.000306432 0.000255011 0.000267016 0.000275936 0.000194667 0.000298044 0.000303906 0.000330282 0.000326966 0.000178614 0.000186471 0.000224838 0.000156233 0.000346799 0.000200482 0.000272393 0.000143434 0.000170297 0.000188692 0.000177159 0.000109145 0.000220422 0.000160595 0.000171381 0.000210775 0.000213785 0.000246512 0.000303625 0.000284122 0.000275701 0.00021455 0.000155841 0.000130709 0.000125703 0.000178577 0.000194272 0.000200808 0.000131943 0.000182131 0.000114175 0.000102771 0.000144615 0.000187026 0.000207151 0.000114839 0.000170217 0.000122857 0.000136382 0.000196689 0.000156183 6.55699e-05 0.00011649 0.000141648 0.000136001 9.94414e-05 7.31851e-05 0.000188853 0.000128022 9.38673e-05 0.000167316 0.000152817 6.01264e-05 8.75104e-05 7.15824e-05 0.00016766 0.000139831 0.00015503 3.56063e-05 0.00014368 0.000108368 3.57598e-05 0.000133951 0.000101603 7.0356e-05 6.83052e-05 0.00010149 5.90889e-05 6.64313e-05 6.60164e-05 4.73783e-05 0.000180672 8.25017e-05 0.000113814 0.000138591 0.000122208 3.86828e-05 0.00018014 9.44604e-05 7.5748e-05 0.000112963 8.4319e-05 1.94278e-05 9.34447e-05 7.74699e-05 0.000114877 8.95241e-05 0.000106322 7.14495e-05 5.34749e-05 0.00013036 6.49229e-05 5.18874e-05 6.3894e-05 0.000110811 8.06853e-05 2.17511e-05 5.45934e-05 9.32842e-05 9.57294e-05 9.96164e-05 7.50589e-05 0.000103134 0.000153269 8.32955e-05 0.000124202 8.58067e-05 4.41626e-05 6.5621e-05 8.40867e-05 6.9453e-05 4.13238e-05 6.57247e-05 3.48034e-05 7.24264e-05 7.44063e-05 0.000101066 9.97604e-05 3.74733e-05 3.93013e-05 8.23223e-05 5.08732e-05 6.8412e-05 8.7176e-05 6.82217e-05 5.98092e-05 5.39867e-05 4.68584e-05 0.000103428 9.9943e-05 8.72703e-05 0.000118267 6.37008e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.60251e-07 7.36219e-06 4.04325e-05 0.000269267 0.00127817 0.00498116 0.0145807 0.0338767 0.0641983 0.0992253 0.128213 0.141417 0.133423 0.109331 0.0794844 0.0526213 0.0317825 0.0187387 0.0101374 0.00629498 0.00393207 0.00262819 0.00163615 0.00120889 0.000782257 0.000580823 0.000495825 0.000397769 0.000367026 0.000287998 0.000287774 0.000392672 0.000228688 0.000258636 0.000269875 0.000290535 0.000266109 0.000302847 0.000241278 0.000295099 0.000266142 0.000210862 0.000339857 0.000291242 0.000187999 0.000318374 0.0003027 0.000228465 0.000298314 0.000271665 0.000247092 0.000286172 0.000311122 0.000260442 0.000272105 0.000289029 0.000235303 0.000306708 0.000174767 0.000228046 0.000326894 0.00028294 0.000319514 0.000219669 0.00031852 0.000250783 0.000266607 0.000283437 0.000209198 0.000319628 0.000311528 0.000338325 0.000337225 0.000183362 0.000203793 0.000238497 0.000159682 0.000374708 0.000186394 0.00029645 0.000150131 0.000167807 0.000192933 0.000156578 0.000107318 0.000228691 0.000178293 0.000172161 0.000212794 0.000213215 0.000242794 0.000297594 0.000279649 0.000292751 0.00021401 0.000154122 0.00015272 0.000127853 0.000188876 0.00019934 0.000208832 0.000131953 0.00017423 0.000120143 0.000108247 0.00015389 0.000176498 0.000188333 0.000111148 0.000150925 0.000134404 0.000149275 0.000173712 0.000159766 6.85399e-05 0.000133798 0.000125966 0.000145878 8.30646e-05 7.04675e-05 0.000195915 0.000137865 8.83416e-05 0.000175823 0.000141693 6.84715e-05 8.84503e-05 7.74391e-05 0.000162064 0.000153147 0.000141491 2.94886e-05 0.000150292 0.000108107 4.66936e-05 0.000135831 0.00011358 7.79288e-05 7.15874e-05 0.000109067 5.28801e-05 8.35163e-05 5.83687e-05 4.43529e-05 0.000175563 8.93077e-05 0.000122664 0.000147671 0.000123308 4.38119e-05 0.00017984 0.000106809 7.65171e-05 0.000117178 9.2585e-05 2.26974e-05 8.29164e-05 9.20205e-05 0.000121303 7.53845e-05 0.000111409 7.81517e-05 4.70231e-05 0.000124583 4.89648e-05 5.20075e-05 6.45534e-05 0.00012943 7.5235e-05 1.53908e-05 5.8558e-05 9.49746e-05 9.434e-05 0.000106421 8.51255e-05 0.000112081 0.000145032 7.54278e-05 0.000143551 8.30952e-05 6.04725e-05 6.49206e-05 8.23474e-05 7.08734e-05 4.3493e-05 6.1475e-05 3.23845e-05 8.55721e-05 7.27951e-05 0.000102098 0.000101811 3.81926e-05 4.83061e-05 8.5612e-05 5.46989e-05 7.21226e-05 8.33413e-05 6.69333e-05 5.20493e-05 5.4957e-05 5.18493e-05 9.51462e-05 0.000111554 8.29469e-05 0.000112645 7.87957e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.40042e-06 8.9861e-06 6.16399e-05 0.000325533 0.0015711 0.00570582 0.0158702 0.0360504 0.0662122 0.0999674 0.128712 0.13991 0.131019 0.107468 0.0788432 0.051803 0.0318037 0.0177389 0.0105659 0.00633212 0.00400229 0.00255042 0.0017732 0.00112241 0.000763277 0.000644311 0.000482375 0.000396747 0.00031697 0.000330759 0.000383412 0.000244598 0.000283614 0.000260791 0.00029708 0.00026901 0.000303507 0.000223306 0.000297117 0.000252166 0.000221315 0.0003518 0.000318618 0.000192577 0.000316272 0.000307585 0.000232263 0.000303893 0.000292889 0.000218466 0.000289701 0.000309482 0.000271009 0.000288865 0.000298201 0.000247195 0.000317302 0.000196686 0.000252938 0.00031567 0.000302407 0.000340163 0.000222165 0.000336227 0.000245755 0.000260448 0.000291318 0.00023431 0.000326906 0.000311438 0.000342617 0.00033148 0.000192559 0.000228565 0.000245302 0.000164829 0.000384907 0.000173226 0.000317299 0.000157898 0.000172948 0.000202354 0.000141352 0.000114616 0.000247776 0.000199246 0.00017415 0.000208746 0.000220071 0.000239246 0.000279002 0.000270615 0.000298044 0.000211282 0.00016209 0.000174352 0.000134964 0.000205405 0.000196431 0.00022464 0.000128737 0.000168898 0.000131848 0.000120837 0.000164556 0.000168687 0.000162327 0.000106437 0.000132723 0.000145951 0.000165963 0.000152684 0.000158865 7.53698e-05 0.00014507 0.000112744 0.000157364 7.41809e-05 7.11569e-05 0.000207409 0.000149737 8.29858e-05 0.000173981 0.000121843 7.54057e-05 8.51906e-05 8.47876e-05 0.00015766 0.000162498 0.000134316 3.22276e-05 0.000147381 0.000108508 5.4849e-05 0.000134021 0.000124549 8.28306e-05 8.13539e-05 0.000118513 4.72011e-05 0.000103319 5.40644e-05 4.12775e-05 0.000178453 9.82324e-05 0.000122374 0.000157411 0.000125238 4.77012e-05 0.000175683 0.000116949 7.28715e-05 0.000128543 0.00010244 3.20764e-05 7.45978e-05 0.000111328 0.000127009 5.72994e-05 0.000117826 8.34212e-05 4.00712e-05 0.000116638 3.64085e-05 5.31183e-05 7.02184e-05 0.000145904 6.79745e-05 1.34007e-05 6.45549e-05 9.51747e-05 9.21809e-05 0.000110628 9.03789e-05 0.000119141 0.000131931 6.63805e-05 0.00016462 7.80324e-05 7.56031e-05 6.12683e-05 7.61598e-05 7.51348e-05 4.67317e-05 5.61255e-05 3.51732e-05 9.44092e-05 6.92024e-05 0.000101467 9.01894e-05 4.10498e-05 5.81815e-05 8.93017e-05 5.69064e-05 7.53032e-05 7.60825e-05 6.21595e-05 4.16295e-05 5.40767e-05 5.76904e-05 9.25125e-05 0.000118329 7.62615e-05 0.000101113 9.59813e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.19688e-07 1.39864e-05 7.86238e-05 0.000421974 0.00187198 0.00650319 0.0173119 0.0380543 0.0676189 0.102007 0.128257 0.138398 0.128606 0.106222 0.0775747 0.0511188 0.0306268 0.0183359 0.0106674 0.00635817 0.00396823 0.00268648 0.00167798 0.00106338 0.000869391 0.000618182 0.000451474 0.0003603 0.000376683 0.00038184 0.000255967 0.000307882 0.000252926 0.000298689 0.000266109 0.000312635 0.000215583 0.000303932 0.000244679 0.000234699 0.000348842 0.00034273 0.000201135 0.000308544 0.000315747 0.000241337 0.000320999 0.000320039 0.000193173 0.000299347 0.00031617 0.000287948 0.000295773 0.000316404 0.000257195 0.000329158 0.000222666 0.000273176 0.000309849 0.000307284 0.000356922 0.000223652 0.000355294 0.000234161 0.000255529 0.000301659 0.000261412 0.000324833 0.000303376 0.000348109 0.000315246 0.000196997 0.000249308 0.000250875 0.000177602 0.000379977 0.000159847 0.000336188 0.000172833 0.000192172 0.000217347 0.000139254 0.000128552 0.000265443 0.000208874 0.000170761 0.000195582 0.00021942 0.000235658 0.000252339 0.000263961 0.000294833 0.000201007 0.000173878 0.000194405 0.000144124 0.000233723 0.000187436 0.000234184 0.000128047 0.000166938 0.000144033 0.000141151 0.000169134 0.000166409 0.0001403 0.000105577 0.000123062 0.000152871 0.000183021 0.000135294 0.000151881 8.61898e-05 0.000152585 0.000109194 0.000167771 7.07094e-05 7.37646e-05 0.000218652 0.00016011 8.60034e-05 0.000171479 0.000107221 8.30403e-05 8.70104e-05 9.07745e-05 0.000157369 0.000160886 0.000126133 4.16339e-05 0.000140599 0.000113195 6.49733e-05 0.000126882 0.000138854 8.69422e-05 9.46927e-05 0.000128209 4.04124e-05 0.000119085 5.38842e-05 4.03589e-05 0.000181262 0.000104929 0.000116891 0.000162021 0.000124108 4.99008e-05 0.000163722 0.000123173 7.13933e-05 0.000135061 0.000118352 4.52749e-05 6.83388e-05 0.000128337 0.000134105 4.21484e-05 0.000120035 8.56854e-05 4.06413e-05 0.000106693 3.30468e-05 5.548e-05 7.5244e-05 0.000163841 6.33842e-05 1.45008e-05 7.1503e-05 9.03834e-05 9.04217e-05 0.000115165 9.21301e-05 0.000117633 0.000114136 5.83728e-05 0.000170339 7.68418e-05 8.82553e-05 6.11382e-05 6.87028e-05 8.30475e-05 4.65917e-05 5.10159e-05 3.95511e-05 0.000101657 6.61901e-05 0.000101066 7.77481e-05 4.42566e-05 6.72164e-05 8.86218e-05 5.74458e-05 8.03241e-05 6.31968e-05 6.04417e-05 3.19196e-05 5.23962e-05 6.24012e-05 9.30833e-05 0.000114142 6.42818e-05 8.47592e-05 0.000113207 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.43762e-06 1.22384e-05 9.8869e-05 0.000518341 0.00220445 0.00717235 0.0189514 0.0396779 0.0702141 0.102614 0.127926 0.136092 0.128018 0.104283 0.075963 0.049842 0.0311088 0.0182956 0.0106465 0.0064465 0.00414617 0.00255114 0.00158145 0.00122067 0.00084963 0.000556372 0.000441959 0.000444224 0.000387426 0.000267427 0.000340113 0.000245572 0.000303355 0.000268149 0.000319008 0.000226572 0.000309637 0.000242729 0.000253755 0.000338668 0.000357279 0.000213731 0.000301707 0.000311731 0.000250352 0.000335767 0.000354243 0.000177505 0.000315151 0.000325006 0.000299813 0.000290627 0.000330277 0.000266694 0.000340442 0.000249756 0.000298218 0.000307133 0.000305702 0.000375741 0.000222125 0.000369202 0.000226934 0.000238893 0.00030921 0.000293635 0.000300947 0.000289979 0.00035208 0.000294217 0.000197177 0.000263119 0.00024278 0.000200909 0.000364458 0.000154978 0.000326144 0.000192803 0.000214267 0.000231329 0.000147576 0.000147121 0.000281819 0.000215386 0.000161492 0.000186317 0.000230571 0.000219887 0.000223065 0.000257027 0.000279413 0.000194721 0.000178867 0.000208832 0.000165724 0.000262141 0.000181069 0.000244339 0.000136409 0.000171429 0.000159707 0.000160227 0.000170466 0.000168797 0.000121853 0.000110748 0.000117877 0.00015223 0.000196783 0.00012336 0.000147678 0.00010453 0.000152795 0.000115175 0.000175761 7.51012e-05 8.21172e-05 0.000222193 0.000177617 9.23985e-05 0.000174512 9.93857e-05 9.10752e-05 8.95701e-05 9.76124e-05 0.000161433 0.00015572 0.000124304 5.35793e-05 0.000133036 0.000118743 7.05002e-05 0.000117742 0.000153478 9.13738e-05 0.000107981 0.000132137 3.90627e-05 0.000138258 5.99603e-05 4.2286e-05 0.000184721 0.000105138 0.000103836 0.000164201 0.000117527 5.07506e-05 0.00015318 0.000125541 7.28615e-05 0.000144773 0.000136094 6.47327e-05 6.45594e-05 0.000146245 0.000137869 3.1033e-05 0.000121915 8.27601e-05 4.49125e-05 9.70182e-05 3.92399e-05 5.80018e-05 8.28773e-05 0.000169212 5.76138e-05 1.78609e-05 7.79705e-05 8.33916e-05 9.06616e-05 0.000112157 9.07992e-05 0.000115906 9.64609e-05 5.16648e-05 0.00016893 7.75322e-05 9.65302e-05 6.22789e-05 5.75172e-05 9.71121e-05 4.40727e-05 5.07559e-05 4.74073e-05 0.000106345 6.67105e-05 9.95048e-05 6.53768e-05 5.21589e-05 6.86071e-05 8.73719e-05 5.53482e-05 8.49349e-05 4.8529e-05 5.82146e-05 2.73496e-05 5.13359e-05 7.09828e-05 9.54968e-05 0.000110525 5.47241e-05 7.41868e-05 0.000121129 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.49854e-07 6.60452e-07 1.68649e-05 0.000131147 0.000683576 0.0026247 0.00808161 0.0202405 0.0420358 0.0719476 0.103709 0.127069 0.136153 0.12529 0.102545 0.0747117 0.0499701 0.0309763 0.0181428 0.0108924 0.00657292 0.00396618 0.00242218 0.00173759 0.00121271 0.00076187 0.000581804 0.000530174 0.000417 0.000287047 0.000371683 0.000248074 0.000309389 0.000280284 0.000336117 0.000247602 0.000317471 0.000246108 0.000267739 0.00033606 0.000369024 0.000223589 0.000289975 0.000307555 0.000261615 0.000350134 0.000367064 0.000166659 0.000333664 0.00034201 0.000299893 0.00027604 0.000348861 0.000286003 0.000349134 0.000271045 0.00031453 0.000297967 0.000301275 0.00039298 0.000216495 0.000373961 0.000227374 0.000227816 0.000316531 0.000319587 0.000274879 0.000273994 0.000357582 0.000277182 0.000197277 0.00026705 0.000236786 0.000241666 0.000330449 0.000153498 0.000316539 0.000211502 0.000245854 0.000257143 0.000168577 0.000167097 0.000290197 0.000217503 0.000153123 0.000177211 0.000232923 0.000206714 0.000205653 0.000260979 0.000261562 0.000192062 0.000190485 0.000215796 0.000187315 0.000288009 0.000175162 0.0002456 0.000146998 0.000181931 0.000175151 0.000188055 0.000164877 0.000168956 0.000110704 0.000127811 0.00011449 0.000150407 0.00020637 0.000116044 0.00013577 0.00012782 0.000156292 0.000127546 0.000182663 8.58657e-05 9.21383e-05 0.000221113 0.000190828 0.000104169 0.000168437 9.44884e-05 9.82896e-05 9.64894e-05 0.00010459 0.00016804 0.000144957 0.000121726 7.09826e-05 0.000123583 0.000126584 7.63169e-05 0.000100413 0.00017123 9.64457e-05 0.000115496 0.000127709 3.82728e-05 0.000146421 6.80785e-05 4.57308e-05 0.000180882 0.00010236 9.59256e-05 0.000161881 0.000107485 4.96408e-05 0.000143596 0.000129537 8.11515e-05 0.000152803 0.000149707 8.17608e-05 6.26497e-05 0.000160346 0.000144005 2.66269e-05 0.000124933 8.59959e-05 5.07041e-05 8.97921e-05 5.16062e-05 6.34257e-05 9.26787e-05 0.000165344 5.89539e-05 2.15711e-05 8.54392e-05 7.46393e-05 8.81826e-05 9.81974e-05 8.99687e-05 0.000107917 8.38504e-05 5.27545e-05 0.00016266 8.09941e-05 9.80892e-05 6.54409e-05 4.7891e-05 0.000108026 3.5786e-05 5.31857e-05 5.37043e-05 0.000110184 7.09637e-05 9.95849e-05 5.8086e-05 5.88323e-05 6.74365e-05 8.42022e-05 5.52283e-05 9.06959e-05 3.81964e-05 5.67166e-05 2.56097e-05 5.12158e-05 7.60937e-05 9.68887e-05 0.000101882 4.73582e-05 6.6465e-05 0.000118038 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.87055e-06 2.37066e-05 0.000164531 0.000804377 0.00296893 0.00884549 0.0215999 0.043642 0.0734593 0.104059 0.127738 0.133909 0.123257 0.100804 0.0742199 0.0493928 0.0304825 0.0181673 0.0109366 0.00637509 0.00386048 0.00256801 0.00178513 0.0011052 0.000816535 0.000656668 0.000484255 0.000325547 0.000404764 0.000257129 0.000322928 0.000307105 0.000348282 0.000277124 0.00033179 0.000253806 0.000284674 0.000328495 0.000368604 0.000231727 0.000283198 0.000297136 0.000279295 0.000352364 0.000368792 0.00016942 0.000356206 0.000348368 0.000291723 0.000265798 0.000356882 0.000298606 0.000351196 0.000279548 0.000328394 0.000294132 0.000286134 0.00039694 0.000212861 0.000369092 0.000230802 0.000225686 0.000331363 0.000336799 0.00024796 0.000263465 0.000358113 0.000263771 0.000191859 0.000259669 0.000219795 0.000281284 0.00029754 0.000162077 0.000289863 0.000226267 0.000278501 0.000285818 0.000201607 0.000181912 0.000298895 0.000219301 0.000146504 0.000177271 0.000233944 0.000191793 0.000200263 0.00026275 0.000246403 0.000187425 0.000194124 0.000218474 0.000203916 0.000300738 0.000172263 0.000239617 0.000168106 0.000196795 0.000194873 0.000211687 0.000153409 0.000175419 0.000109804 0.000146114 0.00011513 0.000149666 0.000201577 0.000110548 0.000127965 0.00015306 0.000162408 0.000147479 0.000186408 0.000100642 0.000102239 0.00021126 0.000202061 0.000123834 0.000166645 9.6997e-05 0.000106755 0.000103169 0.000114512 0.000169962 0.000129109 0.000121087 8.73763e-05 0.000120522 0.000126574 7.86456e-05 8.93441e-05 0.000188272 0.00010878 0.000113665 0.000120782 4.31219e-05 0.000153105 7.72577e-05 5.27202e-05 0.000174504 9.2146e-05 8.97329e-05 0.000154181 9.7554e-05 5.05506e-05 0.000134443 0.000127969 9.34466e-05 0.000151632 0.000161422 9.28295e-05 6.60392e-05 0.000173698 0.000147027 2.61062e-05 0.000124054 8.67373e-05 5.62157e-05 9.26205e-05 6.7104e-05 6.77288e-05 0.000103639 0.000159131 5.94439e-05 2.66314e-05 9.25775e-05 6.23962e-05 8.57237e-05 8.33084e-05 9.25003e-05 0.000103164 7.23407e-05 5.53337e-05 0.000152331 8.72275e-05 9.55807e-05 6.93834e-05 3.83848e-05 0.000113678 2.82489e-05 5.48456e-05 6.0641e-05 0.000114463 7.73986e-05 9.27877e-05 5.41556e-05 6.76837e-05 6.18134e-05 7.96126e-05 5.15025e-05 9.75871e-05 3.06973e-05 5.63071e-05 2.67997e-05 5.11758e-05 7.59237e-05 9.14309e-05 9.43973e-05 4.61672e-05 6.49547e-05 0.000111276 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.15578e-06 3.24185e-05 0.000203981 0.000939712 0.00339825 0.00980829 0.0231567 0.0456014 0.074926 0.105779 0.126641 0.132394 0.122275 0.0995529 0.0729397 0.0487232 0.0303397 0.0184462 0.0108155 0.00638904 0.00393557 0.00268486 0.00164971 0.00118787 0.000863302 0.000623032 0.000399266 0.00045294 0.000288996 0.000336257 0.00034235 0.000362005 0.000300242 0.000340803 0.000269481 0.000301089 0.000322439 0.000368944 0.000234366 0.000272077 0.000293309 0.000294276 0.000343585 0.000360748 0.000182647 0.000373149 0.000352966 0.000276832 0.000254535 0.000350071 0.000313781 0.000356583 0.00028481 0.000326417 0.000296399 0.000266266 0.00039124 0.000212411 0.000362993 0.000245525 0.000227656 0.000340114 0.00034788 0.000222052 0.000251766 0.000359053 0.000262489 0.000193978 0.000252728 0.000201353 0.000328788 0.000277631 0.000173476 0.000279439 0.000231863 0.000305987 0.000313573 0.000234188 0.000195748 0.000297996 0.000222576 0.000146474 0.000184088 0.00024097 0.000183597 0.000205123 0.000276608 0.000231353 0.000192012 0.000194014 0.000217615 0.000217086 0.000305088 0.000167536 0.000232063 0.000190793 0.000210738 0.000212826 0.000231202 0.000145276 0.000182461 0.000118663 0.000170638 0.000124591 0.000149716 0.000195385 0.000109368 0.000124903 0.00017388 0.000171282 0.000163201 0.000190503 0.000117909 0.000117486 0.000197316 0.000211644 0.00014234 0.000155717 0.000103483 0.000114409 0.000112598 0.000123122 0.000170843 0.00011266 0.00012985 9.90618e-05 0.000121082 0.00012399 7.98649e-05 8.21846e-05 0.000212816 0.000121835 0.000109743 0.000108117 5.38099e-05 0.000149068 8.88794e-05 6.46622e-05 0.000169545 8.11225e-05 9.02723e-05 0.000145771 8.90628e-05 4.8451e-05 0.000128078 0.000130616 0.00010735 0.000147507 0.00016496 0.000100399 7.53076e-05 0.000182312 0.00014946 3.03621e-05 0.000125203 9.12655e-05 5.97067e-05 0.000102545 8.17915e-05 7.26024e-05 0.000109544 0.000142627 6.0124e-05 3.16616e-05 0.000101768 5.4044e-05 8.33846e-05 6.60812e-05 9.40913e-05 9.75119e-05 6.41939e-05 6.17618e-05 0.000141671 8.65071e-05 8.90748e-05 7.37961e-05 3.5436e-05 0.000112547 2.37207e-05 5.94952e-05 6.41793e-05 0.000120911 8.77564e-05 8.61807e-05 5.61558e-05 7.63052e-05 5.27185e-05 7.88927e-05 4.86357e-05 9.87573e-05 2.9606e-05 5.62671e-05 3.06296e-05 5.07157e-05 7.71539e-05 8.46412e-05 9.18493e-05 5.3293e-05 7.01859e-05 9.5161e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.70752e-07 8.57431e-06 4.85355e-05 0.000243704 0.00108636 0.00383698 0.0106626 0.0246489 0.0472634 0.0766845 0.105673 0.125803 0.132193 0.120178 0.0982066 0.071774 0.0479904 0.0304403 0.0183732 0.010764 0.00631897 0.00411626 0.00253706 0.00178537 0.0011959 0.000864093 0.000527595 0.000521613 0.000338713 0.000359637 0.000382926 0.000377406 0.00032289 0.000347787 0.000284705 0.000314542 0.000318242 0.000362205 0.000242034 0.000269294 0.000296037 0.000310896 0.000326158 0.000340434 0.000208411 0.000382516 0.000351936 0.000257906 0.000251722 0.000336638 0.0003229 0.000347091 0.000282049 0.00032385 0.000290917 0.000252647 0.000379891 0.000212941 0.000353455 0.00025768 0.000232835 0.000352176 0.00034979 0.000202851 0.00024785 0.000353191 0.000266253 0.000196687 0.000249998 0.000185562 0.000373683 0.000261801 0.000185674 0.000275621 0.000238409 0.000325451 0.000331976 0.000270025 0.000204404 0.000309313 0.000237937 0.000154423 0.000189525 0.000254292 0.000181628 0.000221505 0.000285062 0.000224019 0.000198969 0.000193884 0.000216566 0.000218956 0.000300138 0.000168565 0.000233074 0.000209563 0.000232393 0.000225231 0.000238676 0.000139738 0.000190392 0.000131511 0.000197772 0.000131794 0.000149776 0.000180794 0.000109548 0.000125493 0.0001939 0.000185962 0.000175983 0.000195596 0.000131715 0.000140765 0.000182032 0.000211174 0.000157248 0.000141275 0.000113208 0.000123585 0.000117377 0.000133644 0.000170392 0.00010376 0.000136595 0.000112357 0.000123923 0.000119354 8.27732e-05 7.82948e-05 0.000229308 0.000137101 9.85853e-05 9.75312e-05 6.48878e-05 0.000139427 9.86092e-05 7.60949e-05 0.000166606 7.21977e-05 9.67146e-05 0.000138501 8.3272e-05 4.78112e-05 0.000126329 0.000134782 0.000124579 0.000138716 0.0001644 0.000103698 9.05551e-05 0.000183231 0.000143254 3.76021e-05 0.000126103 8.97928e-05 5.97667e-05 0.000111201 9.4598e-05 7.46638e-05 0.000117787 0.000126664 6.18841e-05 3.58019e-05 0.00011173 4.6252e-05 8.0196e-05 5.2711e-05 9.40413e-05 9.63336e-05 6.18019e-05 6.62705e-05 0.000133652 8.52464e-05 8.57668e-05 7.6818e-05 3.73252e-05 0.000108876 2.43804e-05 6.2095e-05 6.57985e-05 0.000124509 0.000100316 7.64105e-05 6.12864e-05 7.93922e-05 4.67453e-05 8.22124e-05 4.35813e-05 9.92274e-05 3.43418e-05 5.91933e-05 3.18896e-05 4.72146e-05 7.44834e-05 7.79616e-05 9.20891e-05 6.08691e-05 7.62272e-05 8.19767e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.18921e-06 9.47935e-06 5.84582e-05 0.000301978 0.00129801 0.00428154 0.0115774 0.0260162 0.0490499 0.0781476 0.106467 0.126891 0.129676 0.118628 0.0963105 0.0707449 0.0480141 0.0304953 0.0182743 0.0105978 0.00654151 0.00394834 0.0027086 0.00172162 0.00125412 0.000744113 0.000639552 0.000424419 0.000400723 0.000423403 0.000395573 0.000340713 0.000342651 0.000317894 0.000329617 0.000324188 0.000349368 0.00025455 0.000268563 0.000306157 0.000318731 0.000298344 0.000312854 0.000233865 0.000373859 0.000337892 0.000247559 0.00025064 0.000320925 0.000331128 0.000336057 0.000278487 0.000317357 0.000300752 0.000245156 0.000358012 0.000222035 0.000340047 0.00027874 0.000239603 0.000358927 0.00035406 0.000191328 0.000243474 0.000347819 0.000280325 0.000204024 0.000249868 0.000177457 0.000410962 0.000261511 0.000204771 0.000284786 0.000238309 0.000339124 0.000343398 0.000297071 0.000210963 0.000317701 0.000256433 0.000170511 0.000196292 0.000264722 0.000184936 0.000239827 0.000294837 0.000219436 0.000203426 0.000191575 0.000217275 0.000218566 0.00028386 0.000170504 0.000235545 0.00022245 0.000248176 0.000234358 0.000236718 0.000136142 0.000198632 0.000147589 0.000221756 0.000142054 0.000150287 0.000168819 0.000114735 0.000125853 0.00019785 0.000207947 0.000177683 0.000195966 0.000140759 0.000164514 0.000161106 0.000205029 0.000168819 0.000125712 0.000125861 0.000130339 0.000122187 0.000141793 0.000163846 0.00010359 0.000145608 0.000122593 0.000126024 0.000107186 8.48421e-05 8.26845e-05 0.000241725 0.000152717 8.99395e-05 9.26531e-05 7.92651e-05 0.000122742 0.000106567 8.24153e-05 0.000170225 6.34128e-05 0.000112096 0.000132951 8.20018e-05 5.05806e-05 0.000123791 0.000140856 0.000136185 0.000121073 0.000157633 0.000101419 0.000110092 0.000174937 0.000137298 4.5433e-05 0.000125643 8.74085e-05 5.83763e-05 0.000119356 0.000101972 7.58647e-05 0.000123741 0.000111773 6.20841e-05 4.15722e-05 0.000121091 4.37313e-05 7.90665e-05 4.55164e-05 9.33609e-05 0.000103553 5.99903e-05 7.51679e-05 0.000124182 7.49508e-05 8.3808e-05 7.43164e-05 4.73512e-05 9.96729e-05 3.16376e-05 6.33549e-05 6.60184e-05 0.000124389 0.000112715 6.91328e-05 6.92472e-05 7.56758e-05 4.41839e-05 8.30523e-05 3.90764e-05 9.75971e-05 4.24917e-05 5.66466e-05 3.20196e-05 4.29833e-05 7.12528e-05 7.43164e-05 9.30184e-05 7.2018e-05 8.58894e-05 7.84056e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.3917e-07 1.28718e-05 9.41714e-05 0.000399943 0.00148813 0.00476513 0.0125224 0.0276408 0.0508056 0.0795509 0.107779 0.124812 0.128316 0.116444 0.0948738 0.0699241 0.0476474 0.0302257 0.0179991 0.0108533 0.00643873 0.00420221 0.00258621 0.00184754 0.00109189 0.000824983 0.000570568 0.000471473 0.000472473 0.000425676 0.000359385 0.000337755 0.000358621 0.000338239 0.000328695 0.000348708 0.000275605 0.000263198 0.000325138 0.000328276 0.000278148 0.000292829 0.000258358 0.000362853 0.000323747 0.000237631 0.000247767 0.00029774 0.000329766 0.00031594 0.000278588 0.000312282 0.000315131 0.000243674 0.000335593 0.000226378 0.000329148 0.000297351 0.000254429 0.000366048 0.000359021 0.000197365 0.000241236 0.00035128 0.000288612 0.000211082 0.000263089 0.000179618 0.000427143 0.000270031 0.000221319 0.000298859 0.000244605 0.000350767 0.000341688 0.000315584 0.000210184 0.000320841 0.0002748 0.000197148 0.00020001 0.000279155 0.000186056 0.0002633 0.000304713 0.000213572 0.000209483 0.000195204 0.000214278 0.000213706 0.00027213 0.000172823 0.000244869 0.000229872 0.000269191 0.000236087 0.000222758 0.000143844 0.000196105 0.000166086 0.000237069 0.000152904 0.000151659 0.000157834 0.000127198 0.000130917 0.00019702 0.000227923 0.000175432 0.000194768 0.000149722 0.00018071 0.000144191 0.000196195 0.000181739 0.000112381 0.000139184 0.000136663 0.000127436 0.000149192 0.000154616 0.000106813 0.000156789 0.00013026 0.000125213 0.000100406 8.65611e-05 8.40145e-05 0.000245002 0.000164031 8.25747e-05 9.12937e-05 9.5812e-05 0.000108374 0.00010888 8.77373e-05 0.000181352 6.43323e-05 0.000131333 0.000129861 8.78927e-05 5.52798e-05 0.000123301 0.000150447 0.000147391 0.000107356 0.000147228 9.34094e-05 0.000127199 0.000161496 0.000132604 5.13712e-05 0.000122804 8.40324e-05 5.47053e-05 0.000124404 0.000102302 7.31928e-05 0.000126549 9.85052e-05 6.0614e-05 4.87525e-05 0.00012939 4.44215e-05 7.93164e-05 4.12995e-05 9.02288e-05 0.000108536 6.12914e-05 7.94766e-05 0.000116713 6.60659e-05 8.51672e-05 7.23052e-05 6.29551e-05 9.11901e-05 4.80512e-05 6.77045e-05 6.96367e-05 0.000120751 0.00011928 6.56391e-05 7.51878e-05 6.8413e-05 4.53645e-05 8.98716e-05 3.73583e-05 9.1216e-05 5.2624e-05 5.42797e-05 3.11996e-05 3.99323e-05 6.54718e-05 7.76212e-05 8.88416e-05 8.14156e-05 9.23609e-05 8.2907e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.5305e-06 1.90628e-05 0.000100791 0.000443097 0.00173646 0.00534512 0.0135484 0.0291658 0.0524655 0.0817148 0.106918 0.124702 0.126794 0.114924 0.0935988 0.0693592 0.047214 0.0298644 0.0181518 0.0107239 0.00668096 0.00404822 0.00282388 0.00165955 0.00113072 0.00079848 0.00059417 0.000532577 0.000476214 0.000386489 0.00033213 0.000400427 0.000347082 0.000352289 0.000341939 0.00029209 0.000262527 0.000343639 0.0003373 0.00026717 0.000280888 0.000285762 0.000341901 0.000310772 0.000240747 0.000245414 0.000282927 0.000330337 0.000294002 0.000271115 0.000303143 0.000332825 0.000252657 0.000312574 0.000235882 0.00032029 0.000311704 0.000263897 0.000358357 0.000360901 0.000207125 0.000245003 0.000348309 0.000293647 0.000218499 0.000277311 0.000193898 0.000434559 0.000287101 0.000242916 0.000324885 0.00024957 0.000358719 0.000340528 0.00032032 0.000208816 0.00032425 0.000285227 0.000222495 0.00020006 0.000294018 0.000199108 0.000284432 0.000313497 0.000206848 0.00021344 0.000204442 0.00022329 0.000214406 0.000260571 0.000173942 0.000257476 0.000224048 0.000286105 0.00022832 0.000209609 0.000152437 0.000198832 0.000178375 0.00024723 0.000159797 0.000149376 0.000154089 0.00014095 0.000143085 0.00018451 0.000249928 0.000168542 0.000196545 0.000155625 0.000198374 0.000134128 0.000179546 0.000183168 0.000103224 0.000156025 0.000134031 0.000129556 0.000159123 0.000150452 0.000111749 0.0001687 0.000137337 0.000119722 9.31154e-05 8.92596e-05 8.77442e-05 0.000229448 0.000176215 8.13138e-05 9.61517e-05 0.000109899 9.57155e-05 0.000114435 8.62795e-05 0.000194807 7.21077e-05 0.000152598 0.000130291 0.000100735 6.70176e-05 0.000115846 0.000159948 0.000161514 9.50303e-05 0.000141561 9.07697e-05 0.000146886 0.000147754 0.000126238 5.66786e-05 0.000121075 7.51262e-05 5.08042e-05 0.000121215 9.72993e-05 6.92399e-05 0.00012591 8.69611e-05 5.82738e-05 5.35528e-05 0.000135888 4.78124e-05 8.12955e-05 4.26485e-05 8.70868e-05 0.000117943 6.34132e-05 8.53749e-05 0.000106673 5.56503e-05 8.82653e-05 7.0424e-05 8.35769e-05 8.74889e-05 7.01425e-05 7.13442e-05 6.97567e-05 0.000111274 0.000123163 6.68404e-05 7.6998e-05 5.48063e-05 4.85563e-05 9.49512e-05 3.59698e-05 8.63551e-05 6.17351e-05 5.39401e-05 3.15496e-05 3.67714e-05 5.95307e-05 8.21777e-05 8.63535e-05 8.67399e-05 9.7152e-05 9.5191e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.60093e-07 3.63817e-06 2.22457e-05 0.000121989 0.000547336 0.00195947 0.0059305 0.0147243 0.030402 0.0549057 0.0819536 0.108473 0.12383 0.125606 0.11342 0.0925474 0.0687036 0.0466897 0.0296975 0.0178614 0.0110919 0.00653432 0.00431571 0.00257288 0.00164694 0.00115804 0.000801295 0.00063688 0.000556985 0.000424862 0.000342132 0.000436725 0.000353324 0.000374725 0.000339926 0.000306706 0.000250975 0.000359734 0.000346525 0.00026304 0.000275113 0.000301771 0.000319849 0.000303755 0.000242215 0.000240659 0.000272155 0.000325783 0.000275908 0.000257759 0.000293613 0.000354013 0.000266747 0.000299015 0.000232837 0.00031878 0.00032026 0.000268186 0.000348555 0.000364711 0.000230351 0.000254883 0.000359133 0.000296459 0.000223477 0.000292762 0.000218014 0.000419158 0.00030427 0.000262573 0.000345673 0.000254205 0.000360919 0.000340888 0.000312767 0.000207568 0.000326959 0.000294055 0.000242373 0.000201829 0.000311935 0.000207324 0.000298884 0.00031742 0.000203996 0.000219127 0.00021702 0.000238067 0.000215896 0.000257671 0.00017792 0.000276175 0.000215697 0.000298128 0.000214416 0.000196519 0.000173711 0.000197284 0.000183164 0.00024642 0.000164153 0.000148524 0.00015296 0.000163717 0.000155733 0.00016748 0.000268605 0.000161061 0.000191102 0.000153754 0.000200492 0.000127016 0.000166555 0.000188694 9.45669e-05 0.000175534 0.000127097 0.000133445 0.000170216 0.000142704 0.000118527 0.00018074 0.000146603 0.000109058 8.56245e-05 9.69752e-05 8.99141e-05 0.000215023 0.000184598 8.1534e-05 0.000106678 0.000119648 9.062e-05 0.000121482 8.26749e-05 0.000201665 8.61095e-05 0.000175311 0.000135861 0.000117017 7.67758e-05 0.000109161 0.000164254 0.00017286 8.9253e-05 0.000139282 9.29995e-05 0.000156394 0.000127917 0.000119301 5.67487e-05 0.000120085 6.93357e-05 4.99539e-05 0.000111241 9.0796e-05 6.54572e-05 0.000121663 7.53069e-05 5.56937e-05 6.05031e-05 0.000138341 5.3884e-05 8.19852e-05 4.65156e-05 7.9732e-05 0.000123905 6.74566e-05 9.1703e-05 9.78639e-05 4.82162e-05 9.63003e-05 6.64215e-05 0.000104409 8.57183e-05 9.52027e-05 7.83537e-05 6.88471e-05 9.86478e-05 0.000127627 7.26165e-05 7.95083e-05 4.20188e-05 5.23783e-05 9.82709e-05 3.66491e-05 7.55032e-05 6.75622e-05 5.5588e-05 3.32696e-05 3.96022e-05 5.29395e-05 8.90075e-05 7.96687e-05 8.99025e-05 0.000101413 0.000112457 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.01575e-08 4.69332e-06 3.29493e-05 0.000147172 0.000655022 0.00226449 0.00654003 0.0157208 0.0325959 0.0554992 0.0835585 0.108254 0.122895 0.124053 0.112102 0.0912478 0.067655 0.0459871 0.0291143 0.0182453 0.0109372 0.00687215 0.00404884 0.00249564 0.00175558 0.00113734 0.000826497 0.000700648 0.000496973 0.000380222 0.000472083 0.000359596 0.000394921 0.000330934 0.000320062 0.000243978 0.000371122 0.000353591 0.000269809 0.000272005 0.000316529 0.000305885 0.000297777 0.000249766 0.000227203 0.000269575 0.000317434 0.000266136 0.000245215 0.000280678 0.000371347 0.000278243 0.000287046 0.000235173 0.00032069 0.000324798 0.000273675 0.000329313 0.000366992 0.000247649 0.00026858 0.000362454 0.00029784 0.000227496 0.000309094 0.000235115 0.00039684 0.000320529 0.00028254 0.000362884 0.000262423 0.000356118 0.000345318 0.000301127 0.000207259 0.00032196 0.000292527 0.000261351 0.000196942 0.000332424 0.000222206 0.000306125 0.000314528 0.000199473 0.000227413 0.000232677 0.000261997 0.000220956 0.000260551 0.00017948 0.000292683 0.000202241 0.000305019 0.000197342 0.000189394 0.000193061 0.000194277 0.000185004 0.000238949 0.00016681 0.000153161 0.000161838 0.000182327 0.000168782 0.00015944 0.000281616 0.00015613 0.000190333 0.000157566 0.00019128 0.000131457 0.000156422 0.000184537 9.32758e-05 0.000194114 0.000117021 0.000134345 0.000189138 0.000133335 0.000127167 0.000196478 0.00015554 9.81941e-05 8.83284e-05 0.00010582 9.22139e-05 0.000190389 0.000191281 8.84886e-05 0.000113195 0.000125486 8.91113e-05 0.000126017 7.73629e-05 0.000203225 0.00010254 0.000196595 0.000144721 0.000130159 9.2043e-05 9.99579e-05 0.00016876 0.000182898 9.01141e-05 0.000137613 9.7599e-05 0.000160264 0.000113147 0.000113636 6.01033e-05 0.000117726 6.72319e-05 5.20145e-05 0.000103075 8.34423e-05 6.11641e-05 0.000120125 6.76008e-05 4.95633e-05 6.49034e-05 0.000134536 6.10958e-05 8.55437e-05 5.72777e-05 7.07661e-05 0.000128468 6.9118e-05 9.30726e-05 9.09544e-05 4.63652e-05 0.000102966 6.54709e-05 0.000121522 8.7779e-05 0.000117924 8.5973e-05 6.67081e-05 8.54821e-05 0.000127466 7.9734e-05 7.60679e-05 3.28778e-05 5.56201e-05 0.000102061 3.90564e-05 7.06724e-05 7.18874e-05 5.93831e-05 3.88995e-05 4.69945e-05 4.70385e-05 9.38143e-05 7.04557e-05 8.32271e-05 0.000110185 0.000130743 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.60538e-07 6.31135e-06 3.8324e-05 0.000175917 0.00075925 0.00259744 0.00717112 0.017052 0.0331015 0.0572697 0.0844485 0.108237 0.121959 0.12308 0.110878 0.0901216 0.0665048 0.0454583 0.0295723 0.0182325 0.0112895 0.00662026 0.00393788 0.0026765 0.0016737 0.00115982 0.000924523 0.000615219 0.000452835 0.000510041 0.000378021 0.000423213 0.000334889 0.000321542 0.000237141 0.000375308 0.000358268 0.000271649 0.000266419 0.000327695 0.000289381 0.00028941 0.000253781 0.000214378 0.000270765 0.00030272 0.000265575 0.0002341 0.000268291 0.000380684 0.000293565 0.000280286 0.000236121 0.0003196 0.000323949 0.000268046 0.000317811 0.000368122 0.000262816 0.000289519 0.000364475 0.000296089 0.000232604 0.000311075 0.000255678 0.000372264 0.000329789 0.000297508 0.000393757 0.000269931 0.000343655 0.000358571 0.000291086 0.000215275 0.000312263 0.000292697 0.000274389 0.000194643 0.000334816 0.000239646 0.000310435 0.000312897 0.00019319 0.000237187 0.000246265 0.000297657 0.000224956 0.000270481 0.000179969 0.000300737 0.000199923 0.000303309 0.000175901 0.000185517 0.000214184 0.000189263 0.000186943 0.000226907 0.000169398 0.00015973 0.000174322 0.000201086 0.000185433 0.00015166 0.000292118 0.00015394 0.000186468 0.000166149 0.000173566 0.0001431 0.000148677 0.000187215 8.92325e-05 0.000209116 0.000106004 0.000133055 0.000204355 0.000126868 0.000130931 0.000211167 0.000159328 8.52496e-05 9.51183e-05 0.000114535 9.0894e-05 0.000166175 0.000196643 9.83751e-05 0.000117893 0.000123367 9.37172e-05 0.000132133 6.98643e-05 0.000192118 0.000129364 0.000202888 0.000150041 0.00013933 0.00010562 9.11343e-05 0.000166262 0.000191787 9.2397e-05 0.000134165 0.000103138 0.000152055 9.97155e-05 0.000104377 5.78402e-05 0.000119146 7.09086e-05 5.89364e-05 9.38899e-05 7.58485e-05 5.91727e-05 0.000119385 6.05261e-05 4.37029e-05 6.89236e-05 0.000131693 6.99581e-05 8.32747e-05 6.6251e-05 5.81279e-05 0.000125462 6.84574e-05 0.00010054 8.92045e-05 4.92668e-05 0.000111781 6.52708e-05 0.000131488 8.94396e-05 0.000135237 9.44124e-05 6.14406e-05 7.62851e-05 0.000125545 8.65812e-05 7.50678e-05 3.01105e-05 5.84816e-05 0.000101671 4.2073e-05 6.71117e-05 6.67412e-05 6.49858e-05 4.63794e-05 6.02286e-05 4.68284e-05 9.42149e-05 6.72982e-05 7.76826e-05 0.000113746 0.000140416 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.70487e-07 6.65375e-06 3.81672e-05 0.000218185 0.0008632 0.00288918 0.0079686 0.0178573 0.0349788 0.0584334 0.0852518 0.10798 0.122194 0.122109 0.109463 0.0885887 0.0657063 0.0454633 0.029573 0.018541 0.0108883 0.0062921 0.00417498 0.00254513 0.00171703 0.00127901 0.000828814 0.000597062 0.000565682 0.000421814 0.00044255 0.000340246 0.000318333 0.000238703 0.000380753 0.00035441 0.000275688 0.000261463 0.000334128 0.000275916 0.000278404 0.000254959 0.000210644 0.000278367 0.000285753 0.000266006 0.000227808 0.00026097 0.000390479 0.000306643 0.000280836 0.000240624 0.000312321 0.00032124 0.000262827 0.000313631 0.000357381 0.000273297 0.000314675 0.000360083 0.000294517 0.000234943 0.000312745 0.000267486 0.000353604 0.000337399 0.000312876 0.000411348 0.000276437 0.00032172 0.000368582 0.000289108 0.000234513 0.000309073 0.000295284 0.000274239 0.000198841 0.000336697 0.000254967 0.000309635 0.000302281 0.000198273 0.00024959 0.000260642 0.000335564 0.000228116 0.00028293 0.000183098 0.00030757 0.000201461 0.000293157 0.000155989 0.000185807 0.000236348 0.000188025 0.000187373 0.000214605 0.000170706 0.000171858 0.000196204 0.000219656 0.000200893 0.00015059 0.000300093 0.00015461 0.000182882 0.000177744 0.000152575 0.000157285 0.000148478 0.000186416 8.94928e-05 0.000216592 9.88099e-05 0.000135865 0.000220274 0.000127859 0.000136167 0.000224197 0.000160238 7.83972e-05 0.000105714 0.00012318 9.20739e-05 0.000143009 0.00019053 0.000114076 0.000120642 0.000112329 0.000100082 0.00013929 6.19463e-05 0.000179522 0.00015391 0.000214274 0.000158571 0.000147271 0.000116548 8.47689e-05 0.000160348 0.000192107 9.91455e-05 0.000131936 0.000114467 0.000141807 9.17706e-05 9.46084e-05 5.94724e-05 0.000120855 7.27719e-05 6.71187e-05 8.99919e-05 7.44878e-05 5.75015e-05 0.000119835 5.91532e-05 3.83125e-05 7.01336e-05 0.000127588 7.95006e-05 8.0266e-05 7.75327e-05 5.20139e-05 0.000122357 6.84574e-05 0.000104759 8.85045e-05 5.50099e-05 0.000120335 6.83327e-05 0.000131668 8.92695e-05 0.000137426 9.8972e-05 5.4294e-05 6.82777e-05 0.000120601 9.1196e-05 7.23975e-05 3.24082e-05 5.66206e-05 0.00010438 4.58288e-05 6.72818e-05 6.35573e-05 7.16073e-05 5.80292e-05 7.7564e-05 4.84187e-05 9.12807e-05 6.56494e-05 6.43719e-05 0.000121878 0.000138535 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.60849e-06 1.20491e-05 5.57496e-05 0.00025949 0.00101342 0.00327157 0.00847861 0.0189553 0.0363102 0.0599395 0.0856326 0.108692 0.121145 0.120815 0.10788 0.0873341 0.0651317 0.0450683 0.0294597 0.0181107 0.0105894 0.00665476 0.00407898 0.00263507 0.00184403 0.00117754 0.000835645 0.00066294 0.000481772 0.000480625 0.000362666 0.000322292 0.000249894 0.000384639 0.000353881 0.000279737 0.000257376 0.000341032 0.000268519 0.000260121 0.000256997 0.000211345 0.000280997 0.000269417 0.000277941 0.000225337 0.000255665 0.000386245 0.000317188 0.000286166 0.000245945 0.000304942 0.000316242 0.000255869 0.000314981 0.000340689 0.000272747 0.000338902 0.000353211 0.000289463 0.000233733 0.000310154 0.000274121 0.000332936 0.000339999 0.000317795 0.000427459 0.000282784 0.000314419 0.000371983 0.000300847 0.000262176 0.000299625 0.000303014 0.00026551 0.000204328 0.000331863 0.000274806 0.000304075 0.000288314 0.000205107 0.00026705 0.000277049 0.000367737 0.000231416 0.000298788 0.000188755 0.000304138 0.000210732 0.000282504 0.000146442 0.000192472 0.000255408 0.00019159 0.000191053 0.000212815 0.000169817 0.000189243 0.000223907 0.000231059 0.000214262 0.0001551 0.000306948 0.00015389 0.000179387 0.000195411 0.000132293 0.00017712 0.000144051 0.000187155 9.11441e-05 0.000216782 9.06149e-05 0.000140865 0.000228002 0.000130722 0.000136187 0.000236767 0.000158079 7.82071e-05 0.000118382 0.000128078 9.16739e-05 0.000124719 0.000183968 0.000130126 0.000122531 0.000102541 0.000109893 0.000145556 5.44177e-05 0.000157569 0.000179535 0.000211118 0.000165721 0.000147261 0.000125607 7.82036e-05 0.000153255 0.000182039 0.00010299 0.000128897 0.000120676 0.000130429 8.83928e-05 8.74317e-05 6.33478e-05 0.000120785 8.01754e-05 7.91421e-05 9.37699e-05 7.51581e-05 5.95129e-05 0.000129397 5.94438e-05 3.44623e-05 6.97836e-05 0.000125536 9.14737e-05 7.91065e-05 8.41078e-05 4.7541e-05 0.000117713 7.153e-05 0.000112247 9.09444e-05 6.37847e-05 0.000132918 7.23752e-05 0.000131398 8.65386e-05 0.000133238 0.000102422 4.79371e-05 6.85577e-05 0.000113756 9.11059e-05 7.6708e-05 3.73934e-05 5.64706e-05 0.000101001 5.0144e-05 7.10924e-05 5.85312e-05 7.53025e-05 6.70691e-05 9.19984e-05 5.19293e-05 8.10561e-05 6.87271e-05 5.63354e-05 0.000126639 0.000133183 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.09521e-07 1.14992e-06 1.49006e-05 7.24701e-05 0.000298822 0.001163 0.003652 0.0091981 0.0200312 0.0378421 0.0610059 0.0869435 0.108506 0.120487 0.119251 0.10687 0.0862941 0.0645548 0.0447364 0.0290673 0.0176208 0.0110126 0.00658526 0.00417002 0.00276044 0.00174014 0.00120929 0.000831914 0.000597406 0.000545872 0.000413673 0.000342486 0.000272037 0.000391052 0.000347075 0.000269759 0.000255608 0.000347785 0.000263451 0.000239849 0.00024664 0.000218443 0.000289319 0.000264762 0.000288785 0.000230359 0.000256115 0.000380674 0.000328824 0.000300215 0.00026048 0.000298753 0.000315223 0.000245342 0.000335984 0.000321668 0.00026677 0.000363997 0.000333834 0.000284689 0.000240121 0.000302764 0.000277973 0.000334285 0.000333709 0.000318925 0.000433266 0.000291572 0.000297075 0.000375453 0.000318601 0.000288172 0.000292627 0.000316237 0.000251942 0.000213093 0.000322374 0.00028538 0.000305135 0.000276978 0.000224619 0.000283032 0.000291796 0.000392946 0.000228866 0.000320787 0.000192913 0.000297375 0.000233958 0.000268821 0.000145913 0.000203843 0.000275109 0.000204715 0.000200931 0.000206654 0.000169478 0.000208811 0.000256185 0.000238875 0.000219866 0.0001605 0.000309836 0.00015328 0.000172895 0.000213179 0.000110172 0.000189414 0.000143521 0.000186416 9.54676e-05 0.000214173 8.87438e-05 0.000146144 0.000238955 0.000133375 0.000136187 0.000244072 0.000150312 8.25286e-05 0.000131391 0.000133095 9.16739e-05 0.000118445 0.000172754 0.000145917 0.000121232 9.18127e-05 0.000120514 0.000152984 4.85765e-05 0.000140865 0.000206119 0.000209979 0.000172961 0.000143881 0.000137944 8.0442e-05 0.000145302 0.00017291 0.00011026 0.00012438 0.000122766 0.00012083 8.6624e-05 7.97545e-05 7.61055e-05 0.000128601 9.08647e-05 9.29259e-05 0.000100037 7.72292e-05 6.46967e-05 0.000133553 6.58472e-05 3.53923e-05 6.96036e-05 0.000123694 0.000104947 7.74572e-05 9.39306e-05 4.70807e-05 0.00011294 7.70446e-05 0.000121744 9.28542e-05 7.42004e-05 0.000140013 7.71782e-05 0.00012652 8.27574e-05 0.000123212 0.000108661 4.56382e-05 7.0497e-05 0.000101647 8.97245e-05 8.01583e-05 4.42866e-05 5.38191e-05 9.6491e-05 5.47988e-05 7.67134e-05 5.3485e-05 7.90676e-05 7.6979e-05 0.000102802 6.30513e-05 7.32148e-05 7.22044e-05 4.44959e-05 0.000128969 0.000114697 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.29234e-06 1.57862e-05 7.57091e-05 0.000381531 0.00130769 0.00395163 0.00985761 0.0211826 0.0391028 0.0625136 0.0876683 0.10846 0.119438 0.118273 0.105175 0.0855779 0.0639383 0.0443054 0.0283439 0.0181612 0.0108747 0.0067035 0.00430269 0.00269996 0.00178887 0.00114557 0.000776378 0.000662806 0.000507926 0.000389823 0.000315131 0.00039313 0.00035458 0.00026287 0.000260314 0.000349566 0.000262281 0.000224845 0.000236782 0.000233581 0.000302561 0.000256414 0.000302142 0.000236661 0.000262208 0.000367843 0.000335073 0.000317734 0.000284969 0.000283605 0.000313324 0.000236634 0.000353436 0.000307646 0.000263557 0.000385716 0.000317557 0.000282857 0.000246429 0.000301853 0.000283397 0.000347487 0.000327819 0.000315845 0.000434665 0.000300752 0.000285453 0.000381214 0.000354809 0.000312481 0.000285298 0.000326344 0.000241503 0.000228816 0.000309513 0.000299562 0.000309895 0.000266682 0.000245132 0.000301171 0.000297045 0.00041116 0.000233076 0.000338626 0.0001978 0.00028726 0.000263807 0.000260459 0.000159067 0.000216393 0.000288169 0.000221476 0.00021134 0.000216355 0.000170207 0.000227158 0.00029086 0.000241883 0.00022676 0.00016586 0.000311155 0.00015484 0.000165674 0.000230226 9.4696e-05 0.000201077 0.00014471 0.000190692 0.000100742 0.000207597 8.88839e-05 0.000154983 0.000247955 0.000142875 0.000134946 0.00024578 0.000146403 9.13617e-05 0.000147204 0.000131885 9.64236e-05 0.000117127 0.000165711 0.000162988 0.000123841 8.05549e-05 0.000131953 0.000164475 4.58107e-05 0.000127249 0.00022208 0.000201919 0.000179331 0.00013615 0.000144823 8.62978e-05 0.00013742 0.000160725 0.000112863 0.000125889 0.000121966 0.000112672 8.26465e-05 7.32184e-05 8.82523e-05 0.000134989 9.62746e-05 0.000104509 0.00011157 8.4783e-05 7.26124e-05 0.000136001 7.93753e-05 4.14727e-05 6.72035e-05 0.000121051 0.00011643 7.86067e-05 9.99961e-05 5.01127e-05 0.000113439 8.17686e-05 0.000129642 9.07844e-05 8.43259e-05 0.000141172 8.35922e-05 0.000116834 7.69854e-05 0.000111036 0.000108121 4.28895e-05 7.88143e-05 9.33807e-05 8.57303e-05 8.82492e-05 4.96713e-05 5.3679e-05 9.42712e-05 5.88443e-05 8.16643e-05 5.15927e-05 8.75766e-05 8.26789e-05 0.000112905 7.48335e-05 6.49029e-05 7.89392e-05 3.44778e-05 0.00013397 9.85921e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.30092e-07 2.49413e-06 2.25866e-05 0.0001142 0.00044011 0.00150447 0.00434489 0.0105635 0.0222115 0.0403244 0.0636788 0.0880773 0.107972 0.118864 0.116453 0.104056 0.0841517 0.0632331 0.0434297 0.0288249 0.0177719 0.0108857 0.00689498 0.0042738 0.00270677 0.00167868 0.00110787 0.000874607 0.000658464 0.000483907 0.000373951 0.000405798 0.000370011 0.000263 0.000269827 0.000343583 0.000271657 0.000218517 0.000233027 0.000252623 0.000319355 0.000256254 0.000319064 0.000245315 0.000267892 0.000358686 0.000338167 0.000340653 0.000319141 0.000275147 0.000306527 0.000227846 0.000373149 0.000294665 0.000263166 0.00040288 0.000304042 0.000282167 0.000254146 0.000304984 0.000281475 0.000368326 0.000321209 0.000310786 0.000424981 0.000322824 0.000279621 0.000375343 0.000389837 0.000322404 0.00027685 0.000335742 0.000237793 0.000245027 0.000295029 0.000312425 0.000318276 0.000264321 0.000269527 0.000316623 0.000304154 0.000414977 0.000235916 0.000358714 0.000205366 0.000272483 0.000294855 0.000257288 0.000182268 0.00023397 0.000295631 0.000241094 0.000219849 0.000232908 0.000164732 0.000244012 0.000328041 0.000243712 0.000224749 0.00017306 0.000308747 0.00015416 0.000157294 0.00023951 8.59038e-05 0.000206028 0.000147608 0.000193031 0.00011043 0.00020197 9.53778e-05 0.000162472 0.000252551 0.000153095 0.00013026 0.000244221 0.000139666 0.000108848 0.000154555 0.000129027 0.000102673 0.00012314 0.000160159 0.000172975 0.000127099 7.61457e-05 0.000142734 0.00017923 4.59904e-05 0.000114963 0.000229236 0.00019267 0.000181811 0.000133619 0.000150532 9.40022e-05 0.00012643 0.00015632 0.000113223 0.00012345 0.000116277 0.000111712 8.45353e-05 7.28981e-05 0.000105526 0.000142885 9.96707e-05 0.000120454 0.000119876 8.97455e-05 8.09784e-05 0.000135271 9.25528e-05 4.80832e-05 6.71035e-05 0.000117236 0.000130444 8.27949e-05 0.000103843 6.01392e-05 0.000115167 9.07461e-05 0.000133471 8.64346e-05 9.15798e-05 0.000141432 9.20375e-05 0.000110696 7.09435e-05 9.73218e-05 0.000108791 4.12603e-05 8.18633e-05 8.1842e-05 8.61307e-05 9.54299e-05 5.45765e-05 5.47896e-05 8.93817e-05 6.5357e-05 8.90656e-05 5.41759e-05 9.48671e-05 9.14188e-05 0.000112505 8.43152e-05 5.91046e-05 8.36556e-05 2.75222e-05 0.00013369 8.55179e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.10846e-07 1.7821e-06 3.0334e-05 0.00013294 0.000482115 0.00169423 0.00482105 0.0113146 0.023375 0.0416379 0.0647624 0.0887431 0.108196 0.117331 0.115602 0.102496 0.0833471 0.062147 0.0435632 0.0284529 0.0178673 0.0111399 0.00692443 0.00423773 0.00257037 0.0016472 0.00122403 0.000880435 0.000644373 0.000468507 0.000433231 0.000399274 0.000268479 0.000291411 0.000339501 0.000289931 0.000219657 0.000229182 0.000271745 0.000328487 0.000257955 0.000325883 0.00025842 0.000275643 0.000352815 0.000341362 0.000358892 0.000348342 0.000267948 0.000295122 0.000223007 0.000390461 0.000288435 0.000267511 0.000419943 0.000292998 0.00027428 0.000259334 0.000312705 0.000282036 0.000391183 0.00031596 0.000305987 0.00040718 0.00033855 0.00027454 0.000367662 0.000431139 0.000324141 0.000263663 0.000340566 0.000238713 0.000262849 0.000280206 0.000328336 0.000321447 0.000270064 0.000293682 0.000324118 0.000303894 0.000406744 0.000240697 0.000378273 0.000214702 0.000259086 0.000326182 0.00026266 0.000215065 0.000250927 0.000301149 0.000251771 0.000228538 0.000253771 0.000154432 0.000260035 0.000356145 0.000243912 0.000214632 0.00017566 0.000306918 0.00015987 0.000147646 0.000238069 8.69928e-05 0.000208639 0.000148867 0.00019417 0.000121859 0.000200231 0.000103993 0.000169181 0.000257707 0.000162845 0.000131542 0.000234579 0.000136127 0.000128345 0.000160123 0.000130546 0.000113503 0.000136546 0.000158149 0.000177307 0.000132737 7.4346e-05 0.000153415 0.000192634 5.04936e-05 0.000105836 0.000229905 0.000175121 0.000184361 0.000127058 0.000150132 0.000104884 0.000123453 0.000155481 0.0001108 0.00012266 0.000108798 0.000111902 8.71336e-05 7.53904e-05 0.000116982 0.000149362 9.77572e-05 0.000131337 0.000122954 9.23568e-05 9.03251e-05 0.000131595 0.000116272 6.0594e-05 7.00536e-05 0.00011215 0.000142937 8.77328e-05 0.000106032 7.37081e-05 0.000120449 9.80523e-05 0.000131101 7.9995e-05 9.90339e-05 0.000142672 0.000100053 0.000103139 6.79124e-05 8.78855e-05 0.000108541 4.35292e-05 8.68717e-05 7.39059e-05 8.87134e-05 9.38098e-05 6.04108e-05 5.546e-05 8.6112e-05 6.75246e-05 9.24462e-05 5.56977e-05 0.000104325 9.52188e-05 0.000109714 9.58773e-05 5.57198e-05 9.093e-05 2.36491e-05 0.000128699 7.90758e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.51178e-06 7.64604e-06 3.65643e-05 0.000146194 0.000587662 0.00193678 0.00516959 0.0121666 0.0243427 0.0428892 0.0659111 0.0897085 0.107855 0.117189 0.114179 0.101417 0.0824307 0.0618985 0.0430853 0.0284843 0.0180427 0.0112197 0.00678534 0.00411408 0.00252762 0.00179109 0.00124708 0.000896684 0.000620822 0.000493431 0.000464005 0.000291075 0.000322717 0.000335889 0.000315601 0.000225604 0.000229012 0.000292889 0.000335938 0.00027282 0.000334084 0.000270554 0.000286721 0.000344308 0.000350855 0.000379111 0.000380637 0.000261839 0.000283678 0.000228366 0.000404863 0.000290285 0.000271475 0.000424289 0.000282535 0.000276402 0.000260473 0.000323466 0.000283607 0.000408943 0.0003087 0.000304767 0.000376677 0.000361092 0.00027439 0.000364472 0.000462581 0.000315166 0.000255825 0.000346628 0.000245912 0.000276692 0.000265743 0.000340699 0.000330188 0.000282061 0.000314605 0.000327357 0.000308163 0.000398171 0.000237966 0.000385372 0.000224137 0.00024507 0.000346771 0.000269181 0.000248232 0.000263197 0.00030154 0.000256896 0.000239446 0.000275425 0.000149577 0.000266004 0.000369118 0.000243522 0.000212681 0.00017583 0.000306339 0.000166561 0.000140675 0.000234748 9.43563e-05 0.000209459 0.000154334 0.000197437 0.000134309 0.000202529 0.000121073 0.000172311 0.000254723 0.000171664 0.000133965 0.000231941 0.000133568 0.000146281 0.000158901 0.000133844 0.000124672 0.000150911 0.000159359 0.000180189 0.000141164 7.60157e-05 0.00015821 0.000204796 5.86013e-05 0.000102067 0.000224099 0.000157472 0.000182331 0.000126948 0.000150852 0.000112749 0.000120176 0.000162553 0.00010241 0.000125299 9.82389e-05 0.000116271 9.60878e-05 8.49193e-05 0.000125834 0.00015376 9.51525e-05 0.00014221 0.000125503 9.93003e-05 0.000104035 0.000126539 0.000132155 7.19848e-05 7.49939e-05 0.000106373 0.00015601 9.48998e-05 0.000104363 8.79273e-05 0.000124963 0.000103237 0.000129862 6.98257e-05 0.000101035 0.000142692 0.00011143 9.69716e-05 6.72122e-05 8.61562e-05 0.000107481 4.79371e-05 9.00606e-05 6.66805e-05 9.86539e-05 9.54599e-05 6.3228e-05 5.86217e-05 8.6502e-05 6.54469e-05 9.47266e-05 6.20054e-05 0.000113084 0.000101019 0.000101221 0.000106329 5.66011e-05 9.59561e-05 2.30886e-05 0.000121918 8.43675e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.24098e-06 9.30091e-06 3.45104e-05 0.00018073 0.000706247 0.00215776 0.00568279 0.012801 0.025358 0.0439984 0.0671387 0.0895307 0.10784 0.115819 0.113414 0.100497 0.0815178 0.0609813 0.0425312 0.0285021 0.0181908 0.0109886 0.00668053 0.00404915 0.00275225 0.00178956 0.00129648 0.000853399 0.000599306 0.000561448 0.000339016 0.000361668 0.000335409 0.000354026 0.000242838 0.000235074 0.000315235 0.000341479 0.000290988 0.000337649 0.00028552 0.000303832 0.00034246 0.000355412 0.00039989 0.000404847 0.000260369 0.000274272 0.000229385 0.000416924 0.000296696 0.000272807 0.000421392 0.000279533 0.000275221 0.000264382 0.000340678 0.000286649 0.00041468 0.00030573 0.000298428 0.000350141 0.000380872 0.00027307 0.0003554 0.00048565 0.000304624 0.000249236 0.000349415 0.000255501 0.000292954 0.000248407 0.00035707 0.000328347 0.00029957 0.000329414 0.000330565 0.000305794 0.000383993 0.000237106 0.000389662 0.000242178 0.000237236 0.000366471 0.000276793 0.000285298 0.000267294 0.000305506 0.000250273 0.000250034 0.000297448 0.000143033 0.000268718 0.000371305 0.000245072 0.000206207 0.00017889 0.000310915 0.000180743 0.000139706 0.000222653 0.000108694 0.000203478 0.000164487 0.000202933 0.000149231 0.000205088 0.000135772 0.000172661 0.000252751 0.000179872 0.000144046 0.000231931 0.000134248 0.000161826 0.000155386 0.00014077 0.000133061 0.000164027 0.000163711 0.000183471 0.000139295 8.13447e-05 0.000163895 0.000211232 6.71983e-05 9.53293e-05 0.000211466 0.000140442 0.000178211 0.000130109 0.000150282 0.000125639 0.000122194 0.000172301 8.87323e-05 0.000130287 8.56403e-05 0.000126619 0.000105352 9.55292e-05 0.000131162 0.000152611 9.50423e-05 0.00014452 0.000120126 0.000107144 0.000114473 0.000120884 0.000152137 8.46656e-05 7.86041e-05 9.74832e-05 0.000166733 0.000102067 9.90668e-05 0.000104508 0.000125562 0.000104638 0.000120545 6.20862e-05 0.000102946 0.000138024 0.000119955 9.16137e-05 6.57117e-05 8.9315e-05 0.000106601 5.25949e-05 9.09304e-05 6.54295e-05 0.000108594 9.18596e-05 6.58355e-05 6.53353e-05 8.74819e-05 6.37788e-05 9.47466e-05 6.56598e-05 0.000120664 0.000102379 8.82673e-05 0.0001108 5.63507e-05 9.77947e-05 2.68216e-05 0.000113766 9.55912e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.29092e-07 7.29219e-06 4.52801e-05 0.000218301 0.00076497 0.00238807 0.00598372 0.0136511 0.0265343 0.0454335 0.067677 0.0903566 0.107264 0.115699 0.11254 0.0991626 0.0805901 0.060348 0.0423552 0.0282799 0.017719 0.0109175 0.00666578 0.00432315 0.0027016 0.0019296 0.00122066 0.000792864 0.000705932 0.000426939 0.000414338 0.000348076 0.000395191 0.000270147 0.00024651 0.00033687 0.000334898 0.00031284 0.000341303 0.000301817 0.000315559 0.000338496 0.000359397 0.00040612 0.000417056 0.000264119 0.000268345 0.000241523 0.000418844 0.000309677 0.000269994 0.000414309 0.000279023 0.000279634 0.000263222 0.000351709 0.00028797 0.000409063 0.00030973 0.000301418 0.000323355 0.000401172 0.00027226 0.000341938 0.000500656 0.000302118 0.000250606 0.000346708 0.00026608 0.000307746 0.000232753 0.000368983 0.000327917 0.000314938 0.000345344 0.000324328 0.000303164 0.000367377 0.000235286 0.000379443 0.000261568 0.000231133 0.000380526 0.000288876 0.000313247 0.000261988 0.000300448 0.000237218 0.000266132 0.000316402 0.000139297 0.000264552 0.000366541 0.000239025 0.000204015 0.00017416 0.000313254 0.000194775 0.000143272 0.000213479 0.000131433 0.000196406 0.000175439 0.000211996 0.000165585 0.000206377 0.000157786 0.000171211 0.000239786 0.000186729 0.000154078 0.000230682 0.000134938 0.000169049 0.000149648 0.000149136 0.000143201 0.000175115 0.000166722 0.000183461 0.000139494 8.79535e-05 0.000168172 0.000216478 7.47369e-05 9.53293e-05 0.000195425 0.000121905 0.000168931 0.000134339 0.000146843 0.000140579 0.000125681 0.000177624 7.65569e-05 0.000139372 7.36317e-05 0.000135858 0.000118993 0.000108912 0.000129139 0.000147803 9.54931e-05 0.00014431 0.000116508 0.000112467 0.000127192 0.000116818 0.00016817 9.36562e-05 8.55544e-05 8.94138e-05 0.000176136 0.000110133 9.31911e-05 0.000120198 0.000122027 0.000105348 0.000106219 5.76264e-05 9.77732e-05 0.000139843 0.00012832 8.47065e-05 6.59018e-05 9.92811e-05 0.000105491 5.92417e-05 9.28697e-05 6.8632e-05 0.000118154 8.6899e-05 6.93121e-05 7.50506e-05 8.76818e-05 5.83049e-05 9.09959e-05 6.73319e-05 0.000126976 0.000104919 7.97747e-05 0.000114221 5.75524e-05 9.77347e-05 3.30066e-05 0.000102403 0.000110236 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.3204e-06 7.29325e-06 6.31309e-05 0.000269381 0.000884993 0.00262594 0.00664387 0.0145025 0.0277654 0.0462492 0.0687078 0.090715 0.107469 0.115085 0.110933 0.0980944 0.0795596 0.059467 0.0422318 0.0278665 0.0177341 0.0107732 0.00688118 0.00421313 0.00294798 0.00181463 0.00111672 0.000949228 0.000577271 0.00049092 0.000384715 0.000437675 0.000300156 0.000263169 0.000352829 0.000323146 0.000335973 0.000339371 0.000318993 0.000335217 0.000340543 0.00036145 0.000411289 0.000419133 0.000263459 0.000265146 0.00025261 0.000419885 0.000321548 0.00025716 0.000399133 0.000279323 0.000284188 0.00026955 0.00035913 0.00028771 0.000399139 0.00030488 0.000303867 0.000301337 0.000412754 0.000277391 0.000330426 0.000506401 0.000300461 0.000259274 0.000349585 0.000272499 0.000316292 0.000215647 0.000377029 0.000317396 0.000322032 0.000357101 0.000326197 0.000301634 0.000353839 0.000226386 0.000359444 0.000285356 0.000230022 0.000392504 0.000300628 0.000336987 0.000257911 0.000302441 0.000222315 0.00028155 0.000324633 0.00013552 0.000258944 0.000352679 0.000240444 0.000205676 0.00017818 0.000322178 0.000214177 0.000153089 0.000201134 0.000154903 0.000186253 0.000192177 0.000222168 0.000181347 0.000206817 0.000175726 0.000167692 0.000227161 0.000190263 0.00017295 0.00023286 0.000135208 0.00017208 0.00014465 0.000158391 0.00014829 0.000185105 0.000167342 0.000183131 0.000139764 9.60419e-05 0.000171039 0.000214646 8.3943e-05 9.34999e-05 0.000183123 0.000111807 0.000160981 0.00013842 0.000144293 0.000150212 0.000132694 0.00018158 6.56231e-05 0.000146169 6.61325e-05 0.000146376 0.000131385 0.000119982 0.000124302 0.000140256 9.66252e-05 0.000136678 0.000108352 0.00011793 0.000136048 0.000118346 0.000180767 9.75064e-05 9.32048e-05 8.4408e-05 0.000182317 0.000111053 8.58066e-05 0.000135068 0.000115576 0.000103667 9.38824e-05 5.63165e-05 9.7413e-05 0.000138904 0.000129901 8.14078e-05 6.98231e-05 0.000107188 0.000102492 6.63583e-05 9.67785e-05 7.59875e-05 0.000127815 8.07784e-05 7.27887e-05 8.81277e-05 9.33113e-05 5.21118e-05 8.5685e-05 7.45607e-05 0.000127695 0.000106269 7.46431e-05 0.00011157 6.05167e-05 9.37078e-05 4.13633e-05 8.95302e-05 0.000124881 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.50226e-07 2.50111e-06 1.51534e-05 8.43136e-05 0.00032908 0.000981481 0.00288366 0.00708025 0.0153901 0.0286863 0.0473165 0.0697122 0.091199 0.107736 0.113781 0.10995 0.0969854 0.0786113 0.0592544 0.0414744 0.0277373 0.0175518 0.011099 0.0067423 0.00454319 0.00274555 0.0016657 0.00132459 0.000807638 0.000614637 0.000459545 0.000506629 0.000344119 0.000285691 0.00037132 0.000318255 0.0003532 0.000344948 0.000343072 0.000353147 0.000337238 0.000354521 0.0004054 0.000406224 0.000265858 0.000269234 0.000266667 0.000416784 0.000335649 0.000245898 0.000385586 0.000283605 0.00029711 0.000264042 0.000365521 0.000284718 0.00037854 0.00030453 0.000318925 0.000282667 0.000420362 0.000284312 0.000315833 0.000499727 0.000310165 0.000265963 0.000351842 0.000281089 0.000330965 0.000202165 0.000377599 0.000311866 0.000328996 0.000367257 0.000319311 0.000299885 0.000347904 0.000225386 0.000328716 0.000308734 0.000228021 0.000401355 0.000303519 0.000361907 0.000248659 0.000301169 0.000198682 0.000295168 0.000326363 0.000141634 0.000250491 0.000335182 0.000237436 0.000205416 0.00018155 0.000331981 0.000227049 0.000163866 0.000197662 0.000181049 0.00017625 0.000205918 0.000234179 0.000199352 0.000205088 0.000200351 0.000166702 0.00020815 0.00018736 0.0001906 0.00023268 0.000140836 0.00017323 0.000139693 0.000163228 0.00015336 0.000192887 0.000168322 0.000183531 0.000138515 0.00010445 0.000175045 0.000209651 9.17712e-05 9.83683e-05 0.000176347 0.000105474 0.000149271 0.000143221 0.000142074 0.000158336 0.000138079 0.000179342 5.69521e-05 0.000158483 6.30629e-05 0.000154475 0.000145076 0.000131623 0.00012294 0.00013268 0.000102897 0.000131447 0.000107013 0.000125634 0.000141212 0.000112282 0.000187941 9.87465e-05 0.000100265 8.04033e-05 0.000181577 0.000112752 7.62237e-05 0.000151609 0.000107588 9.73617e-05 8.28556e-05 5.66965e-05 9.60322e-05 0.000136985 0.000127019 8.16577e-05 7.00332e-05 0.000121023 0.000102672 7.54939e-05 0.000102657 8.62553e-05 0.000130948 7.40177e-05 7.44071e-05 9.75628e-05 9.61911e-05 5.23615e-05 7.81337e-05 7.41001e-05 0.000126616 0.000106969 7.35027e-05 0.00011316 6.67856e-05 8.78224e-05 5.02705e-05 7.79876e-05 0.000133944 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.00151e-08 4.20187e-07 1.74809e-06 2.41697e-05 9.82638e-05 0.000334418 0.00110239 0.00309514 0.00773495 0.0160283 0.0296431 0.0484137 0.0704634 0.0918291 0.106848 0.113042 0.108305 0.0957951 0.0778722 0.0584223 0.0414718 0.0274379 0.0178352 0.0108561 0.00713561 0.00433195 0.00258741 0.00193257 0.00118232 0.000820192 0.000584602 0.000604952 0.000410154 0.000328437 0.000398882 0.000316254 0.000357053 0.000356713 0.000359499 0.000376401 0.00033598 0.000352688 0.000387061 0.000390201 0.000272927 0.000275881 0.000277884 0.000409303 0.000339769 0.000228218 0.000372169 0.000285716 0.000311462 0.00027018 0.000362 0.000280415 0.000354384 0.00030505 0.000328624 0.000264627 0.000422464 0.000289133 0.000300031 0.000493543 0.000323801 0.00028007 0.000354019 0.000288768 0.000342639 0.000202044 0.000381247 0.000299304 0.000328105 0.000378474 0.000328036 0.000300774 0.000344936 0.000227016 0.000306118 0.000327325 0.000235625 0.00041509 0.00030782 0.000367815 0.000248858 0.000304404 0.000186117 0.000313665 0.000328193 0.000147169 0.000239956 0.000317765 0.000236556 0.00021075 0.00018785 0.000339446 0.000241151 0.000183821 0.000195471 0.000200472 0.000169738 0.000222337 0.000243931 0.000208359 0.00020087 0.000219783 0.000168651 0.000193172 0.000186789 0.00020826 0.000232351 0.000147123 0.0001732 0.000136218 0.000169214 0.00015693 0.000193027 0.000165751 0.00018069 0.000145822 0.000114518 0.000179102 0.0001986 9.79818e-05 0.000105606 0.000173199 0.000103217 0.000138191 0.000143291 0.000141954 0.000161733 0.000138389 0.000176046 4.80108e-05 0.000169748 6.1893e-05 0.000161254 0.000161296 0.0001393 0.000122029 0.000123844 0.00011026 0.000121004 0.000104004 0.000132277 0.000145285 0.000112681 0.000189405 9.74164e-05 0.000103435 7.68993e-05 0.000183287 0.000114272 6.99183e-05 0.000165358 0.000101646 9.98638e-05 7.21288e-05 6.31061e-05 9.9274e-05 0.000135686 0.000123517 8.55461e-05 7.63052e-05 0.00012778 0.000100462 8.45396e-05 0.000108855 0.000101587 0.000127654 7.45678e-05 7.60655e-05 0.00011133 9.53311e-05 4.91751e-05 7.36629e-05 7.85455e-05 0.000125567 0.000106719 7.63336e-05 0.000108079 7.29244e-05 8.26863e-05 5.72361e-05 7.10061e-05 0.000138325 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.89245e-07 4.65572e-06 2.60333e-05 0.000100709 0.000393244 0.00123898 0.00352016 0.00811132 0.0168902 0.0306201 0.0495329 0.0714074 0.0920233 0.106578 0.111793 0.107565 0.0945665 0.0769737 0.0580379 0.0410645 0.0276245 0.0174247 0.0114336 0.00699575 0.00415347 0.00290016 0.00176765 0.00113781 0.000805069 0.000759703 0.000510526 0.000379183 0.000432561 0.000327647 0.000352899 0.00036925 0.000373234 0.000398267 0.000333863 0.000348222 0.000369632 0.00037314 0.000278196 0.000284857 0.000285972 0.000400712 0.000334829 0.000215685 0.000362079 0.000289547 0.000331079 0.000276407 0.000353459 0.000283527 0.000332836 0.00030635 0.000342662 0.000257201 0.000413855 0.000296625 0.000286138 0.000483042 0.000343668 0.000287198 0.00036143 0.000301326 0.000356672 0.000204607 0.000379617 0.000289093 0.000326364 0.000381196 0.000323739 0.000306573 0.00034019 0.000235976 0.00027857 0.000351263 0.000238106 0.000426389 0.000311591 0.000374303 0.000249838 0.000310734 0.000177686 0.000328073 0.000315651 0.000158948 0.000233397 0.000305661 0.000237206 0.000214882 0.0001868 0.00034813 0.000253352 0.000199582 0.000202504 0.000220734 0.000165887 0.000231061 0.000248648 0.000217617 0.000194944 0.000236383 0.000171531 0.000185023 0.000180262 0.000219283 0.000229793 0.00015607 0.00017381 0.000138832 0.000174701 0.000161109 0.000196912 0.000166862 0.000176867 0.000156018 0.000121977 0.000186206 0.000194175 0.000106 0.000114023 0.000174648 0.000106004 0.000126481 0.00013581 0.000143114 0.000164202 0.00013719 0.000170633 4.68193e-05 0.000172306 6.42727e-05 0.000169132 0.000175257 0.000142093 0.000117403 0.000123804 0.000117703 0.000112151 0.000103735 0.000134378 0.000144784 0.000109784 0.000183633 9.25161e-05 0.000110946 7.62585e-05 0.000175135 0.000108324 6.65108e-05 0.000175234 9.59541e-05 0.000101275 6.77401e-05 6.83558e-05 0.000104277 0.0001295 0.000117734 8.96445e-05 7.97964e-05 0.000131978 9.63022e-05 9.16062e-05 0.000116032 0.000117569 0.000118134 7.50278e-05 7.71044e-05 0.000119104 9.37713e-05 5.17921e-05 7.16625e-05 8.11987e-05 0.000116469 0.000107489 8.27156e-05 0.000104889 8.12263e-05 7.98885e-05 6.47522e-05 6.37744e-05 0.000139495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.69814e-07 7.00861e-08 7.89584e-06 2.83913e-05 0.000125339 0.000457834 0.00144006 0.00378948 0.00863943 0.0176811 0.0318962 0.0510822 0.0718327 0.0921247 0.106375 0.110687 0.106304 0.0936846 0.0761337 0.0574844 0.0410039 0.0269935 0.0180283 0.0111275 0.00676758 0.00456575 0.00270677 0.00168542 0.00117011 0.000991216 0.00065871 0.000464675 0.000496215 0.000360193 0.00034299 0.000379613 0.000382067 0.000422749 0.00032941 0.000349273 0.000342553 0.000358535 0.000286445 0.000293033 0.00029305 0.00038589 0.000325848 0.00020216 0.000356834 0.000287306 0.000341949 0.000278947 0.000341368 0.000281776 0.000311427 0.00031616 0.000350431 0.00024088 0.000404646 0.000297825 0.000278897 0.000475719 0.000355548 0.000301785 0.000365554 0.000310055 0.000366567 0.000221142 0.00037461 0.000284232 0.000323443 0.000382247 0.000331165 0.000310303 0.000335045 0.000249857 0.000262361 0.000367735 0.000247521 0.000429645 0.000319963 0.000369165 0.000263457 0.000317885 0.000175539 0.000333523 0.00030662 0.000178839 0.00022873 0.000295694 0.000238315 0.000222337 0.00018407 0.000355924 0.000258123 0.000217679 0.00021573 0.000240517 0.000171539 0.000235957 0.000251865 0.000222991 0.000191226 0.000245249 0.00018163 0.000181399 0.000173365 0.000223608 0.000218811 0.000168035 0.000176681 0.0001443 0.000183696 0.000165569 0.000201048 0.000171203 0.000172854 0.000168653 0.000129596 0.000184847 0.00018923 0.000113448 0.000128079 0.000175847 0.000112416 0.000119091 0.000126958 0.000145813 0.000157057 0.000135012 0.000165619 4.99432e-05 0.000175825 7.39516e-05 0.000170202 0.000182542 0.000143234 0.000118314 0.000119815 0.000128303 0.000104859 0.000105504 0.000134258 0.000143754 0.000110653 0.000175305 9.26861e-05 0.000117316 7.85612e-05 0.000163842 0.000107674 6.57614e-05 0.000179397 9.30882e-05 0.000104488 6.1392e-05 7.30555e-05 0.000116113 0.000128171 0.000113001 9.41627e-05 8.21372e-05 0.000132498 9.49323e-05 9.8383e-05 0.00012423 0.000131169 0.000110326 8.09284e-05 7.74741e-05 0.000126899 8.77418e-05 5.41595e-05 6.92921e-05 8.39321e-05 0.00010785 0.000106529 9.09381e-05 0.000103029 8.8707e-05 7.83896e-05 6.83351e-05 6.25441e-05 0.000131053 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.4474e-06 7.63767e-06 3.47068e-05 0.000168832 0.000527051 0.00162833 0.00402387 0.00927581 0.0185556 0.0330396 0.0512976 0.0730094 0.0920991 0.105481 0.110653 0.105414 0.0926408 0.0752016 0.056983 0.0403363 0.027371 0.0175874 0.0109489 0.00716612 0.0043311 0.00256209 0.001779 0.0013605 0.000897699 0.00060452 0.000579281 0.000418645 0.000337864 0.000404175 0.000391961 0.000441349 0.000312245 0.000355923 0.000319004 0.000348661 0.000296793 0.000301089 0.00029307 0.000379199 0.000316717 0.000200278 0.000355975 0.000278033 0.000351247 0.000286784 0.000328876 0.00028822 0.000296126 0.000323309 0.000349441 0.000226937 0.000399941 0.000307737 0.000278587 0.00046312 0.000367477 0.000306274 0.000371986 0.000322374 0.000382699 0.000236166 0.000370193 0.000282582 0.000319691 0.000377894 0.000332364 0.000314252 0.000321696 0.000269177 0.000250382 0.000384976 0.000258676 0.000433631 0.000322493 0.000359358 0.000286819 0.000321301 0.000181322 0.000339982 0.000283716 0.000195603 0.000224614 0.000295514 0.000237596 0.00022606 0.00017947 0.000360331 0.000261043 0.000229734 0.000229485 0.000249798 0.000180741 0.000239625 0.000249627 0.000229997 0.000192885 0.000248651 0.000190979 0.000185934 0.000167089 0.000229725 0.000206191 0.000177871 0.000187765 0.000153974 0.000191062 0.000174538 0.000204604 0.000175745 0.000171323 0.000184936 0.000136704 0.000183168 0.000185447 0.000120967 0.000139595 0.000180124 0.000121245 0.000109441 0.000117387 0.000149862 0.000150192 0.000132644 0.000165159 5.59108e-05 0.000166469 8.32206e-05 0.000170842 0.00018591 0.000139871 0.000119005 0.000119865 0.000135926 0.000101958 0.00011193 0.000130926 0.000143123 0.000111542 0.000170174 9.26561e-05 0.000123336 7.91219e-05 0.000151319 0.000104106 6.85993e-05 0.000180948 9.3228e-05 0.00010697 6.09721e-05 8.17349e-05 0.00012954 0.000125022 0.000109719 9.36329e-05 8.31975e-05 0.000124931 8.85528e-05 0.00010515 0.000128038 0.000148152 9.85738e-05 8.54389e-05 7.63152e-05 0.000129 8.25323e-05 5.50585e-05 7.07724e-05 8.34615e-05 9.59657e-05 0.000105949 9.67799e-05 0.000100208 9.62378e-05 7.99884e-05 7.42398e-05 6.43445e-05 0.000129012 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.80945e-06 7.59931e-06 5.47832e-05 0.000183608 0.000621824 0.00174734 0.00445613 0.00992188 0.0194379 0.0333925 0.0526507 0.0734217 0.0918143 0.105747 0.10966 0.104447 0.0916603 0.0743254 0.0560802 0.0403101 0.0272076 0.0175486 0.0112781 0.0070052 0.00413632 0.00274993 0.00194491 0.00127003 0.000832373 0.000725741 0.000513204 0.000350167 0.000434284 0.000398694 0.000452986 0.00030231 0.000366477 0.000292865 0.000351217 0.000306272 0.000306717 0.00029448 0.000364487 0.000307356 0.000208166 0.000365456 0.00027008 0.000349325 0.000289473 0.000317395 0.000300238 0.000287441 0.000338009 0.000339822 0.000215394 0.000396808 0.000311838 0.000285988 0.000446945 0.000371521 0.000317052 0.000375272 0.000331813 0.000385137 0.000262059 0.000376499 0.000279222 0.00031747 0.00037177 0.000335962 0.000311293 0.000318389 0.000296638 0.000243862 0.000380468 0.000268341 0.000441883 0.000327534 0.000346304 0.000307593 0.000322102 0.0001924 0.000343351 0.000269724 0.00021922 0.000232185 0.00029865 0.000239775 0.000228791 0.00017029 0.000367926 0.000266944 0.000239462 0.000253305 0.000253205 0.000196566 0.00023141 0.000249527 0.000234751 0.000196553 0.00024806 0.000201688 0.000199089 0.000166468 0.000226982 0.000195019 0.000187847 0.000197699 0.000164189 0.000203815 0.000178378 0.000212276 0.000176055 0.000173425 0.00020025 0.000137204 0.00018173 0.000192123 0.000128855 0.00015409 0.000184542 0.000131423 0.000105061 0.000104165 0.000157971 0.000143007 0.000132814 0.000168635 6.38608e-05 0.000157553 9.62991e-05 0.000171872 0.000186769 0.000133435 0.000121388 0.000124913 0.000145464 0.000103199 0.000116738 0.000123833 0.00013848 0.000115169 0.000162378 9.76464e-05 0.000129807 7.8371e-05 0.000135095 0.000102557 7.27762e-05 0.000176155 9.24091e-05 0.000111654 6.03523e-05 8.66646e-05 0.000141857 0.000120275 0.000106286 9.17237e-05 8.55983e-05 0.000115925 8.72529e-05 0.000110917 0.000126539 0.000157469 8.99848e-05 9.00894e-05 7.50065e-05 0.000127349 7.4863e-05 5.60274e-05 7.59733e-05 8.26605e-05 8.61584e-05 0.000107019 0.000100211 0.000101628 0.000101616 8.3156e-05 8.07151e-05 6.6315e-05 0.000127872 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.78975e-06 1.06445e-05 5.36253e-05 0.000221065 0.000685504 0.00194345 0.00472071 0.0105189 0.0199253 0.0348797 0.0536194 0.0739085 0.092523 0.105091 0.109475 0.103698 0.0902802 0.0736238 0.0561058 0.0397827 0.027113 0.0178653 0.0111671 0.00669082 0.0043464 0.00293914 0.00190254 0.00119507 0.000959332 0.000673827 0.000406142 0.00047764 0.000409888 0.000478497 0.000296988 0.000381809 0.000276346 0.00036143 0.000313341 0.000312484 0.000296579 0.000361597 0.000305316 0.000221351 0.00037107 0.000261667 0.000342289 0.00029733 0.000304734 0.000314637 0.000280595 0.000352408 0.000326974 0.000202361 0.000395537 0.000316659 0.00029703 0.000427263 0.000368835 0.0003232 0.00037708 0.000342942 0.000395192 0.000288363 0.000378738 0.000276041 0.000323843 0.000360663 0.000332024 0.000308393 0.000310546 0.000325039 0.000237783 0.000375581 0.000288031 0.000439295 0.000327914 0.00033069 0.000328667 0.000322132 0.000204066 0.00035034 0.000249001 0.000243207 0.000237813 0.000309466 0.000241584 0.000235266 0.00016383 0.000370784 0.000265034 0.000236076 0.000269652 0.000254614 0.000215391 0.000226764 0.00024527 0.000239245 0.000210075 0.00024686 0.000204917 0.000217821 0.000168871 0.000227182 0.000184328 0.000193975 0.000213394 0.000175635 0.00021274 0.000181908 0.000217691 0.000178446 0.00018178 0.000212965 0.000141803 0.000171628 0.000193475 0.000136723 0.000166586 0.00018758 0.000136687 0.000103661 9.54437e-05 0.00016473 0.000141228 0.0001368 0.000168555 7.52553e-05 0.000146499 0.000106548 0.000166173 0.000177925 0.000125898 0.000116291 0.0001317 0.000152807 0.00010755 0.000127342 0.000115679 0.000127762 0.000119635 0.000157248 0.000103857 0.000135987 7.59081e-05 0.000123352 9.93879e-05 8.04106e-05 0.000169521 9.79912e-05 0.000113846 6.39012e-05 9.35842e-05 0.000158456 0.000114239 0.000106417 8.64158e-05 8.58884e-05 0.000105289 8.54431e-05 0.000118473 0.00012201 0.000169959 8.75922e-05 9.588e-05 7.41473e-05 0.000123097 7.23133e-05 5.38698e-05 8.08541e-05 8.09184e-05 7.74098e-05 0.000111509 0.000103922 0.000102979 0.000108485 8.8352e-05 8.45982e-05 7.0966e-05 0.000127362 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.23989e-06 1.99084e-06 1.30884e-05 6.01549e-05 0.00024251 0.000720501 0.00219716 0.00512223 0.010889 0.0211693 0.0358502 0.0545427 0.0744712 0.092857 0.105153 0.108742 0.102332 0.0897104 0.0729321 0.0550876 0.0396345 0.0271568 0.017628 0.010689 0.00702121 0.00456435 0.00286816 0.00179779 0.00131418 0.000923147 0.000536141 0.000548142 0.000428776 0.000496657 0.00030229 0.000404511 0.000268027 0.000382934 0.00032022 0.000312904 0.000298989 0.000351786 0.000310217 0.000235767 0.000375996 0.000253244 0.000326856 0.000307666 0.000298593 0.000326475 0.000278326 0.000364068 0.000311506 0.000195954 0.000405076 0.000328952 0.000313693 0.000404773 0.000366988 0.000335887 0.000374004 0.000351311 0.000391784 0.000309743 0.000382526 0.000273981 0.000333648 0.000353009 0.000331185 0.000299645 0.000306729 0.00035344 0.000241343 0.000367845 0.000303828 0.000436518 0.000332686 0.000321363 0.000348062 0.000318296 0.00021779 0.00035181 0.000230718 0.000264477 0.000248088 0.000330298 0.000243652 0.000245032 0.00015511 0.000365868 0.000268844 0.000236575 0.000294573 0.000252826 0.000230895 0.000220378 0.00024606 0.00024652 0.000226167 0.00024786 0.000210087 0.000238364 0.000176849 0.000222577 0.00018196 0.000196644 0.000225208 0.000187142 0.000226572 0.000186098 0.000229868 0.000181397 0.000194018 0.000218463 0.000143833 0.000161158 0.000199991 0.000141156 0.000174514 0.000186761 0.000146575 0.000104671 9.34735e-05 0.000179787 0.000141668 0.000141456 0.000165409 8.4487e-05 0.000135014 0.000117757 0.000160914 0.000166722 0.000116749 0.000114158 0.000142305 0.00015438 0.000112621 0.000134798 0.000106224 0.000120817 0.00012555 0.000150443 0.000113017 0.000137607 7.53275e-05 0.000110189 9.68689e-05 8.85845e-05 0.000159184 0.000103893 0.000113475 7.04493e-05 0.000100704 0.000172614 0.000107813 0.000108108 8.46065e-05 8.81691e-05 9.55525e-05 8.6833e-05 0.00012532 0.000115982 0.000175063 8.53198e-05 0.00010041 7.60055e-05 0.000123627 6.74237e-05 5.35102e-05 8.37347e-05 7.94366e-05 7.47632e-05 0.000114639 0.000103122 0.000108119 0.000113242 9.28185e-05 9.29849e-05 7.49269e-05 0.000133213 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.1998e-07 2.20093e-07 3.65514e-06 2.02049e-05 7.2301e-05 0.000259222 0.000852251 0.00229506 0.00540321 0.0116031 0.0218307 0.0365314 0.0552227 0.075498 0.092993 0.104705 0.106997 0.101691 0.0887726 0.0718212 0.0550992 0.0396034 0.0268656 0.0170019 0.0111519 0.00714446 0.00449134 0.00276992 0.00189858 0.0013104 0.000765248 0.000665965 0.000480966 0.000535654 0.000328451 0.00042523 0.000268177 0.000412514 0.000329438 0.000317812 0.000306267 0.000349115 0.000321348 0.00025767 0.00038202 0.000253044 0.000312873 0.000317892 0.000302184 0.000337933 0.000279175 0.000371258 0.000296588 0.000192076 0.000412284 0.000338024 0.000336717 0.000378517 0.000367527 0.000349265 0.000366773 0.00036131 0.000391044 0.000333915 0.000388293 0.000272021 0.000341732 0.000344223 0.000319271 0.000290386 0.000308987 0.00037687 0.000236813 0.000352432 0.000322758 0.000437607 0.000331365 0.000318664 0.00036423 0.000311415 0.000227929 0.000361079 0.000215905 0.000287205 0.000258854 0.000345898 0.000244902 0.000254829 0.00015349 0.000365828 0.000272885 0.000231072 0.000309669 0.000239128 0.00024585 0.000215172 0.00024496 0.000263004 0.000254981 0.000242107 0.000207877 0.000262512 0.000185358 0.000220424 0.000183209 0.000199793 0.000243084 0.000200201 0.000237276 0.000192577 0.000231486 0.000187419 0.000209979 0.000228509 0.000145413 0.000153694 0.000200271 0.000144741 0.000183801 0.000188849 0.000155804 0.000108551 9.57938e-05 0.000196524 0.000144646 0.000153354 0.000167617 9.32881e-05 0.000129647 0.000128096 0.000157394 0.00015454 0.000111024 0.000111364 0.000151621 0.000154009 0.000123404 0.000146342 9.78796e-05 0.00011062 0.000130046 0.000152768 0.000120898 0.000139207 6.9761e-05 0.000108698 9.77785e-05 9.57992e-05 0.000147826 0.000108636 0.000111083 7.77272e-05 0.000108543 0.000182759 0.000101837 0.000114351 8.01483e-05 9.09801e-05 8.81055e-05 9.21925e-05 0.000132587 0.000111424 0.000178795 9.20469e-05 0.000106061 7.53761e-05 0.000121746 6.4934e-05 5.33504e-05 8.74753e-05 7.85355e-05 7.32451e-05 0.000122478 9.81103e-05 0.00011233 0.000117789 9.35879e-05 9.74586e-05 7.73775e-05 0.000138135 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.91252e-07 5.04873e-06 2.29871e-05 9.87812e-05 0.000315337 0.000953236 0.0025063 0.00599034 0.0120927 0.0225298 0.0378398 0.056392 0.0759593 0.0930696 0.103542 0.106901 0.100638 0.0877384 0.071708 0.0546592 0.0391057 0.026161 0.0174931 0.0113182 0.0071474 0.00436361 0.00290419 0.0019217 0.00114732 0.000881655 0.000579924 0.000597635 0.000385536 0.000457446 0.000285366 0.000449601 0.000342296 0.000319791 0.000319374 0.000348095 0.00034305 0.000278373 0.00038149 0.000255735 0.000300162 0.000330577 0.000309464 0.000341705 0.000277646 0.000370768 0.000289259 0.000190817 0.000423305 0.000353607 0.000351099 0.000350053 0.000366519 0.000365411 0.000355058 0.000365759 0.000390255 0.00034996 0.000397487 0.00026527 0.000353489 0.000343533 0.000309557 0.000277609 0.000320058 0.000397151 0.000233823 0.000345896 0.000335904 0.000446678 0.000335886 0.000322673 0.00036376 0.000309292 0.000240325 0.000361909 0.000207454 0.000309014 0.000273104 0.000369337 0.0002481 0.000269528 0.00015675 0.000368056 0.000276215 0.000226448 0.000326296 0.000234162 0.000260874 0.000207237 0.000251455 0.000272091 0.000276269 0.000244598 0.000204957 0.00027782 0.000201624 0.000224039 0.000184677 0.00020636 0.000249527 0.000209825 0.00024821 0.000194157 0.000231746 0.000186959 0.000229012 0.000234697 0.000146902 0.000145711 0.000199361 0.000148026 0.00018649 0.00018805 0.000162236 0.000109361 0.000103625 0.0002141 0.000153629 0.000165693 0.000166168 0.000103361 0.000125819 0.000137744 0.000155884 0.000144696 0.000104187 0.000113537 0.000159417 0.000153068 0.000130766 0.000160734 8.8665e-05 0.000100392 0.00013703 0.000155694 0.000126188 0.000144248 6.84194e-05 0.000109608 0.000100257 0.000106651 0.0001374 0.000112471 0.000104868 8.32055e-05 0.000119033 0.000187442 9.38718e-05 0.000122296 7.77892e-05 9.44512e-05 8.1668e-05 9.64922e-05 0.000138534 0.000107535 0.000180276 9.47197e-05 0.000116342 7.55959e-05 0.000118404 6.31041e-05 5.38798e-05 9.06659e-05 7.86556e-05 7.67606e-05 0.000132268 9.40191e-05 0.000116181 0.000119421 9.58362e-05 0.000103423 7.93679e-05 0.000141726 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.51962e-06 4.7894e-06 2.71906e-05 9.40491e-05 0.000329769 0.00107027 0.00273533 0.00622741 0.0128634 0.0233787 0.038639 0.0572218 0.076529 0.0926682 0.103785 0.105804 0.0996105 0.0873626 0.0707753 0.053952 0.0382903 0.0266072 0.0176258 0.0113105 0.00699255 0.0045169 0.00293553 0.00179582 0.00124214 0.000780301 0.00070107 0.000491698 0.00050964 0.000327074 0.00048595 0.000358544 0.000317432 0.000328292 0.000346635 0.000359771 0.000298164 0.000376775 0.0002711 0.000290054 0.000342373 0.000330287 0.000352362 0.000278076 0.000368088 0.00028654 0.000195654 0.000435937 0.000368431 0.000367142 0.000326045 0.000371501 0.000374739 0.000339997 0.000374428 0.000384868 0.000356666 0.000393849 0.00026232 0.0003557 0.000345614 0.000299472 0.00027009 0.000335465 0.000407521 0.000233353 0.000342407 0.000355203 0.000451643 0.000334576 0.000333429 0.000366798 0.000302251 0.000242542 0.000363068 0.000202043 0.000325868 0.000289398 0.000383329 0.000255366 0.000283948 0.0001605 0.000366637 0.000281966 0.000223102 0.000339811 0.000221494 0.000267456 0.000204699 0.00025842 0.000288955 0.000299646 0.000252623 0.000195568 0.000293998 0.000216569 0.000226161 0.000193051 0.000213997 0.000254318 0.000216845 0.000261272 0.000201557 0.000232325 0.00018949 0.000246263 0.000239815 0.000154311 0.000143683 0.00019858 0.000154277 0.000189049 0.000189429 0.000165113 0.000114521 0.000118287 0.000231217 0.000163372 0.000175394 0.000164001 0.000111351 0.000128957 0.000144004 0.000159734 0.000137801 9.99333e-05 0.000114208 0.000164565 0.000147958 0.000137468 0.000175546 8.12112e-05 9.33973e-05 0.000144323 0.000154512 0.000129849 0.000144007 6.58264e-05 0.000121191 0.000105055 0.000119102 0.000130945 0.000115247 9.94034e-05 8.98336e-05 0.000127002 0.000182499 8.95545e-05 0.000130412 7.97384e-05 9.85026e-05 7.652e-05 0.000104712 0.000143741 0.000101917 0.000181928 0.000101096 0.000127153 7.5476e-05 0.000114892 6.4974e-05 5.74858e-05 9.64669e-05 8.08583e-05 8.62783e-05 0.000135968 8.98978e-05 0.000121872 0.000121153 9.3528e-05 0.000110229 8.02982e-05 0.000141746 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.99925e-08 1.23985e-06 9.01015e-06 3.34497e-05 0.00012078 0.00038939 0.00118832 0.00294237 0.00661993 0.0133433 0.0244172 0.0398487 0.0582288 0.0768695 0.0932999 0.103236 0.104927 0.0995569 0.0862098 0.070349 0.053119 0.0384792 0.026549 0.0175691 0.0111175 0.00721715 0.00456434 0.00284231 0.00181973 0.00112488 0.000887073 0.000661136 0.000592296 0.000384791 0.000533669 0.00038301 0.000322529 0.000345858 0.000352706 0.000378293 0.00031264 0.00037124 0.000285896 0.000287551 0.000357167 0.000351779 0.000352292 0.000281724 0.000366928 0.00028645 0.00020368 0.000442914 0.000382844 0.000380954 0.000307372 0.000373537 0.000389226 0.000327553 0.000389616 0.000381029 0.000358918 0.000390921 0.00026524 0.000354379 0.000343313 0.000293186 0.00027254 0.00036446 0.000409921 0.000235673 0.000342457 0.000372692 0.000451083 0.000337657 0.000349222 0.000372083 0.000303793 0.000248765 0.000359269 0.000203593 0.000345519 0.000306232 0.000394295 0.000261872 0.000301199 0.00017844 0.000367137 0.000290477 0.000228266 0.000343863 0.000212541 0.000265435 0.000206647 0.000266384 0.000302926 0.000322514 0.000260888 0.000190949 0.000300866 0.000231524 0.000231167 0.000201964 0.000222244 0.00026032 0.000217396 0.000266719 0.000211226 0.000229218 0.00018854 0.000253348 0.000245152 0.000163919 0.000144033 0.00019855 0.000160118 0.000190639 0.000190678 0.000163934 0.000120461 0.000134539 0.000248914 0.000172895 0.000187552 0.000162203 0.000119932 0.000133445 0.000150123 0.000167183 0.000133374 9.78114e-05 0.000116191 0.000166334 0.000147527 0.0001427 0.000192457 7.6919e-05 8.52715e-05 0.000149049 0.000159362 0.000129479 0.000144788 6.53058e-05 0.000135655 0.000111733 0.000132352 0.000121889 0.000114258 9.56102e-05 9.32426e-05 0.000134132 0.000172194 8.72859e-05 0.000138577 8.49763e-05 0.000102144 7.31213e-05 0.000115711 0.000142162 0.000100027 0.000181077 0.00010399 0.000137534 7.91225e-05 0.000112561 6.4594e-05 6.15712e-05 0.000101648 8.32312e-05 9.63752e-05 0.000141318 9.00678e-05 0.000126393 0.000120973 8.91713e-05 0.000115493 8.32388e-05 0.000136645 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.99875e-09 1.76198e-06 9.25991e-06 3.87528e-05 0.000133092 0.000444116 0.00127737 0.00312811 0.00702194 0.0141111 0.0251682 0.0407564 0.0588071 0.0776588 0.093015 0.102614 0.104539 0.0980219 0.0856484 0.0692565 0.0531272 0.0383198 0.0263038 0.0173 0.0112067 0.0071259 0.00453374 0.00285655 0.00171678 0.00121457 0.00094108 0.000727978 0.000484936 0.000595195 0.000421024 0.000332815 0.000365363 0.000359967 0.000393764 0.000325784 0.000366425 0.000299241 0.000295738 0.000368003 0.000380482 0.000360167 0.000282533 0.000357418 0.000294788 0.000214244 0.000452774 0.00041003 0.000388076 0.000290487 0.000379437 0.000392295 0.000316177 0.000397725 0.000372524 0.000363092 0.000380617 0.000270591 0.000351097 0.000350387 0.000288259 0.000276929 0.000388859 0.000401571 0.000241033 0.000347375 0.000385748 0.000451093 0.000343608 0.000363537 0.000374921 0.000304474 0.000258803 0.000358249 0.000215285 0.000358027 0.000322245 0.000405929 0.000273835 0.00031699 0.00019352 0.00037711 0.000300638 0.000240541 0.000351726 0.000209734 0.000267976 0.000206977 0.000278265 0.000321551 0.000331029 0.000275277 0.000188349 0.000302819 0.000243997 0.000240437 0.000210847 0.000228102 0.000262571 0.000215103 0.00026566 0.000218576 0.000228729 0.00018926 0.000255909 0.000247022 0.000179316 0.000152236 0.000201393 0.000170991 0.000189669 0.000191428 0.000159999 0.000122201 0.000152272 0.000259862 0.000185896 0.000193896 0.000163212 0.000130856 0.000140112 0.000158922 0.000178761 0.000133314 9.87622e-05 0.000120667 0.000163995 0.000144562 0.000148201 0.000204591 7.17764e-05 7.83165e-05 0.000156802 0.00016312 0.000129069 0.000143677 6.49054e-05 0.0001561 0.000121309 0.000147201 0.00012288 0.000114708 9.58004e-05 9.63317e-05 0.000142671 0.000158936 8.85951e-05 0.000145751 9.16937e-05 0.000104044 7.30514e-05 0.0001268 0.000139553 0.000101407 0.00018443 0.000111537 0.000148575 8.25791e-05 0.000108679 6.25642e-05 6.7115e-05 0.000107179 8.73462e-05 0.000106252 0.000141958 9.08481e-05 0.000128593 0.000120162 8.28862e-05 0.000117845 8.33488e-05 0.000130723 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.50958e-07 3.39997e-07 1.03634e-05 4.14323e-05 0.000156149 0.000480816 0.00139279 0.00335831 0.00746824 0.0147356 0.0259793 0.0413803 0.0595982 0.0779378 0.0933533 0.102575 0.103348 0.0968749 0.0845346 0.0686612 0.0525163 0.0380037 0.0260279 0.0176207 0.0111881 0.00724276 0.00446868 0.00273593 0.00179332 0.00135087 0.000965774 0.000649148 0.000679533 0.000486174 0.000352315 0.000391497 0.000369268 0.000404645 0.000337848 0.000365156 0.000310455 0.000307128 0.000381498 0.000402445 0.000370534 0.000289959 0.000351288 0.000297878 0.000228197 0.000460502 0.000420042 0.000391426 0.000278528 0.000382073 0.000395325 0.000310085 0.000402215 0.000357991 0.000360859 0.000359968 0.000277382 0.000341682 0.000358962 0.000282312 0.000285397 0.00042279 0.000398431 0.000251252 0.000352922 0.000397514 0.000450933 0.000348459 0.000373473 0.000382525 0.000309222 0.000267873 0.000357419 0.000227637 0.000362193 0.000331789 0.000404851 0.000288367 0.000335112 0.00021044 0.000386184 0.00031085 0.000256431 0.000358379 0.000205817 0.000270837 0.000207317 0.000289986 0.000335763 0.00034742 0.000282981 0.00018243 0.000299304 0.000253036 0.000249518 0.000216883 0.000236879 0.000264152 0.000216765 0.0002659 0.000226755 0.000230077 0.000191151 0.000250746 0.000249101 0.000195593 0.000164555 0.000201433 0.00017858 0.000188569 0.000195525 0.000155115 0.000126911 0.000167194 0.000262511 0.000195329 0.000204426 0.000164101 0.000138505 0.000147208 0.0001727 0.000196428 0.0001385 9.89424e-05 0.000126105 0.000162626 0.000144061 0.000146511 0.000213876 7.07959e-05 7.3473e-05 0.000164766 0.000161065 0.000130539 0.000145878 6.36939e-05 0.000179256 0.000127506 0.000165767 0.000123841 0.000114348 9.75518e-05 9.57918e-05 0.000143271 0.00014639 9.04939e-05 0.000150044 0.00010142 0.000108356 7.57003e-05 0.000135719 0.000133916 0.000103126 0.000186231 0.00011441 0.000158847 8.90128e-05 0.000104346 6.17443e-05 7.18497e-05 0.00011559 8.94287e-05 0.0001158 0.000137058 9.33388e-05 0.000129113 0.000119862 7.95987e-05 0.000120677 8.3979e-05 0.000124261 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.00676e-08 0 2.61086e-06 1.1126e-05 4.92585e-05 0.000186476 0.000559722 0.00151221 0.00359181 0.00796343 0.0154477 0.0268167 0.0421906 0.0602864 0.0786946 0.0927345 0.101351 0.102705 0.0960017 0.0835445 0.067976 0.0522786 0.0375546 0.0264003 0.0174552 0.0113806 0.00709996 0.0043706 0.00272336 0.00202557 0.00136108 0.000892355 0.000815024 0.000582789 0.000394086 0.000430028 0.00038569 0.000413486 0.000342002 0.000360031 0.000325801 0.000327486 0.000390755 0.000425177 0.000385624 0.000296955 0.000348429 0.000297218 0.000237102 0.000467679 0.000433975 0.000391766 0.000277159 0.000378569 0.000392345 0.000299548 0.000406614 0.000350405 0.000358718 0.00033846 0.000292013 0.000323703 0.000363945 0.000282552 0.000306643 0.000443053 0.000393341 0.000263271 0.00035723 0.000411141 0.000448086 0.00035281 0.00037952 0.00038921 0.000319918 0.000282726 0.00035388 0.000252171 0.000361464 0.000338699 0.000406978 0.000309075 0.000350402 0.00023194 0.000392279 0.000324902 0.00028147 0.000352217 0.000211153 0.000279139 0.000207477 0.000300967 0.000349424 0.000349039 0.000292627 0.00018002 0.000283206 0.000261064 0.000263024 0.000222598 0.000239807 0.000262891 0.000223255 0.00026576 0.000232055 0.000235911 0.000192741 0.000245062 0.00025092 0.000208541 0.000178952 0.000202774 0.000186428 0.00018781 0.000203261 0.000146385 0.000132181 0.000179016 0.000259162 0.000207281 0.00021089 0.00017276 0.000148628 0.000152406 0.0001809 0.000206356 0.000144387 0.000103226 0.000133014 0.00015353 0.000146596 0.000147311 0.000223311 7.27369e-05 7.40234e-05 0.000170381 0.000157999 0.000134359 0.000147098 6.69277e-05 0.000200652 0.000130475 0.000173452 0.000133617 0.000114268 0.000106049 9.60518e-05 0.000146041 0.000130141 0.000100927 0.000153796 0.000112006 0.000109836 8.14481e-05 0.000141709 0.000129378 0.000107805 0.000188202 0.00011355 0.000159747 9.43176e-05 9.9874e-05 5.92545e-05 7.55156e-05 0.000121371 9.31132e-05 0.000123101 0.000130078 9.64798e-05 0.000125843 0.000120192 7.48624e-05 0.000120367 8.4019e-05 0.000118179 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.2104e-06 1.75094e-06 1.55869e-05 6.18452e-05 0.000193322 0.000631933 0.00167453 0.00394301 0.00846561 0.0159313 0.0275241 0.0430691 0.0610508 0.0783962 0.092648 0.101185 0.10253 0.0954779 0.0823523 0.0676508 0.0516236 0.037769 0.0261656 0.0175443 0.0112947 0.00702796 0.00434485 0.00310077 0.00200119 0.00131155 0.00102713 0.000733275 0.000481675 0.000491893 0.000413054 0.000427497 0.000347588 0.000364956 0.000340616 0.000353309 0.000390925 0.000435778 0.000399894 0.000305691 0.000340829 0.000290289 0.000248226 0.000466658 0.000442127 0.000386745 0.00027572 0.000379667 0.000386876 0.000293796 0.000400285 0.00034026 0.000357807 0.000314894 0.000301514 0.000309215 0.000366857 0.00028509 0.000317561 0.000466033 0.0003799 0.00027941 0.000362257 0.000426798 0.000442362 0.000356911 0.000376692 0.000399612 0.000331887 0.000304761 0.000357569 0.000279866 0.000358137 0.000337988 0.000397381 0.000326516 0.000357116 0.00024231 0.000409757 0.000337333 0.000304041 0.000344723 0.000216788 0.000288992 0.000211844 0.000313268 0.000359572 0.000344802 0.000306796 0.00018287 0.000262622 0.000268882 0.000271533 0.000221349 0.000246365 0.000262021 0.000230776 0.00026502 0.000236564 0.000245002 0.000196023 0.000233535 0.000248791 0.000223818 0.000193449 0.000205126 0.000196013 0.00018603 0.000207378 0.000139094 0.000137711 0.000186417 0.000249514 0.000218812 0.000215805 0.000176106 0.000160563 0.000155315 0.000189429 0.000215845 0.000148934 0.000109743 0.000140425 0.000149872 0.000149241 0.000147231 0.00022528 7.53982e-05 7.39533e-05 0.000178523 0.000154602 0.000141129 0.000151028 6.82192e-05 0.000216276 0.000130385 0.000182865 0.000146746 0.000118203 0.000114236 9.5222e-05 0.000141431 0.000118705 0.000109112 0.000155147 0.000119573 0.000110997 8.91051e-05 0.000148098 0.000119593 0.000108265 0.000187432 0.000113159 0.000155386 0.000100801 9.89435e-05 5.79446e-05 7.84024e-05 0.000124262 9.3764e-05 0.000126446 0.000121028 0.000100211 0.000122872 0.00011883 7.17647e-05 0.000116514 8.33388e-05 0.000113987 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.30308e-07 7.00378e-07 4.0366e-06 1.53863e-05 6.23134e-05 0.000224764 0.00070184 0.00180558 0.00419917 0.00888577 0.0167109 0.0285243 0.0439128 0.0615423 0.0785291 0.0926897 0.101231 0.101512 0.0941856 0.0819913 0.0666732 0.0514491 0.0373188 0.0259717 0.0173792 0.0110797 0.00691197 0.00483533 0.00297887 0.00194022 0.00140902 0.000972427 0.000614253 0.000581572 0.00046353 0.000453619 0.00035845 0.000375136 0.000355071 0.000385607 0.000391555 0.000434308 0.000415574 0.000317684 0.000339009 0.000290189 0.000261419 0.000461123 0.000448458 0.000375754 0.000277379 0.000373687 0.000378468 0.000295633 0.000391966 0.000335272 0.000353503 0.000300022 0.000321777 0.000293087 0.000369179 0.0002853 0.000329909 0.00048197 0.00037956 0.000290469 0.00035779 0.000433632 0.000440864 0.000365153 0.000375572 0.000401241 0.000346921 0.000320093 0.000365118 0.0003072 0.00034407 0.000335033 0.000388872 0.000350792 0.0003632 0.000256919 0.000412565 0.000350885 0.000324496 0.000332548 0.000226919 0.000300755 0.000212403 0.000325848 0.000361014 0.000342353 0.000310228 0.000193049 0.00024342 0.000275379 0.000279442 0.000218451 0.000255551 0.000262481 0.000235653 0.000266809 0.000242674 0.000256939 0.000201725 0.00022651 0.00025019 0.000235196 0.000207617 0.000207859 0.000201765 0.000189399 0.000217702 0.000133421 0.000145821 0.000185577 0.000239116 0.000226007 0.000217454 0.000182868 0.000167742 0.000162211 0.000199088 0.000220614 0.000152251 0.000111704 0.000143699 0.000144274 0.000155191 0.00014255 0.000220382 7.96104e-05 7.73958e-05 0.000184528 0.000147958 0.00014722 0.000154148 7.4897e-05 0.000227229 0.000136092 0.000184773 0.000158583 0.000125123 0.000124534 9.99206e-05 0.000138681 0.000112641 0.000125342 0.000150374 0.000129449 0.000111987 9.91711e-05 0.000149318 0.000113526 0.000115572 0.000188413 0.000111898 0.000149035 0.000108823 9.9844e-05 5.68547e-05 8.15389e-05 0.000130193 9.67076e-05 0.000129912 0.000112209 0.000101811 0.000116471 0.000117809 6.83674e-05 0.000109178 8.3909e-05 0.000109176 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.80529e-07 6.79428e-07 2.16088e-06 1.99255e-05 7.97934e-05 0.000279461 0.000767765 0.00193778 0.00444384 0.00945238 0.0173664 0.0295397 0.0446028 0.0618561 0.0790524 0.0932527 0.100681 0.100171 0.0934733 0.0812335 0.0664189 0.050737 0.0369951 0.0258877 0.0172992 0.0108933 0.00742902 0.00468475 0.00298173 0.00201556 0.00135346 0.000861887 0.000738804 0.000553152 0.000498683 0.000377461 0.000389842 0.000373748 0.000418876 0.000390925 0.000433208 0.000432015 0.000327069 0.000345179 0.00028375 0.000274092 0.000460642 0.000442357 0.000362581 0.000282924 0.000366898 0.000375319 0.000294705 0.000385097 0.000333953 0.000355595 0.000287609 0.000331738 0.000278829 0.000370699 0.000282862 0.000332959 0.000484248 0.00037565 0.000305078 0.000349434 0.000439464 0.000439535 0.000359522 0.000374972 0.000407127 0.000353551 0.000334207 0.000369857 0.000335605 0.000330843 0.000334683 0.000377157 0.000373029 0.000368834 0.000267689 0.00042042 0.000362206 0.000342234 0.000325365 0.000238389 0.000315479 0.000216531 0.000331893 0.000357811 0.000337706 0.000314531 0.000203328 0.000226621 0.000275759 0.000290545 0.000213805 0.000262219 0.000263271 0.000249152 0.00026625 0.000250383 0.000274661 0.000204646 0.000223688 0.000255688 0.000249843 0.000223802 0.000209301 0.000207925 0.000190009 0.000224109 0.000130994 0.000153771 0.000185257 0.000226318 0.000228026 0.000222039 0.00018962 0.00017389 0.000163401 0.000202797 0.000221314 0.000156988 0.00011799 0.0001443 0.000138077 0.00016 0.00014485 0.000209598 8.61837e-05 8.19391e-05 0.000187675 0.000145693 0.00015275 0.000158798 8.25859e-05 0.000235921 0.000133883 0.000183824 0.00016822 0.000132273 0.000133152 0.000106849 0.000133922 0.000107829 0.000139703 0.000146381 0.000136716 0.000113958 0.000110297 0.000149558 0.000109008 0.000120181 0.000188222 0.000106672 0.000139004 0.000116786 0.000105027 5.97744e-05 8.17587e-05 0.000132563 0.000100232 0.000129123 0.000101499 0.000103652 0.00010959 0.000116557 6.93266e-05 0.000104024 8.69297e-05 0.000107495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.80359e-07 4.46451e-06 2.2888e-05 9.55051e-05 0.00030012 0.000872156 0.00203632 0.0047788 0.00979733 0.0181452 0.0301257 0.0452882 0.0625008 0.0801565 0.092845 0.0995693 0.0995051 0.092894 0.0804874 0.0654568 0.0505781 0.036842 0.0258292 0.0169624 0.0115719 0.00732265 0.00462029 0.0030428 0.00199038 0.00126023 0.000971099 0.00069094 0.00057721 0.00041405 0.000421132 0.000402039 0.00044612 0.000389555 0.000416736 0.000444443 0.000336384 0.000349488 0.00028535 0.000286175 0.000445237 0.000435025 0.00035388 0.000288479 0.000367687 0.000376869 0.000298879 0.000367349 0.000332584 0.000356736 0.000287259 0.000338979 0.000271865 0.000364986 0.000277395 0.000336278 0.000486566 0.00037803 0.000317017 0.000341688 0.00045114 0.000438856 0.000363082 0.000363767 0.000408146 0.000369646 0.00034939 0.000373867 0.000361669 0.000319774 0.000333271 0.000362846 0.000392198 0.00036269 0.000271659 0.00041993 0.000371518 0.000352122 0.000316051 0.000250608 0.000330674 0.000219209 0.000337529 0.000355049 0.00032896 0.000314721 0.000214786 0.00021711 0.000280954 0.000292628 0.000214754 0.000268566 0.000264122 0.000259217 0.000269967 0.000260993 0.000286368 0.000210888 0.000222197 0.000263015 0.00026334 0.000231206 0.000209921 0.000216552 0.000198476 0.000230755 0.000136038 0.000166241 0.000183326 0.000212961 0.000230564 0.000223088 0.000190019 0.000178136 0.000169498 0.000204997 0.000218804 0.000155979 0.000126598 0.000143639 0.000136868 0.000167474 0.00014447 0.000201223 9.21667e-05 9.1576e-05 0.000186726 0.000144391 0.00015592 0.000161068 9.63118e-05 0.000235021 0.000134673 0.000178198 0.000177256 0.000139732 0.00014259 0.000115766 0.000135382 0.00011104 0.000148758 0.000139287 0.000143763 0.000112027 0.000120133 0.000149118 0.00010407 0.000124979 0.000184269 0.00010444 0.000126843 0.000125107 0.000114952 6.27042e-05 8.42259e-05 0.000134924 0.000102465 0.000127834 9.49888e-05 0.000106643 0.000106819 0.000114484 7.13351e-05 0.000100381 9.21108e-05 0.000102513 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.60065e-07 1.36832e-06 6.82345e-06 2.64792e-05 0.000115122 0.000341931 0.000933009 0.00221537 0.00516952 0.0102948 0.0188302 0.0307144 0.0461844 0.0636968 0.0798707 0.0921312 0.099449 0.0990772 0.0920726 0.079487 0.0652136 0.0501737 0.0368273 0.0254788 0.0175016 0.0112854 0.00711165 0.00474619 0.00296278 0.00188702 0.0013434 0.000928751 0.000731703 0.000484027 0.000473072 0.000436752 0.000488627 0.000397303 0.000400794 0.000452468 0.000348237 0.000355218 0.00028719 0.000297759 0.000428109 0.000420952 0.000338747 0.000295322 0.000365221 0.000383627 0.000301606 0.000350851 0.0003392 0.000355685 0.000293815 0.000341479 0.000263631 0.000361174 0.000273387 0.000336178 0.000474756 0.000377 0.000326706 0.000326525 0.000456433 0.000438726 0.000360012 0.00035659 0.000404788 0.000381184 0.000355253 0.000378586 0.000383703 0.00030259 0.000330717 0.000345828 0.000406001 0.000359328 0.000274879 0.000419311 0.000377748 0.000356746 0.00031284 0.000263976 0.000334855 0.000229532 0.000339217 0.000347543 0.000322324 0.000316772 0.000236174 0.000210522 0.000292146 0.000297193 0.000215933 0.000274274 0.000266012 0.000269702 0.000272786 0.000266422 0.00030407 0.000219011 0.000221797 0.000271022 0.000275678 0.000242985 0.000210512 0.000226507 0.000202285 0.000233573 0.00014264 0.000177501 0.000178466 0.000202663 0.00023574 0.000225766 0.000189989 0.000178476 0.000173226 0.000202887 0.000211645 0.00015482 0.000135066 0.000141226 0.000136588 0.000170379 0.000151472 0.000193137 0.000106924 0.000100462 0.000186436 0.000140292 0.00015685 0.000164269 0.000110468 0.000236471 0.00014077 0.000169864 0.000182359 0.000143197 0.000148174 0.000124873 0.000137651 0.000108479 0.000158382 0.000130211 0.000147402 0.000112817 0.000132238 0.000141669 0.000101032 0.000131647 0.000176874 0.000103749 0.000115922 0.000136956 0.000126478 6.99435e-05 8.53547e-05 0.000136524 0.000108242 0.000129462 9.45388e-05 0.000103992 0.000100288 0.000113232 7.63612e-05 9.96203e-05 9.64218e-05 9.60813e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.49447e-07 2.82729e-06 7.9038e-06 3.57981e-05 0.000120645 0.000375714 0.00104057 0.00245282 0.00548179 0.0107556 0.0193761 0.0317048 0.0472534 0.0641318 0.0798943 0.0926582 0.0990112 0.0984537 0.0910895 0.0791081 0.0644861 0.0498291 0.0362388 0.0253563 0.0171699 0.0112019 0.00739451 0.00459684 0.0029378 0.00196743 0.00131929 0.000968003 0.000605829 0.000554363 0.000495853 0.000534147 0.000410658 0.000386773 0.000465817 0.000362829 0.000361858 0.000294778 0.000310053 0.00041907 0.000407409 0.000330216 0.000300787 0.000369065 0.000389996 0.000310225 0.000341572 0.000341739 0.000355635 0.000308527 0.00034934 0.000259068 0.000357251 0.000262493 0.000340347 0.000462027 0.00037689 0.000341725 0.00031713 0.000460665 0.000430844 0.000362792 0.00035436 0.000407276 0.000386422 0.0003581 0.000375427 0.000399565 0.000301261 0.000336676 0.000335282 0.000414746 0.000349451 0.000279739 0.000414914 0.000378158 0.000350174 0.000313811 0.000269141 0.000341597 0.000235977 0.000334221 0.000343149 0.000319016 0.00031426 0.000257052 0.000212495 0.000298943 0.000295161 0.00022054 0.000280102 0.000266312 0.000283753 0.000276234 0.000279232 0.000316496 0.000228635 0.00022722 0.000282388 0.000284257 0.000244064 0.000204976 0.000234495 0.000209702 0.000235862 0.000148213 0.000187601 0.000177356 0.000192754 0.000233062 0.000223838 0.000185595 0.00017407 0.000184021 0.000201007 0.000204037 0.000151232 0.000148539 0.000135418 0.000137387 0.000174076 0.000156674 0.000181803 0.000116009 0.000112941 0.000184868 0.000142717 0.00015207 0.000167629 0.000123553 0.000228829 0.000144439 0.000160641 0.00018476 0.000145734 0.000151927 0.000141169 0.000142641 0.000115283 0.000165058 0.000121556 0.000149431 0.000113578 0.000145053 0.000133359 9.53344e-05 0.000137445 0.000172611 0.000103869 0.000111852 0.000146966 0.000139936 7.73628e-05 8.63136e-05 0.000139304 0.00011537 0.000129163 9.39888e-05 0.000104072 9.47971e-05 0.000117628 8.69431e-05 0.000108027 0.000105444 9.31804e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.99509e-08 2.69741e-06 1.58875e-06 8.30724e-06 3.69209e-05 0.000145775 0.000427791 0.00109713 0.0026354 0.00565815 0.0112483 0.0200522 0.0325447 0.047976 0.0643562 0.080361 0.0926384 0.0984885 0.0975518 0.0903072 0.0781239 0.0642112 0.0491442 0.0361195 0.025234 0.0170785 0.0114264 0.00720353 0.00465199 0.00300715 0.00196568 0.0013724 0.000823306 0.000689712 0.000589688 0.000594309 0.000445265 0.000383343 0.000483739 0.000369645 0.000366688 0.000312726 0.000322406 0.000407819 0.000396027 0.000330606 0.000304184 0.000374765 0.000399384 0.000315278 0.000323664 0.000345637 0.000359488 0.000320481 0.00034922 0.000263301 0.000348726 0.000255507 0.000339647 0.000451486 0.00037185 0.000347145 0.000308964 0.000461885 0.000431184 0.000355071 0.00035598 0.000405857 0.000394715 0.000355363 0.000377376 0.000412457 0.000296426 0.000347301 0.00032114 0.000411488 0.000334942 0.000283329 0.000413725 0.000371868 0.000344701 0.000315051 0.000277254 0.000337325 0.000247429 0.000328925 0.00033201 0.000317687 0.000316442 0.00026934 0.000220163 0.000304418 0.000297914 0.000230492 0.000279232 0.000268943 0.000291654 0.000278323 0.000286071 0.000327824 0.000236197 0.000224329 0.000291384 0.000296384 0.000248031 0.000205327 0.000243222 0.00021839 0.000241389 0.000158801 0.000196661 0.000179236 0.000189195 0.00023578 0.000227774 0.000179182 0.000169825 0.000194485 0.000199407 0.000194628 0.000150093 0.0001601 0.000133255 0.000142235 0.000178073 0.000165406 0.000172088 0.000124273 0.000128503 0.000179433 0.000147147 0.00014679 0.000168799 0.000139242 0.000221047 0.000152185 0.000152567 0.000187212 0.00014825 0.000155901 0.000151415 0.000149721 0.000117154 0.00016115 0.000114311 0.00015199 0.000113598 0.000156988 0.00012708 9.26457e-05 0.000143773 0.000166666 0.000106762 0.000107441 0.000155318 0.000155704 8.78618e-05 8.92303e-05 0.000140235 0.000121538 0.000130121 0.000100409 0.000101271 9.08464e-05 0.000121634 9.70253e-05 0.000117044 0.000114176 8.53178e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.99263e-07 4.7954e-07 3.19749e-07 1.52949e-06 9.05266e-06 4.83583e-05 0.000148495 0.000463923 0.00122565 0.00277282 0.00611126 0.0117127 0.0208407 0.0332441 0.0482035 0.0647967 0.0808139 0.0924055 0.0978899 0.0969058 0.0893454 0.077908 0.0632519 0.0490168 0.0357824 0.0251186 0.0172047 0.0112266 0.00723475 0.00464636 0.00301103 0.00202397 0.00118127 0.00090803 0.000740144 0.000683397 0.000503693 0.000391983 0.00050024 0.000386766 0.000380737 0.000326204 0.000335749 0.000396318 0.000385644 0.000334707 0.000309999 0.000388741 0.000406262 0.000330209 0.000317654 0.00034022 0.000356305 0.000336821 0.000356601 0.000269984 0.000338309 0.000244583 0.000341757 0.000430384 0.00036387 0.000357334 0.000305396 0.000459044 0.000421933 0.000361772 0.000357729 0.000408196 0.000399773 0.00034869 0.000373617 0.000421509 0.000303369 0.000358868 0.00031385 0.000409858 0.000322403 0.000290909 0.000410247 0.000370277 0.000340236 0.000317452 0.00028224 0.000334025 0.000258352 0.00032252 0.000325715 0.000315068 0.000314521 0.000285369 0.000231597 0.000310674 0.000298755 0.000239765 0.000268756 0.000272024 0.000299215 0.000277963 0.00029585 0.000337145 0.000237008 0.000223198 0.000299291 0.000304403 0.000252397 0.00019929 0.000256122 0.000224038 0.000233243 0.000163914 0.000206031 0.000189687 0.000182486 0.000233582 0.000228353 0.00017306 0.000165099 0.000203881 0.000198358 0.00018179 0.000148824 0.000174103 0.000128398 0.000147083 0.000182591 0.000169557 0.000170669 0.000132047 0.000142132 0.000181241 0.000151496 0.000139539 0.000169519 0.000154299 0.000211395 0.000161402 0.000150459 0.000178546 0.000146093 0.000161255 0.000161503 0.0001602 0.000116203 0.000154015 0.000108468 0.00015207 0.000112957 0.000166135 0.000111711 9.29256e-05 0.000151611 0.000165185 0.000109245 0.000110732 0.000167276 0.00016633 9.57411e-05 9.29362e-05 0.000144575 0.000133803 0.000127894 0.000107589 9.82804e-05 8.70957e-05 0.000122916 0.000107177 0.000130655 0.000122748 8.34272e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.09619e-07 0 0 7.39754e-07 7.00206e-08 1.6749e-05 5.22886e-05 0.000170913 0.000513463 0.00131395 0.00303632 0.00648181 0.0124861 0.0214011 0.0337204 0.0491294 0.0658322 0.0805238 0.0921049 0.0977766 0.0958605 0.089177 0.0771439 0.0627443 0.0484093 0.0355275 0.0252345 0.0170366 0.0112075 0.00725394 0.00475796 0.00306309 0.00181034 0.00127968 0.000994978 0.000836821 0.000595059 0.000418426 0.000534142 0.000412262 0.000393777 0.000344341 0.000358137 0.000403385 0.000376642 0.000341568 0.000314255 0.000394651 0.000414111 0.000341295 0.000305696 0.000333403 0.000351081 0.000346486 0.000357831 0.000279659 0.000333827 0.000237247 0.000348816 0.00041149 0.000350339 0.000357304 0.000296391 0.000449669 0.000411114 0.000360412 0.000366646 0.000406087 0.000400003 0.000343866 0.000371557 0.00042743 0.000309114 0.000367741 0.000304332 0.000401833 0.000313708 0.000301119 0.000409437 0.000365967 0.000330988 0.000325645 0.000283988 0.000330784 0.000271013 0.000316075 0.000312494 0.000313369 0.000312469 0.000299697 0.000246103 0.000313687 0.000298985 0.000256872 0.000262579 0.000275666 0.000305194 0.000279862 0.00030079 0.000340951 0.000241169 0.000221677 0.000306018 0.000308052 0.000257093 0.000203585 0.000274375 0.000231985 0.000226207 0.000174532 0.000213211 0.000197448 0.000181536 0.000235071 0.000226895 0.000173599 0.000158841 0.000212867 0.000193558 0.000169152 0.000149823 0.000194211 0.000125614 0.000150522 0.0001875 0.000173158 0.000166761 0.000142522 0.000151659 0.000180512 0.00015356 0.000132599 0.000170049 0.000162018 0.000200422 0.000169728 0.000150839 0.000175304 0.000146263 0.000162016 0.00017165 0.00016817 0.000120576 0.000146479 0.000104806 0.000153069 0.000114848 0.000171593 0.000105131 9.06167e-05 0.000158568 0.000161232 0.000114971 0.000118422 0.000177246 0.000173784 0.00010554 9.86998e-05 0.000143355 0.000144105 0.000128803 0.000117678 9.66699e-05 8.93961e-05 0.000127803 0.00011656 0.00014855 0.000127409 7.95759e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.29957e-07 0 1.34912e-06 1.38582e-05 6.23729e-05 0.000189603 0.000555549 0.00141122 0.00327753 0.00693961 0.0128644 0.0219303 0.0346049 0.049919 0.0657398 0.08062 0.0923221 0.0963357 0.095935 0.0882743 0.0760104 0.0622066 0.0480368 0.0356387 0.0250487 0.0170173 0.0111096 0.00741174 0.00476937 0.00281689 0.00186154 0.00138059 0.00106562 0.000760788 0.000481983 0.00057645 0.000448462 0.000419446 0.000368488 0.000381684 0.000410201 0.000370651 0.0003574 0.000322927 0.000409187 0.000419579 0.000350014 0.000304026 0.000325267 0.000345435 0.000352363 0.000355511 0.000292166 0.000328844 0.000235038 0.000355234 0.00039998 0.000341559 0.000363624 0.00029675 0.000441295 0.0004054 0.000363463 0.000375902 0.000403429 0.000401516 0.000334037 0.000372347 0.000426079 0.000324749 0.000384705 0.000303523 0.000393408 0.000308154 0.000314859 0.000410047 0.000352855 0.000331318 0.000328407 0.000289253 0.000320801 0.000286412 0.000308331 0.000302416 0.000319965 0.00031279 0.000309466 0.000262202 0.000320124 0.000299215 0.000271161 0.000250683 0.000278157 0.000304753 0.000274505 0.00030708 0.000345825 0.000239389 0.000217234 0.000309297 0.000305093 0.00026071 0.000201993 0.000288713 0.000234754 0.000215494 0.000181503 0.000216921 0.000213421 0.000178997 0.00023584 0.000227134 0.000173529 0.000156478 0.000223821 0.000194168 0.000157904 0.000151892 0.000210587 0.000126986 0.000160287 0.00019294 0.00017874 0.000171878 0.000149796 0.000163948 0.000181041 0.000156887 0.000128819 0.000169599 0.000168365 0.000189849 0.000181373 0.000152697 0.000169781 0.000144106 0.000164848 0.000173319 0.000180449 0.000121546 0.000138594 0.000102214 0.000156178 0.000115378 0.000180409 9.38524e-05 9.08466e-05 0.000166616 0.000161712 0.000116863 0.000124273 0.000183141 0.000178427 0.00010884 0.000103554 0.000144385 0.000154238 0.000126666 0.000130078 9.63098e-05 9.24866e-05 0.000131068 0.000126263 0.000169917 0.000137161 7.63049e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.20921e-06 6.43845e-06 1.84849e-05 7.43157e-05 0.000208254 0.000615945 0.00157218 0.00356878 0.007169 0.0131203 0.0226144 0.0356705 0.0502685 0.0665444 0.0813351 0.0915011 0.0968031 0.0948976 0.0868975 0.0752464 0.0614989 0.0478 0.0352047 0.0248587 0.0169212 0.0112416 0.00735821 0.00453343 0.00284843 0.00203794 0.0014376 0.00100194 0.000605117 0.000649748 0.000503911 0.000457275 0.000395064 0.00040805 0.00042889 0.000370441 0.000372583 0.000332119 0.000415466 0.000414111 0.000364915 0.000303786 0.000317731 0.000347147 0.000358059 0.00035463 0.000311506 0.000333236 0.000239916 0.000368662 0.000384673 0.000328859 0.000359874 0.000291733 0.000426788 0.000398218 0.000367143 0.000382689 0.00040202 0.000400544 0.000326196 0.000377996 0.000420879 0.000334789 0.000403853 0.000304372 0.000379476 0.000309505 0.000332849 0.000410647 0.000343504 0.000330139 0.000331818 0.000298805 0.000315179 0.000300693 0.000308781 0.000293118 0.00032879 0.00031408 0.000315635 0.000281214 0.000310945 0.000299806 0.00028559 0.000244406 0.000277346 0.000309841 0.000275095 0.00030518 0.000344567 0.000237108 0.000214992 0.000312126 0.000298654 0.000262868 0.00020875 0.000306147 0.000236704 0.00020545 0.000186887 0.000223061 0.000225873 0.000177437 0.000238288 0.000229232 0.000178044 0.000158871 0.000229548 0.000194868 0.000150025 0.000158567 0.000230826 0.000131462 0.000167364 0.000201125 0.00017832 0.000182343 0.000153458 0.000171554 0.000189794 0.000160524 0.000128819 0.000166709 0.000175494 0.000181327 0.000190819 0.000159062 0.000165688 0.000144735 0.000165649 0.00017141 0.000188978 0.000122607 0.000129919 9.94321e-05 0.000161286 0.000113978 0.000184408 8.74129e-05 9.15462e-05 0.000176373 0.000160021 0.000117253 0.000132974 0.00018415 0.000176135 0.000115569 0.000113543 0.000145826 0.000167704 0.000126846 0.000134168 9.75201e-05 9.28567e-05 0.000135053 0.00012987 0.000184669 0.000142322 7.83455e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.39516e-07 1.00131e-06 5.38852e-06 2.59264e-05 7.23983e-05 0.000259986 0.000684731 0.00166684 0.00370352 0.00743589 0.0139069 0.0235652 0.035975 0.0510848 0.0670499 0.080797 0.0911618 0.0961691 0.0936033 0.0862199 0.0744946 0.0610941 0.0471811 0.0351645 0.0245836 0.0169745 0.0112993 0.00706968 0.00451635 0.0030914 0.00206829 0.00141714 0.000829032 0.000775711 0.000597459 0.000511833 0.000438418 0.00044536 0.000453415 0.000375702 0.000396547 0.000347705 0.000430391 0.000411561 0.000371247 0.000303416 0.000312464 0.000347387 0.000360048 0.00034808 0.000334889 0.000334457 0.000246602 0.000373291 0.000377249 0.000315659 0.000356514 0.000288874 0.000406678 0.000397309 0.000375015 0.000391166 0.000404608 0.000397509 0.000318805 0.000379166 0.000418288 0.000345039 0.000421719 0.000308906 0.000374329 0.000315039 0.000347309 0.000413175 0.000334273 0.000330429 0.000335319 0.000307447 0.00031745 0.000314263 0.000305034 0.000284822 0.000335467 0.000310288 0.000316525 0.000294819 0.000309243 0.000304291 0.000307762 0.000240907 0.000269704 0.000309881 0.000271397 0.0003033 0.00034126 0.000238718 0.000215543 0.000318013 0.000283667 0.000262848 0.000215737 0.000322342 0.000239923 0.000195216 0.000195996 0.000226771 0.000239364 0.000179857 0.000242405 0.000237874 0.000188631 0.00016617 0.000235196 0.000200987 0.000148116 0.000161725 0.000247671 0.00014397 0.00017619 0.000203168 0.000176249 0.000193137 0.000155219 0.000176807 0.000195139 0.000162348 0.000133369 0.000162378 0.000175304 0.000173545 0.000200955 0.000166007 0.000159364 0.000143746 0.000171354 0.000162532 0.000193568 0.000123737 0.000123144 9.85716e-05 0.000164555 0.000117899 0.000187327 8.72929e-05 9.23259e-05 0.000181921 0.000162763 0.000117354 0.000140705 0.000187416 0.000170302 0.000119029 0.000120006 0.000145926 0.000179038 0.00013151 0.000137318 9.98308e-05 9.88578e-05 0.000136526 0.000131459 0.000194957 0.000148384 8.03962e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.89745e-07 0 5.69844e-07 5.25535e-06 2.8262e-05 9.93112e-05 0.000277598 0.000729641 0.00176059 0.00401221 0.00791739 0.014507 0.0239157 0.0367506 0.0518445 0.0670563 0.0812535 0.0913474 0.0948301 0.093088 0.085522 0.0737579 0.0604285 0.0471303 0.0345579 0.0246439 0.0168648 0.0108224 0.00701599 0.00476 0.00311209 0.00205425 0.00120283 0.000990953 0.000755362 0.00060347 0.00049598 0.000494843 0.000487739 0.000396257 0.00041366 0.000365889 0.000435023 0.000404253 0.000379317 0.000311285 0.000309655 0.000352942 0.000359739 0.000340739 0.000358171 0.000337739 0.000255947 0.000374101 0.000366338 0.000309698 0.000349485 0.000284756 0.000391321 0.000398268 0.000385237 0.000398833 0.00040216 0.000391991 0.000312052 0.000385515 0.000415808 0.000353941 0.000438312 0.000314419 0.000368162 0.000325646 0.000368489 0.000417182 0.000330802 0.000342264 0.000333479 0.000321705 0.000322031 0.000327574 0.000306543 0.000287814 0.000343662 0.000312679 0.000315305 0.000308855 0.000293978 0.000307955 0.000322981 0.000243516 0.000269634 0.000311623 0.000268608 0.00030691 0.000338333 0.000238538 0.000219425 0.000319403 0.00026719 0.00026102 0.000227639 0.000331788 0.000246191 0.000184642 0.000203837 0.000238491 0.000248386 0.000184236 0.000245263 0.000245107 0.000199907 0.000170526 0.000234776 0.000206857 0.000147586 0.000166632 0.000262135 0.000156847 0.000184416 0.000206805 0.000177059 0.00020613 0.00015836 0.000179069 0.000196528 0.000165234 0.000141239 0.000158398 0.000179528 0.000169484 0.000205203 0.000175101 0.000158203 0.000146792 0.000173866 0.000155174 0.000200228 0.000127289 0.000118616 9.7671e-05 0.000167554 0.000118019 0.000190255 8.78229e-05 9.18161e-05 0.00018528 0.000164284 0.000119125 0.000146185 0.000188655 0.000162248 0.000118229 0.00012527 0.000148736 0.00018907 0.000136274 0.000137708 0.000102282 0.000104979 0.000140381 0.000133957 0.00019909 0.000150424 8.21268e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.79951e-07 1.19121e-06 8.43164e-06 3.28106e-05 9.44122e-05 0.000322997 0.000823039 0.00190566 0.00417721 0.0083971 0.0149042 0.0246041 0.0378769 0.0523485 0.0677953 0.0814186 0.0905476 0.0946606 0.0926683 0.084598 0.0729963 0.0602857 0.0464737 0.0347541 0.0243954 0.0165916 0.0108107 0.00732277 0.00479133 0.00306822 0.00182543 0.00135742 0.00100778 0.000756125 0.000589247 0.000571991 0.000531483 0.000422933 0.000445475 0.000384502 0.000441292 0.000398874 0.000391831 0.000318954 0.000305737 0.000360849 0.000362057 0.000326317 0.000377151 0.000345034 0.000275246 0.00037826 0.000366268 0.000301978 0.000348295 0.000287005 0.00036959 0.000398148 0.000391049 0.000400492 0.000398743 0.000377408 0.000302064 0.000392994 0.000412227 0.000359745 0.000458752 0.000323827 0.000363685 0.000339815 0.000384229 0.000422229 0.000326122 0.000356716 0.00033703 0.000336801 0.000335345 0.000339366 0.000313298 0.00029558 0.000358984 0.000316352 0.000316485 0.000323913 0.000285399 0.000307685 0.000339968 0.000249404 0.000271724 0.000320947 0.000274675 0.00030422 0.000330302 0.00024258 0.00022665 0.000324601 0.000254452 0.000264127 0.000236408 0.000341723 0.00024978 0.000177516 0.000212317 0.000246781 0.000256227 0.000185726 0.000244254 0.000260723 0.000206609 0.000184343 0.000233956 0.000213866 0.000155794 0.000173328 0.000276969 0.000171538 0.000190763 0.00020935 0.000176989 0.000220792 0.000159831 0.000181131 0.0002048 0.000165445 0.00014993 0.000158628 0.000181771 0.000161112 0.000210901 0.000179248 0.000152569 0.000150966 0.000175597 0.000144528 0.000204077 0.00012836 0.000120325 9.89018e-05 0.000171862 0.000125401 0.000191185 9.59822e-05 9.08366e-05 0.000187459 0.000164855 0.000118094 0.000149256 0.000187636 0.000153143 0.000119299 0.000130634 0.000151487 0.000200434 0.000137572 0.000131588 0.000106183 0.000115181 0.000138028 0.000132448 0.000195758 0.000153385 8.68483e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.99808e-07 0 3.65638e-06 5.25689e-06 3.76429e-05 0.000122278 0.000341062 0.000890114 0.00202538 0.00450247 0.0086741 0.0155357 0.0255291 0.0380757 0.0530993 0.0682849 0.0808413 0.0902697 0.0941834 0.091632 0.0839954 0.072975 0.0596832 0.0462819 0.0342859 0.0242493 0.016298 0.0110395 0.00739799 0.00477481 0.0028198 0.00195255 0.00142886 0.000988117 0.000737836 0.000675695 0.000596829 0.000465262 0.00047455 0.000410868 0.00044886 0.000396424 0.000399501 0.000336202 0.000310205 0.000373181 0.000368863 0.000316486 0.000401544 0.000346344 0.000284671 0.00037785 0.000361602 0.000294048 0.000342485 0.000283127 0.00034931 0.000401415 0.000400121 0.000407399 0.000398913 0.00036606 0.000294333 0.000392364 0.000406846 0.000355789 0.000474855 0.000331297 0.000357608 0.000350212 0.000395089 0.000422948 0.000321481 0.000367373 0.000327246 0.000358652 0.000345668 0.00034751 0.000316025 0.000303957 0.000365171 0.000327418 0.000315695 0.000335296 0.000276059 0.00031237 0.000354616 0.00025999 0.000272585 0.00032991 0.00028372 0.00030389 0.000323969 0.000249212 0.000233935 0.000330848 0.000241215 0.000261099 0.000249171 0.000338328 0.000250249 0.000181594 0.000224642 0.000256112 0.000262568 0.000188625 0.000240507 0.000270833 0.000216967 0.000196399 0.000232367 0.000220355 0.000163273 0.000179784 0.000279701 0.000189262 0.000191473 0.00020402 0.000176629 0.000232156 0.000165704 0.000181451 0.00020485 0.000167639 0.000161201 0.000158528 0.000188018 0.000161492 0.00021116 0.000188011 0.000149628 0.000154441 0.000176388 0.000134251 0.000212707 0.00012922 0.000123533 9.96823e-05 0.000169463 0.000132074 0.000189616 0.000107661 9.05867e-05 0.00018508 0.000163734 0.000120407 0.000151276 0.000185848 0.000144468 0.000122209 0.000138096 0.000155377 0.000207632 0.00013937 0.000123388 0.000107593 0.000120982 0.000137297 0.00012954 0.000188712 0.000158696 9.09997e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.09693e-07 1.97883e-06 1.35674e-05 4.22782e-05 0.000127398 0.000401888 0.00094616 0.00225581 0.00469137 0.00908801 0.0161534 0.0257151 0.0390173 0.0536881 0.0679357 0.0813839 0.090485 0.0932831 0.0910993 0.0837993 0.0720092 0.059106 0.045716 0.0339756 0.0238261 0.0165978 0.0111337 0.00731472 0.00445408 0.00292312 0.00207495 0.00136227 0.000983591 0.000828143 0.000692765 0.000533437 0.000519548 0.000437953 0.000465601 0.000394915 0.000402877 0.000349911 0.000317241 0.000382429 0.000378588 0.000301694 0.000415512 0.000349606 0.000297833 0.000369732 0.000369206 0.000290488 0.000339756 0.000280868 0.000339636 0.000407578 0.000406462 0.000403441 0.000392348 0.000350226 0.000290058 0.000395674 0.000403436 0.000348376 0.000483948 0.000337719 0.000350852 0.000366483 0.000410829 0.000422139 0.000325602 0.000382903 0.000324135 0.000367814 0.000357911 0.000357174 0.000320352 0.000317438 0.000373936 0.000339826 0.000315305 0.000345478 0.000263867 0.000314703 0.000371503 0.000277243 0.000270084 0.00033719 0.000293254 0.00030118 0.000315388 0.000259376 0.000249745 0.000339795 0.000232356 0.000261299 0.000263165 0.000339107 0.000253378 0.000184272 0.000235139 0.000270002 0.000262438 0.000193284 0.000239987 0.000286638 0.000224977 0.000208484 0.000228889 0.000226424 0.00018191 0.000184201 0.000284846 0.000205315 0.000195531 0.000200884 0.000181141 0.000245069 0.000168866 0.000181811 0.000208817 0.000174624 0.000172331 0.000160538 0.000195147 0.000156661 0.000209671 0.000193227 0.000154831 0.000159654 0.000171764 0.000127403 0.000217277 0.000135093 0.000133967 0.000100763 0.000167044 0.000140727 0.000184358 0.00012166 9.2076e-05 0.000182461 0.000162983 0.00012328 0.000150526 0.000186347 0.000138565 0.000119879 0.000141542 0.000157208 0.000215262 0.000145102 0.000119308 0.000107133 0.000129293 0.00013296 0.000124844 0.000174481 0.000158986 9.54511e-05 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.49556e-07 1.5797e-06 1.34399e-05 3.83304e-05 0.00016013 0.000429977 0.00102412 0.00236817 0.00500862 0.00950575 0.016365 0.0266572 0.0394144 0.0538154 0.068601 0.0814222 0.0893988 0.0932485 0.0904912 0.0828191 0.0714074 0.0584074 0.0455143 0.0336066 0.0240756 0.0165415 0.0111216 0.00716305 0.00455146 0.00309455 0.00199233 0.00139575 0.00107927 0.000848951 0.000650652 0.000583709 0.000478556 0.000487404 0.000407702 0.00040796 0.000369549 0.000330745 0.000389996 0.000385504 0.000286183 0.000428289 0.000347515 0.000310196 0.000363623 0.000373582 0.000289648 0.000342295 0.000273482 0.000330181 0.00041579 0.000411373 0.000395424 0.000393627 0.000339098 0.000293224 0.000399583 0.000402756 0.000343761 0.000493322 0.000348764 0.000351002 0.000373827 0.000418159 0.000427285 0.000334903 0.000391962 0.000315011 0.000384769 0.000371325 0.00036176 0.000330784 0.000330399 0.000381941 0.000350442 0.000314335 0.00035591 0.000258311 0.000316796 0.000383434 0.000291328 0.000282438 0.000350289 0.000310505 0.00030056 0.000306107 0.00026989 0.000258281 0.00035218 0.000230967 0.000266295 0.000267299 0.000332167 0.000250999 0.000192897 0.000241182 0.000279132 0.000256387 0.000199063 0.000238988 0.000299656 0.000231878 0.000220529 0.000224571 0.000229314 0.000195338 0.000186359 0.000281063 0.000219414 0.000192612 0.000196416 0.000183491 0.000251866 0.000180632 0.000181381 0.000203192 0.000180757 0.000179992 0.000167929 0.000204177 0.000158291 0.000205343 0.000193287 0.000152189 0.000163778 0.00016708 0.000122524 0.000222356 0.000134403 0.000140063 0.000105436 0.000167074 0.000148359 0.000180609 0.000133499 9.28056e-05 0.000175223 0.000161843 0.000127524 0.000151206 0.000182411 0.000133052 0.000127888 0.000140733 0.000158708 0.00021412 0.000143854 0.000112919 0.000105233 0.000136595 0.000129586 0.000119078 0.000159929 0.000162237 0.000102263 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.59905e-07 6.8987e-07 3.65725e-06 1.25067e-05 5.8188e-05 0.000176533 0.000434863 0.00112116 0.00253871 0.00528949 0.00975977 0.0171791 0.0273013 0.0397364 0.054487 0.0689917 0.0813589 0.0898245 0.0928566 0.0899267 0.0818336 0.0707447 0.0579449 0.0448801 0.0334429 0.0239192 0.0165781 0.010777 0.00703634 0.0048128 0.00301205 0.00210909 0.00148317 0.00108957 0.000809637 0.000680515 0.000530469 0.000525839 0.000426708 0.00041612 0.000387267 0.000349805 0.000396662 0.000399536 0.000277562 0.000432201 0.000341521 0.000317302 0.000357414 0.00037579 0.000291458 0.000345945 0.000266116 0.000324178 0.000422603 0.000408003 0.000385278 0.0003893 0.000322162 0.000295961 0.000400383 0.000394774 0.000338526 0.000496947 0.000357253 0.000343606 0.00037817 0.000430569 0.00043411 0.000350495 0.000403548 0.000315731 0.000401224 0.000379107 0.000357214 0.000331453 0.000351866 0.000387848 0.000374887 0.000321685 0.000359033 0.00025699 0.000318007 0.000389519 0.000307571 0.000291171 0.000360194 0.000330193 0.00030543 0.000300234 0.000276462 0.000267967 0.000361566 0.000231007 0.000267274 0.000271673 0.000319417 0.000252199 0.000207219 0.000253617 0.000292962 0.000251066 0.000205342 0.000234941 0.000311355 0.000236832 0.000233245 0.000218514 0.000233554 0.000214215 0.000191006 0.000282834 0.000229318 0.000189764 0.000189383 0.000185242 0.000256543 0.000191457 0.000186274 0.00020577 0.000184845 0.000189853 0.000177319 0.000216461 0.00015633 0.000199106 0.000193637 0.000157553 0.000166285 0.000163587 0.000119445 0.000228506 0.000138996 0.000148948 0.00011278 0.000156398 0.000155401 0.00017911 0.000145838 9.65139e-05 0.000169035 0.000161662 0.000134432 0.000148465 0.000182651 0.000134703 0.000133408 0.000144309 0.000160278 0.000216784 0.000142146 0.000109309 0.000102932 0.000143536 0.000124348 0.000113812 0.00014885 0.000161667 0.000106405 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.79966e-07 1.56882e-06 4.76254e-06 1.73834e-05 6.30061e-05 0.000173132 0.00048331 0.00121069 0.00268096 0.00547163 0.0102782 0.0176492 0.0275581 0.0406617 0.0550403 0.0693364 0.0814534 0.0893958 0.0923401 0.0891467 0.0812463 0.0703959 0.0571831 0.0445446 0.0333828 0.0238255 0.0162201 0.0107774 0.00747039 0.00463209 0.00315972 0.00214662 0.00150853 0.00108878 0.000836641 0.000621447 0.000578889 0.000466089 0.00043192 0.000405075 0.000371954 0.0004055 0.000414988 0.000271061 0.000433441 0.000326442 0.000317372 0.000348366 0.000384713 0.000294418 0.000351925 0.000266766 0.000319416 0.000424421 0.000400001 0.000371064 0.000388441 0.000304865 0.000296061 0.000394924 0.000383232 0.000336038 0.000489046 0.000365333 0.000342726 0.000385075 0.000440909 0.000439467 0.000364077 0.000413106 0.00031368 0.000406429 0.000383569 0.000364538 0.000337069 0.000369881 0.000398153 0.00039598 0.000336663 0.000362457 0.000258612 0.00032052 0.000399332 0.000327863 0.000303795 0.000372642 0.000355759 0.00030877 0.000289175 0.000289717 0.000278234 0.000370163 0.000234806 0.000266585 0.00027794 0.000307415 0.000246751 0.000226197 0.000262567 0.000304712 0.000245705 0.000210671 0.000231303 0.000323243 0.000241187 0.000240154 0.000215895 0.000238853 0.000232672 0.000198562 0.000274867 0.00023815 0.000186775 0.000180988 0.000187302 0.000263269 0.000203623 0.000191488 0.000199145 0.000191349 0.000195263 0.00019012 0.000228746 0.000158221 0.000191039 0.000196455 0.000156652 0.000168441 0.000160284 0.000119455 0.000235125 0.000139896 0.00016121 0.000121656 0.0001527 0.000161103 0.000175321 0.000156287 0.000103411 0.000161477 0.000161943 0.000141909 0.000148845 0.000175998 0.000136714 0.000138757 0.000140044 0.000163029 0.00021382 0.000137822 0.000109019 0.000103282 0.000149137 0.00011894 0.000110995 0.000137621 0.000158856 0.000112077 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.19834e-07 4.60245e-07 4.4983e-06 2.17417e-05 7.75125e-05 0.000211715 0.00054339 0.00131492 0.00293876 0.00579256 0.0106844 0.0180106 0.0283586 0.04124 0.0555549 0.0696985 0.0815802 0.0889789 0.0915542 0.0885028 0.0808816 0.0692781 0.0568811 0.0441631 0.0330994 0.0234779 0.0160904 0.0111023 0.00713376 0.00476237 0.00317711 0.00212487 0.00152217 0.00108535 0.000759502 0.000681356 0.000526226 0.000450256 0.000431112 0.000402779 0.000410144 0.000430279 0.000270091 0.000427218 0.000324971 0.000318861 0.000346876 0.000397102 0.000304888 0.000353785 0.000264527 0.000317655 0.000431913 0.000389428 0.000360058 0.000381816 0.00029515 0.000298648 0.000391894 0.000372741 0.000329295 0.000486873 0.000370905 0.000340957 0.000387216 0.000441379 0.000444064 0.000376348 0.000418749 0.000319413 0.000412964 0.000378847 0.000365058 0.000343514 0.000377547 0.000407498 0.00041193 0.000346982 0.000363879 0.000259523 0.000324715 0.000403778 0.000342738 0.00031798 0.000378721 0.000380295 0.000315669 0.000285529 0.000299751 0.000290782 0.00037688 0.000242534 0.000265975 0.000276148 0.000292507 0.000241932 0.000244207 0.000279457 0.000308142 0.000243325 0.00021591 0.000226687 0.000333464 0.000244303 0.00024477 0.000211637 0.000246432 0.000249379 0.000201 0.000272334 0.000243317 0.000182797 0.000178884 0.000189083 0.000268457 0.000215469 0.000198773 0.000199045 0.000200367 0.000200243 0.000206151 0.000244304 0.000159161 0.000186311 0.000198563 0.000158503 0.000166324 0.00015472 0.000126223 0.000237915 0.000143498 0.000165377 0.000131372 0.000147702 0.000166055 0.000170903 0.000162737 0.000110427 0.000150641 0.000168638 0.000145113 0.000146975 0.000174099 0.000143137 0.000148786 0.000138076 0.000164839 0.000210166 0.000132319 0.000110379 0.000100421 0.000149537 0.000115656 0.000110765 0.000132497 0.000152254 0.000117418 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.17955e-06 5.90776e-06 1.89262e-05 7.41059e-05 0.000235538 0.000598783 0.00137727 0.00304979 0.00608014 0.011048 0.0187108 0.028986 0.0419033 0.0562725 0.0700932 0.081869 0.0888845 0.0911326 0.088348 0.0796291 0.068524 0.0563786 0.0439418 0.0325691 0.0233064 0.0163722 0.0108451 0.00742585 0.00479255 0.00315157 0.00217886 0.00148501 0.00100503 0.00084438 0.000628354 0.000496847 0.000460608 0.000451424 0.000421165 0.000456175 0.000277842 0.000413741 0.000321419 0.000314284 0.000351975 0.000398531 0.000314588 0.000361944 0.000264317 0.000311812 0.000435749 0.000376315 0.000347773 0.000369615 0.000288059 0.000302823 0.000387795 0.000357778 0.00032383 0.00047149 0.000373252 0.00033709 0.000385705 0.000443759 0.000438098 0.00039324 0.000414354 0.000328096 0.000415282 0.000374876 0.000369705 0.000342645 0.000390257 0.000423159 0.000424677 0.00036397 0.000363388 0.000264638 0.000326277 0.000399582 0.000360611 0.000335777 0.000378801 0.000412097 0.000332508 0.000280494 0.000308154 0.000298127 0.00037607 0.000252343 0.000269312 0.000280582 0.000285967 0.000239893 0.000259088 0.000286239 0.000315972 0.000243245 0.000228708 0.00022152 0.000339508 0.000249937 0.000251278 0.000208529 0.000254621 0.000271385 0.000203668 0.000269402 0.000243087 0.000182587 0.000175829 0.000187582 0.000268966 0.000227996 0.000205888 0.000195838 0.000208394 0.000204333 0.000225492 0.000255387 0.000163382 0.000176695 0.00020277 0.000155171 0.000165875 0.000153609 0.000130392 0.000244065 0.000145069 0.000174172 0.000145271 0.000143863 0.000169466 0.000167394 0.000164887 0.000119213 0.000143253 0.000175423 0.000151269 0.000145995 0.000168395 0.000152222 0.000154956 0.0001347 0.00017074 0.000203367 0.000129233 0.000117048 9.86305e-05 0.000152137 0.000112141 0.000109785 0.000129414 0.000149414 0.00012131 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.29724e-07 4.89814e-07 6.10232e-06 2.98946e-05 9.29289e-05 0.000237805 0.000633833 0.00150694 0.00327861 0.00638013 0.0116114 0.0192973 0.0298419 0.0427272 0.0566623 0.0707098 0.0812676 0.0884526 0.0912233 0.0866915 0.0790985 0.0684828 0.0559567 0.0434204 0.0322223 0.0234509 0.0160899 0.011088 0.00738668 0.0048444 0.00319454 0.00211308 0.00139903 0.00107921 0.000783891 0.000582817 0.000519382 0.000513283 0.000431114 0.000476543 0.000294524 0.000400474 0.000316776 0.000317452 0.000357234 0.000409482 0.000325429 0.000362484 0.000266586 0.00030747 0.000436179 0.000362982 0.000336028 0.000359173 0.000287578 0.00030538 0.000383935 0.000342776 0.000319004 0.000452072 0.000376208 0.000329004 0.000385935 0.000433519 0.00043424 0.000396791 0.00041735 0.000341802 0.000419238 0.000364413 0.000377819 0.00034888 0.000394311 0.000431015 0.000438416 0.000377558 0.000366402 0.000270073 0.000330672 0.000398293 0.000373326 0.000353693 0.000375346 0.000435054 0.000343397 0.000275939 0.000313706 0.000305072 0.000375231 0.000263081 0.000264756 0.000284416 0.00027783 0.000240742 0.000268982 0.000300861 0.000315852 0.000247406 0.000242665 0.000219841 0.000345142 0.000255879 0.000254122 0.000211197 0.00026871 0.000289623 0.000209564 0.000272344 0.000242126 0.000177889 0.000180056 0.000189073 0.000272544 0.000244024 0.000220019 0.000197047 0.000210959 0.000206364 0.000243383 0.000271665 0.000167733 0.000170748 0.000196825 0.00015307 0.000164767 0.000156331 0.000137929 0.000242505 0.000145499 0.000179209 0.000161821 0.000142893 0.000168046 0.000164935 0.000167636 0.00012623 0.000138395 0.000185691 0.000154743 0.000142035 0.000162401 0.000162578 0.000162485 0.000131223 0.00017179 0.000201715 0.00012368 0.000121968 0.000100411 0.000150417 0.000108335 0.000112403 0.000131296 0.000144373 0.00012268 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.09958e-07 0 2.1473e-06 7.88914e-06 2.87258e-05 9.02493e-05 0.000273555 0.000709024 0.00158829 0.00344563 0.00673335 0.0120561 0.0198754 0.0303815 0.0431205 0.0573394 0.0705086 0.0812181 0.0888821 0.089901 0.0866901 0.0783119 0.0677642 0.0553742 0.0430738 0.0324573 0.0231539 0.0162995 0.0109968 0.00739367 0.00487587 0.00308908 0.00204538 0.00148528 0.00103752 0.000708967 0.000594873 0.000598361 0.000452313 0.000507306 0.000320397 0.000394651 0.000316376 0.00032056 0.000360174 0.000413148 0.000336409 0.000363784 0.000271733 0.000303348 0.000446338 0.000348369 0.000332499 0.000346313 0.000285224 0.000301275 0.000371417 0.000329894 0.000316896 0.000433125 0.000371305 0.000324607 0.000383604 0.000422679 0.000428734 0.000401611 0.000421885 0.000356498 0.000416551 0.000358331 0.000386893 0.000355625 0.000394841 0.000446136 0.000448742 0.000396586 0.000371077 0.000281625 0.000338971 0.000392677 0.000386421 0.000363836 0.000372061 0.000454823 0.000355837 0.000277018 0.00032319 0.000309955 0.000367254 0.000278358 0.000266794 0.000292344 0.00027098 0.00024761 0.000282624 0.00031029 0.000314402 0.000254307 0.000252163 0.000219382 0.000340317 0.000264918 0.000264325 0.000211517 0.000279668 0.00030634 0.000214741 0.000277829 0.000236007 0.000180368 0.000183693 0.000189233 0.000274803 0.000253438 0.000227154 0.000195119 0.000215429 0.000210764 0.000254303 0.000274499 0.000177956 0.000166939 0.000195176 0.00015386 0.000164637 0.000162847 0.000143438 0.000240655 0.00014745 0.000186454 0.000174279 0.000144663 0.000163494 0.000159917 0.000170236 0.000133126 0.000134746 0.0001986 0.000160049 0.000138494 0.000160683 0.000178517 0.000170284 0.000128896 0.0001735 0.000194146 0.000120134 0.000130648 0.000100021 0.000148947 0.000109066 0.000112933 0.000139382 0.000139722 0.000125681 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.8951e-07 4.02466e-06 9.3719e-06 3.07304e-05 0.000113027 0.000290132 0.000776566 0.00170627 0.00367919 0.00697092 0.0123825 0.0204163 0.0310242 0.0438596 0.0575203 0.0708644 0.0820483 0.0885031 0.0894734 0.0856372 0.0782437 0.0671285 0.0549997 0.042804 0.032097 0.0232544 0.0161432 0.0109891 0.00751407 0.00477741 0.00303927 0.00215538 0.00144458 0.000951118 0.000754316 0.000727786 0.000502419 0.000550762 0.000355871 0.000390879 0.000328743 0.000324908 0.000364963 0.000410451 0.00035216 0.000364564 0.00027854 0.000296865 0.000448476 0.000334176 0.000334818 0.000333014 0.000283281 0.000295871 0.000370957 0.000320442 0.000307435 0.000406857 0.000376877 0.000312244 0.000391329 0.000405679 0.000418971 0.000402542 0.00041736 0.000369244 0.000417939 0.000344628 0.000388872 0.00036143 0.000401957 0.000451613 0.000454355 0.000408575 0.000384603 0.000291895 0.000349864 0.00038893 0.000398246 0.00037601 0.000361886 0.000472013 0.000370856 0.00028422 0.000332103 0.000319882 0.000356518 0.000296424 0.000263707 0.000304136 0.000273097 0.000255568 0.000280206 0.000316073 0.000307882 0.000268359 0.000267031 0.000223339 0.000338399 0.00027994 0.000269131 0.000208819 0.000293737 0.000321717 0.000224195 0.000280962 0.000232322 0.000184276 0.000194893 0.000185512 0.000275383 0.000267296 0.000233348 0.000192002 0.000217313 0.000212684 0.000270444 0.00027599 0.000185018 0.00016477 0.000186592 0.000148757 0.000163678 0.000170063 0.000153765 0.000235875 0.000148361 0.000200925 0.000186427 0.00015118 0.000152781 0.000165345 0.000168516 0.000135555 0.000131597 0.000216894 0.00016144 0.000138654 0.000160023 0.000189212 0.000173134 0.000129885 0.000180302 0.000188069 0.000115061 0.000139118 0.000101821 0.000147166 0.000109196 0.000114342 0.000145767 0.00013221 0.00012297 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.40511e-07 4.46091e-06 1.18217e-05 3.65675e-05 0.000116255 0.000330632 0.000829636 0.00176527 0.00386 0.00731876 0.012871 0.0208351 0.0316189 0.0442188 0.0580046 0.0714983 0.0817206 0.0875743 0.0886985 0.0853426 0.0773156 0.066569 0.0541335 0.042569 0.0321617 0.0230044 0.0160504 0.0111336 0.00729133 0.00469871 0.00318283 0.0021395 0.00136739 0.00100635 0.000911384 0.000593522 0.000608179 0.000407776 0.000391339 0.000353849 0.000342348 0.00037799 0.000414997 0.00036196 0.000368273 0.000290134 0.000295134 0.000449545 0.000322873 0.000338127 0.000318145 0.000285805 0.000293953 0.000359479 0.000310321 0.000295077 0.000380078 0.000374271 0.000310145 0.000386826 0.000383759 0.000407259 0.000400681 0.000422035 0.000378017 0.000412204 0.000333664 0.000396317 0.000366476 0.000398274 0.000452263 0.000453235 0.000415764 0.000395465 0.000302056 0.000362779 0.00037575 0.000412011 0.000391446 0.000357209 0.000483867 0.000378015 0.00030394 0.000342867 0.000330489 0.000350461 0.000315631 0.000264277 0.000313295 0.000273167 0.000268304 0.000284503 0.00032712 0.000305712 0.000286971 0.000283428 0.000227296 0.000331176 0.000294772 0.00027623 0.000212797 0.000311055 0.000337255 0.000228482 0.000293995 0.000230349 0.000190163 0.00020982 0.000186042 0.000276492 0.000273509 0.000240784 0.000188655 0.000214817 0.000219715 0.000277654 0.00027595 0.00019318 0.00016501 0.000183135 0.000148267 0.000165396 0.000184355 0.000163802 0.000226896 0.000149721 0.000211359 0.000195782 0.000157937 0.000141007 0.000166875 0.000173136 0.000139963 0.000132507 0.000221478 0.000165094 0.000136954 0.000160313 0.00020272 0.000176974 0.000132612 0.000180452 0.00018059 0.000115011 0.000145368 0.000101091 0.000145766 0.000112591 0.000114961 0.000153734 0.00013124 0.000125871 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.30047e-07 3.7337e-06 1.24862e-05 5.13098e-05 0.000119127 0.000354992 0.000891068 0.00195858 0.00417721 0.00773337 0.0133772 0.0215308 0.0320432 0.0449067 0.0589037 0.071543 0.0812522 0.0874792 0.0882851 0.0848303 0.0767534 0.0657002 0.0538906 0.0425149 0.0315985 0.0228195 0.0162006 0.0108678 0.00727677 0.00484074 0.0031369 0.0019695 0.00143356 0.00120772 0.000745631 0.000709083 0.000485525 0.000426398 0.000389091 0.000367784 0.000395417 0.000419933 0.00037967 0.000367264 0.000303947 0.000294214 0.00044492 0.000312061 0.000348643 0.000310331 0.000288169 0.000284904 0.000358939 0.0003037 0.000282669 0.000352919 0.000373142 0.000309895 0.00039245 0.000368399 0.00039197 0.000395581 0.000423373 0.000387361 0.000408158 0.000335145 0.000398645 0.000371323 0.000391218 0.000451084 0.000442408 0.000419994 0.000410232 0.000313437 0.000380299 0.000367806 0.000420768 0.000400599 0.000353143 0.000497449 0.000386285 0.000323199 0.000344147 0.000343467 0.000345213 0.000334777 0.000261929 0.000333485 0.00028429 0.000284718 0.000287701 0.000331624 0.000302832 0.000301913 0.000302984 0.000241216 0.000325811 0.000314219 0.00028429 0.000216585 0.000323763 0.000352392 0.000240804 0.000302573 0.000229007 0.000194641 0.000226501 0.000187872 0.000275923 0.000285315 0.000241714 0.000183339 0.000209897 0.000227895 0.000286485 0.00026675 0.000201842 0.000167599 0.00017535 0.000145255 0.000167752 0.000200078 0.000177198 0.000220906 0.00014734 0.000224141 0.000201436 0.000161886 0.000130363 0.000173102 0.000177606 0.000142422 0.000132527 0.000235048 0.000165714 0.000137554 0.000161662 0.000214816 0.000178113 0.000136508 0.000180802 0.000177266 0.000115221 0.000150488 0.000101661 0.000141125 0.00011196 0.000118998 0.000156276 0.000126459 0.00012352 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.40238e-07 4.93641e-06 2.04179e-05 4.67979e-05 0.000147461 0.000400125 0.000969102 0.0021115 0.00428189 0.00802049 0.0137447 0.0219419 0.0327006 0.0458545 0.0589305 0.0710907 0.0812507 0.0874362 0.0881975 0.084194 0.0756569 0.0652991 0.0537623 0.0420198 0.0312372 0.0228599 0.0159027 0.010783 0.00735695 0.00473852 0.00299253 0.00208675 0.00166548 0.00100037 0.00085771 0.000600348 0.000473613 0.000447577 0.000400586 0.000406515 0.000425698 0.000393511 0.000375113 0.000319929 0.000295554 0.0004442 0.0003064 0.00035613 0.000310191 0.00028905 0.000286651 0.00034997 0.000301389 0.000272129 0.000333862 0.000371445 0.000309085 0.000396553 0.000343239 0.000379138 0.00039015 0.000423972 0.000392873 0.000400145 0.000329103 0.000398935 0.000377878 0.0003936 0.000442678 0.000433903 0.000419394 0.000422206 0.000329764 0.000402575 0.000359822 0.000422317 0.000411493 0.000349658 0.000496589 0.000385555 0.000353537 0.000343737 0.000356406 0.000338375 0.000361692 0.000269082 0.000346148 0.000292467 0.000302982 0.000286792 0.00033562 0.000298872 0.000321466 0.000316301 0.000258693 0.000322454 0.000327582 0.000294383 0.00022576 0.000337492 0.00036365 0.00024767 0.000308388 0.000228767 0.000203607 0.000248921 0.000186592 0.000275043 0.000292128 0.000246318 0.000177015 0.000208063 0.000236416 0.000289425 0.000253544 0.000212905 0.000176605 0.000173142 0.000146155 0.000166065 0.000218553 0.000190874 0.000216427 0.000146009 0.00024231 0.000209011 0.000171602 0.000124151 0.000183208 0.000185115 0.000140523 0.000131287 0.000236709 0.000164193 0.000138994 0.000160912 0.000226002 0.000179173 0.000144998 0.000182632 0.000170067 0.000121113 0.000155948 0.000103992 0.000140605 0.000117038 0.000121926 0.00016105 0.000123738 0.0001226 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.00099e-08 1.45189e-06 8.2832e-06 1.90788e-05 6.62115e-05 0.000157222 0.000422889 0.000994381 0.0022758 0.00449363 0.00826424 0.0140531 0.02245 0.0336805 0.0459814 0.059141 0.0715786 0.08136 0.087118 0.0877136 0.0832973 0.0754028 0.0648281 0.053153 0.0412909 0.0313665 0.0224908 0.0157955 0.0107716 0.00720543 0.00463097 0.00315801 0.00236525 0.00140521 0.00114692 0.00079343 0.000567633 0.000541405 0.000452796 0.00043599 0.000443093 0.000407521 0.000380613 0.000335891 0.000299926 0.000442072 0.000303819 0.000364476 0.000306124 0.000291865 0.000294123 0.000345171 0.00030504 0.000255915 0.000316096 0.000374401 0.000315502 0.000403987 0.000329619 0.000366877 0.000384589 0.000428467 0.000390743 0.000399685 0.000327863 0.000395277 0.000379966 0.000389266 0.000430045 0.000420155 0.000415494 0.000429414 0.000340495 0.000418223 0.000348691 0.000427725 0.000427418 0.000351641 0.000503266 0.000384505 0.000386153 0.000347569 0.000374478 0.000332947 0.000380878 0.00027234 0.000363035 0.000305967 0.000323546 0.000289151 0.000340773 0.000296452 0.000334318 0.000336898 0.000273233 0.000317549 0.000343483 0.000299659 0.000230558 0.00034982 0.000369619 0.000261961 0.000311111 0.000234285 0.000217461 0.000271783 0.000189553 0.000275243 0.000301443 0.00024923 0.000176655 0.00019698 0.000242946 0.000291325 0.00024129 0.000223498 0.000186461 0.000169485 0.000147176 0.000171248 0.000236979 0.00020276 0.000211397 0.000144629 0.000253253 0.000209461 0.00017601 0.000119459 0.000188096 0.000190375 0.000138054 0.000130847 0.000239581 0.000165554 0.000138634 0.000162721 0.000233997 0.000179553 0.00015183 0.000181602 0.000163519 0.000125158 0.000158668 0.000101401 0.000141535 0.000119341 0.000124774 0.00016114 0.000128489 0.000128872 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.90188e-07 8.01041e-08 1.25048e-06 1.04883e-05 2.09988e-05 6.29389e-05 0.000176591 0.000482476 0.00109659 0.00236689 0.00472064 0.0085507 0.0147554 0.0234493 0.0340499 0.0466533 0.0594559 0.0718548 0.0812423 0.0866496 0.0869484 0.0829925 0.074887 0.0642138 0.0525609 0.0411935 0.0311009 0.0224446 0.015745 0.0107083 0.00704319 0.00469302 0.00345776 0.00207289 0.00153341 0.00107672 0.000723386 0.000670355 0.000538408 0.000478422 0.000463206 0.000432072 0.000397321 0.000352592 0.000310762 0.000440964 0.00030937 0.000376822 0.000309622 0.000291895 0.000299796 0.000344261 0.000311811 0.000245185 0.000295837 0.000383758 0.00031946 0.000403787 0.000318069 0.000355844 0.000380059 0.000427188 0.000386781 0.000392292 0.000333444 0.000397306 0.000380296 0.000389927 0.000417962 0.000407227 0.000404406 0.000435331 0.000351716 0.000427213 0.000345673 0.000427915 0.000437562 0.0003575 0.000498129 0.000379015 0.000421446 0.000347889 0.000390709 0.000332108 0.000408823 0.000276816 0.000374367 0.000320295 0.000334302 0.000291029 0.000345018 0.000291702 0.00034485 0.000357864 0.00029165 0.000315331 0.000355518 0.000306418 0.000237545 0.000358589 0.000377088 0.000274532 0.000311771 0.000240734 0.000227746 0.000292691 0.000194634 0.000274873 0.000305005 0.000251611 0.000172629 0.000195317 0.000251367 0.000290455 0.000231719 0.00023168 0.000199825 0.000172882 0.0001533 0.000171647 0.000254453 0.000214037 0.000206497 0.000141817 0.000266325 0.000211022 0.000182908 0.00012061 0.000196243 0.000206493 0.000139253 0.000130477 0.000235588 0.000165684 0.000139134 0.000160063 0.000239329 0.000183663 0.000162449 0.000186193 0.000162928 0.000129123 0.000159348 0.000102372 0.000139955 0.00012541 0.000126333 0.00016128 0.00013252 0.000128692 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.30723e-07 6.20806e-07 0 3.28634e-06 7.94817e-06 2.11899e-05 6.93765e-05 0.0002014 0.000524348 0.00116659 0.00259659 0.00491879 0.00900286 0.0153458 0.0236981 0.0345153 0.0469846 0.0603273 0.072016 0.0811996 0.0860564 0.0866004 0.0821123 0.0741733 0.0637681 0.0520219 0.0409603 0.0307311 0.022391 0.0156379 0.0105171 0.00731089 0.00503247 0.00314891 0.00222811 0.00150079 0.000994171 0.000867447 0.000637573 0.000537491 0.000501973 0.000465153 0.0004192 0.000375191 0.000324778 0.000442502 0.000319523 0.000385498 0.000318485 0.000293868 0.000312462 0.000344391 0.000326343 0.000233576 0.000289448 0.000389401 0.000330553 0.000403077 0.000307439 0.000350458 0.000371628 0.000428956 0.000380398 0.000383 0.000339436 0.000392799 0.00037468 0.000388156 0.000397423 0.000391657 0.000393987 0.000435762 0.000363478 0.000440438 0.000341187 0.000437161 0.000453647 0.00036481 0.000493891 0.000372705 0.000451964 0.000343507 0.000409701 0.000331918 0.00042687 0.000286577 0.000379962 0.000335982 0.000349547 0.000295077 0.000349873 0.000294442 0.000357782 0.000372261 0.000302262 0.000321585 0.000364178 0.000319024 0.000244831 0.000369318 0.000380908 0.000287024 0.00031041 0.000240844 0.000244989 0.000315602 0.000206578 0.000272674 0.000307576 0.000254564 0.000173128 0.000192441 0.000259647 0.000287005 0.000225221 0.000243883 0.000208692 0.00017651 0.000160034 0.000171018 0.000276012 0.000222904 0.000207647 0.000141327 0.0002743 0.000210842 0.000182848 0.000124571 0.00020477 0.000218372 0.000139923 0.000126229 0.000229304 0.000167707 0.000143635 0.000160633 0.000238439 0.000182233 0.000173756 0.000188633 0.000163008 0.000136154 0.000160428 0.000102762 0.000140265 0.000130106 0.00012995 0.000159909 0.000137691 0.000132583 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.90247e-07 0 8.09099e-07 2.42639e-06 6.24882e-06 2.0799e-05 7.98552e-05 0.000231684 0.000549823 0.00128556 0.0026167 0.00517414 0.00954566 0.0156665 0.0242699 0.0351486 0.0478745 0.0606682 0.0723871 0.0808922 0.0859148 0.0860241 0.0817189 0.0737989 0.0629378 0.0518914 0.0407209 0.0307644 0.0219914 0.0153976 0.0107246 0.00746359 0.00474378 0.00328473 0.00225559 0.00139925 0.00115188 0.000814354 0.00064893 0.00056435 0.000515394 0.000445468 0.000403227 0.000341977 0.000443521 0.000334876 0.000394245 0.000334003 0.000299106 0.000330381 0.000347181 0.000346026 0.000228951 0.000280294 0.000399608 0.000335021 0.000396843 0.000299909 0.000348869 0.000363927 0.000426549 0.000371985 0.000365526 0.000345068 0.000394788 0.000372911 0.000387005 0.000383311 0.000374577 0.000382648 0.000437203 0.00037588 0.000445344 0.000346083 0.000438651 0.000465732 0.000377559 0.000481248 0.000362786 0.000480184 0.000345048 0.00042315 0.000333607 0.000449466 0.000296029 0.00038761 0.000354104 0.000354146 0.000305531 0.000355766 0.000295482 0.000359172 0.000385549 0.000317461 0.000330217 0.000365946 0.000325052 0.000259254 0.000378467 0.000376878 0.000294979 0.000308288 0.000247133 0.000257813 0.000338033 0.00021539 0.000271585 0.000312568 0.000257886 0.000174967 0.000188783 0.000263557 0.000284205 0.000222949 0.000247474 0.000221356 0.000186812 0.00016929 0.000170259 0.000291435 0.000230062 0.000212787 0.000137755 0.000279597 0.000213353 0.000186816 0.000132254 0.000210847 0.000229971 0.000147619 0.000124489 0.000217885 0.000172912 0.000140425 0.000156816 0.000241821 0.000185323 0.000181797 0.000193604 0.000161306 0.000139569 0.000161258 0.000102642 0.000139215 0.000135995 0.000132518 0.000153364 0.000145983 0.000137065 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.82728e-06 4.6766e-06 8.0996e-06 2.14638e-05 9.32154e-05 0.000243027 0.000612944 0.00132651 0.00293797 0.00556067 0.00976278 0.0161315 0.024732 0.0359234 0.0484202 0.0610652 0.0722899 0.0810233 0.0858911 0.0855609 0.0807439 0.0726748 0.0623213 0.0514041 0.0402842 0.0301429 0.0220373 0.0156502 0.0109514 0.00724601 0.00484996 0.00333044 0.00211243 0.00165413 0.00108113 0.000820069 0.000672688 0.000591846 0.000488705 0.00043692 0.000366999 0.000445539 0.000357361 0.000411518 0.000352429 0.000307709 0.000348471 0.00035023 0.00036842 0.00021949 0.000277811 0.000407937 0.000345755 0.000387376 0.000298149 0.000340875 0.000353735 0.000423693 0.000363441 0.000355804 0.00035244 0.000395777 0.00036207 0.000390768 0.000376514 0.000364001 0.000375219 0.000423447 0.000382887 0.000448618 0.000351798 0.000445868 0.000479206 0.000389016 0.000473982 0.000352097 0.000497206 0.000342487 0.000433157 0.000331188 0.000460923 0.000306449 0.000392435 0.000371738 0.000362203 0.000308939 0.000363796 0.000297652 0.000363662 0.000399706 0.000325525 0.000341286 0.000363429 0.000324471 0.00026784 0.000386646 0.000371369 0.000306732 0.000303163 0.000252941 0.000269647 0.000350105 0.000222352 0.000269006 0.000310898 0.000262169 0.000179642 0.000189795 0.000269868 0.000273674 0.000218143 0.000257557 0.00023652 0.000199892 0.000181158 0.0001766 0.000307028 0.000234621 0.000215787 0.000137405 0.000276449 0.000213744 0.000191104 0.000143788 0.000213886 0.00024645 0.000155016 0.00012402 0.000206877 0.00017058 0.000140055 0.00015279 0.000235708 0.000186073 0.000191666 0.000202115 0.000164019 0.000144323 0.000158738 0.000102962 0.000139595 0.000140091 0.000138094 0.000155175 0.000152895 0.000137115 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.69302e-07 1.75247e-06 2.67987e-06 1.13209e-05 3.50545e-05 9.70747e-05 0.000269856 0.000686719 0.00144364 0.00304764 0.00573864 0.0102948 0.0165979 0.02539 0.0366872 0.048726 0.0611406 0.0726219 0.0808826 0.0848637 0.0844666 0.0800397 0.0721753 0.0619739 0.0510825 0.0400382 0.0301212 0.0219133 0.0158554 0.0106839 0.00731031 0.00494097 0.00309935 0.00242124 0.00151228 0.00110726 0.000838047 0.000700539 0.00056142 0.000488444 0.000399775 0.000460553 0.000388298 0.000428031 0.000373762 0.000314169 0.000367679 0.000356719 0.000393484 0.000221298 0.000278021 0.000418902 0.000349273 0.000381813 0.000298869 0.000337027 0.000356036 0.000425221 0.000355788 0.00033816 0.000361842 0.000394258 0.0003491 0.000397813 0.000368769 0.000353794 0.00036687 0.000406438 0.000388193 0.000448938 0.000366027 0.000450316 0.000485609 0.000397939 0.000469655 0.000348987 0.000509903 0.000344407 0.000446516 0.000331858 0.000469582 0.000310686 0.000394607 0.000381383 0.000362823 0.000315445 0.000364265 0.000301822 0.000366243 0.000404885 0.000329722 0.000362976 0.000366036 0.000327595 0.000277015 0.000395505 0.000369849 0.000313557 0.000298168 0.000256566 0.000280422 0.000361886 0.000235036 0.000266358 0.000312649 0.000260598 0.00018274 0.00019203 0.000271088 0.000273404 0.000221517 0.000261138 0.000247755 0.00021615 0.000191355 0.00017683 0.0003214 0.000232392 0.000222826 0.000138936 0.000273351 0.000214584 0.000193913 0.000154171 0.000218584 0.000256879 0.000163592 0.00012278 0.000196359 0.000173963 0.000139775 0.000151492 0.000232806 0.000185613 0.000198279 0.000208577 0.000168415 0.000145601 0.000159198 0.000106833 0.000140145 0.000150536 0.000140592 0.000155816 0.000164947 0.000138825 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.69992e-07 5.52068e-06 1.2928e-05 3.88818e-05 0.000110604 0.000292928 0.000704711 0.0015947 0.00327902 0.0060612 0.0106207 0.0170496 0.0262474 0.0371487 0.0493964 0.0615718 0.0728161 0.0804897 0.0845435 0.0840415 0.0801464 0.071657 0.0616526 0.0503123 0.0396607 0.0300602 0.0221676 0.0155425 0.0107379 0.00739958 0.00469477 0.00351569 0.00213026 0.00157439 0.00111987 0.000877584 0.000656883 0.000559138 0.000447668 0.000486467 0.000429718 0.000444115 0.000393677 0.000325597 0.000382811 0.000370457 0.000419838 0.000223576 0.000274316 0.000431726 0.00035413 0.000370615 0.000301109 0.000331881 0.000348355 0.000422993 0.000354728 0.000325641 0.000363583 0.000389261 0.000339627 0.000404038 0.000360343 0.000350172 0.00035961 0.000389518 0.000388854 0.000443902 0.000378028 0.000455464 0.000494011 0.00040557 0.000461259 0.000342047 0.000511751 0.000354181 0.000445395 0.000332328 0.000473451 0.000323045 0.000400333 0.000400204 0.000369271 0.00032378 0.00036906 0.000309102 0.000362352 0.000413943 0.000327754 0.000381398 0.000358235 0.0003242 0.000289819 0.000400695 0.000362091 0.00032489 0.000295616 0.000264036 0.000289108 0.000369169 0.000246659 0.000265038 0.000306225 0.00026387 0.000191272 0.000193202 0.000267688 0.000263454 0.000230197 0.000264969 0.000261999 0.000233597 0.000204013 0.000177818 0.000328806 0.000232372 0.000235785 0.000141897 0.000263726 0.000217766 0.00020116 0.000166115 0.000222053 0.000268798 0.000180684 0.00012145 0.000191505 0.000179539 0.000135134 0.000149973 0.000226693 0.000188372 0.000206589 0.000215968 0.000169246 0.000151334 0.000157508 0.000110574 0.000141125 0.000158697 0.000144429 0.000158378 0.000171339 0.000136515 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.58888e-07 2.95954e-06 9.58552e-06 4.56291e-05 0.000128557 0.000292065 0.000806217 0.00167208 0.00342428 0.00626982 0.0108972 0.0176874 0.0267264 0.0374601 0.0497212 0.0621188 0.0724754 0.0805469 0.0843273 0.0839874 0.079225 0.0710692 0.0610163 0.0497686 0.0394445 0.0300223 0.0217372 0.0155529 0.0107054 0.00711459 0.00511409 0.003249 0.00227568 0.00157469 0.00116017 0.00083964 0.000669583 0.000516942 0.000526006 0.000481449 0.000466226 0.000422774 0.000335503 0.000402728 0.000378976 0.000435601 0.000231418 0.0002769 0.000432704 0.000361516 0.000369545 0.000304009 0.000329663 0.000345624 0.00041727 0.000346464 0.000312283 0.000366994 0.000397935 0.000330924 0.000411324 0.000355706 0.00034635 0.000355341 0.000370466 0.000385871 0.000440939 0.000398113 0.000464731 0.000508056 0.000410507 0.000458771 0.000344797 0.000510702 0.000368386 0.000452199 0.000330019 0.00047617 0.000331997 0.000398371 0.000414832 0.000378158 0.000329347 0.000372076 0.000313582 0.000364993 0.000417053 0.000325156 0.000402708 0.000354709 0.00032398 0.000305042 0.000405664 0.000359851 0.000333094 0.000293784 0.000264266 0.000294096 0.000370251 0.00025076 0.00026128 0.000306415 0.0002639 0.000203442 0.000196028 0.000266618 0.000262204 0.000242331 0.000272761 0.000265607 0.000255141 0.000217192 0.000178587 0.000341246 0.000225334 0.000242485 0.00014694 0.000256751 0.00022339 0.000209247 0.000176868 0.000219524 0.000274608 0.000191109 0.000124539 0.000183949 0.000184694 0.000133684 0.000149074 0.00022213 0.000187893 0.000214081 0.000222629 0.000169206 0.000151943 0.000153798 0.000113245 0.000140045 0.00017425 0.000148686 0.000165093 0.00017903 0.000136004 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.09309e-07 1.06983e-06 3.30845e-06 1.79457e-05 5.43071e-05 0.000128551 0.000359001 0.000830096 0.00178352 0.00364571 0.00657087 0.0114405 0.0181279 0.0271936 0.0380403 0.0502351 0.0621229 0.0726568 0.0801133 0.0841332 0.0835745 0.0787444 0.0705749 0.060529 0.0497077 0.0394718 0.029568 0.0217493 0.0155255 0.0105399 0.00757376 0.00478186 0.00332604 0.00230584 0.00158877 0.00108826 0.00085349 0.000630788 0.000593656 0.000559307 0.000495255 0.00045469 0.00035318 0.000417072 0.000391204 0.000455804 0.000243756 0.000279393 0.000439306 0.000364254 0.000359778 0.000305899 0.000319589 0.000352105 0.000415363 0.000344033 0.000301093 0.000358702 0.000395327 0.000320082 0.000421092 0.000355986 0.000340696 0.00035976 0.000349853 0.000384379 0.000434221 0.000403688 0.00046743 0.000510217 0.000415234 0.000451455 0.000346877 0.000504428 0.000383202 0.000451429 0.00032689 0.000474421 0.000341688 0.000401724 0.00042968 0.000384476 0.000335603 0.00037736 0.000323002 0.000365393 0.000426571 0.000323667 0.000422649 0.000354729 0.000322258 0.000318955 0.000409214 0.00036493 0.00033946 0.000291032 0.000269794 0.000295406 0.000361876 0.000259172 0.000258732 0.000301673 0.000260068 0.000212364 0.000202392 0.000262807 0.000258423 0.00025801 0.000278412 0.000273564 0.000276426 0.000228779 0.000182552 0.000346441 0.000218356 0.000254034 0.000151883 0.000246427 0.000232245 0.000216474 0.000188712 0.000223492 0.000290007 0.000206231 0.000128128 0.000181327 0.000187928 0.000131304 0.000149913 0.000217648 0.000186713 0.000219864 0.000225659 0.000171358 0.000150705 0.000153998 0.000117496 0.000142846 0.000180599 0.000147846 0.000170437 0.00017672 0.000134044 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.19292e-07 0 1.21943e-06 8.31802e-06 1.99126e-05 5.54748e-05 0.000163648 0.000377674 0.000898272 0.00189305 0.00381522 0.00690837 0.0118084 0.0186355 0.0276683 0.0386063 0.0506212 0.0624792 0.0725079 0.0802788 0.0839093 0.0831717 0.0780098 0.0699841 0.0602016 0.0496656 0.0386822 0.0296439 0.0217316 0.0152298 0.0109111 0.00721307 0.0049583 0.00330596 0.00229234 0.00151732 0.00113342 0.000797799 0.000699146 0.00066227 0.000546605 0.000488514 0.000371028 0.000432724 0.000411812 0.000466246 0.000258003 0.000284661 0.000435101 0.000370561 0.00036319 0.000307909 0.000316512 0.000354415 0.000408991 0.000342723 0.000288094 0.000356511 0.000390211 0.000313377 0.000429009 0.000355406 0.000337414 0.000356731 0.000333374 0.000372897 0.000430146 0.000417688 0.000471978 0.000511578 0.000411348 0.000450485 0.000355917 0.000489514 0.000396477 0.000449227 0.000328189 0.000473851 0.000348682 0.000399812 0.000443739 0.000391884 0.000346007 0.000383323 0.000333372 0.000366653 0.000425261 0.000325176 0.000441871 0.000349606 0.000319254 0.000339725 0.000410404 0.000370729 0.000348684 0.000296217 0.000272868 0.000297245 0.000354032 0.000260703 0.000259591 0.000301803 0.000256185 0.000229119 0.000208975 0.000258317 0.000259343 0.000273057 0.000283723 0.000288828 0.00029828 0.000239706 0.000180864 0.00035751 0.000216026 0.000265634 0.000159097 0.00024184 0.000230794 0.000225461 0.000195985 0.000224012 0.000296096 0.000217706 0.000133137 0.000180867 0.000195446 0.000132054 0.000151971 0.000210914 0.000187053 0.000221483 0.000219188 0.000165211 0.000151983 0.000157098 0.000120677 0.000142916 0.000194478 0.000149655 0.000177913 0.0001775 0.000133604 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.59785e-07 1.44965e-06 7.60099e-06 2.21019e-05 6.17272e-05 0.000178207 0.000425367 0.000912658 0.00204237 0.00400202 0.00717244 0.0120427 0.0189893 0.0282711 0.0392143 0.051034 0.0624567 0.0728564 0.0800383 0.0833093 0.0825564 0.0777854 0.0696405 0.0598952 0.0489667 0.0385824 0.0294816 0.021459 0.0155723 0.01058 0.00731814 0.00484954 0.00335674 0.00222717 0.00156436 0.00108733 0.000871658 0.000803752 0.000606291 0.000535258 0.000403288 0.000448396 0.000437018 0.000475407 0.000275826 0.000294255 0.000435181 0.000374019 0.000367573 0.000310399 0.000308807 0.000360956 0.000402099 0.000345794 0.000283269 0.000350549 0.000388672 0.000310939 0.000434353 0.00034853 0.00033047 0.00036017 0.000318627 0.000369074 0.000427313 0.000426401 0.000478605 0.000509827 0.00041235 0.000449236 0.000359506 0.00047456 0.000412443 0.000448957 0.00032727 0.000467542 0.000357994 0.000402955 0.000457058 0.000407129 0.000353383 0.000392512 0.000343882 0.000370903 0.000429051 0.000331401 0.00045302 0.00035451 0.000311304 0.000356337 0.000408214 0.000377828 0.000353271 0.000306807 0.000278506 0.000292557 0.000344114 0.000265254 0.000259072 0.000297011 0.000255965 0.000246474 0.000210899 0.000254617 0.000260594 0.000294762 0.000288605 0.000296144 0.000313219 0.000250553 0.000181064 0.000360452 0.000208409 0.000277383 0.000168322 0.000237673 0.000238619 0.000231398 0.000205028 0.000221443 0.000305335 0.00023 0.000140224 0.0001855 0.000198919 0.000132314 0.000150173 0.000205071 0.000186843 0.000221063 0.000217018 0.00016479 0.000147809 0.000157728 0.000129 0.000148647 0.000206616 0.000147586 0.000184198 0.000172479 0.000135824 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.50964e-06 1.5202e-06 1.09109e-05 2.24144e-05 6.55565e-05 0.000179236 0.000440985 0.00100426 0.00219694 0.00407326 0.00734344 0.0124507 0.0197386 0.0286519 0.0394365 0.051241 0.0630793 0.072843 0.080028 0.0829898 0.0823338 0.0771174 0.0690726 0.0591019 0.0486017 0.0383227 0.0289318 0.0215894 0.0152075 0.0107489 0.00728856 0.00489188 0.00328351 0.00226525 0.00152614 0.00113142 0.00100279 0.000706971 0.000598659 0.000450041 0.000484075 0.000468254 0.000482189 0.000300492 0.000301365 0.000433573 0.000383223 0.00037799 0.000314059 0.000306419 0.000361036 0.000387957 0.000346234 0.000280701 0.000345028 0.000385284 0.000302936 0.000439898 0.000340674 0.000325647 0.000355491 0.000302598 0.000362557 0.000419925 0.000426301 0.000486012 0.000514589 0.000411308 0.000446578 0.000366366 0.00046468 0.000418085 0.000445205 0.000331998 0.000466402 0.000369194 0.000411814 0.000470898 0.000422114 0.000363727 0.000406135 0.000356142 0.000371774 0.00043403 0.000341134 0.000462371 0.000352162 0.000315329 0.00037109 0.000395705 0.000396855 0.000361156 0.000313593 0.000282562 0.000291587 0.000336941 0.000267795 0.000266218 0.00029643 0.000254323 0.000266656 0.000222032 0.000258457 0.000268494 0.000313404 0.000295897 0.000301622 0.000330895 0.00026024 0.000181912 0.000367398 0.000207549 0.000283892 0.000179468 0.000236793 0.000232695 0.000236676 0.000208969 0.0002288 0.000308975 0.000235627 0.000146172 0.000193787 0.000203094 0.000133794 0.000151272 0.000200268 0.000185583 0.000220753 0.000208096 0.000160265 0.000148628 0.000162148 0.000137893 0.000149127 0.000213546 0.000147406 0.000193966 0.000164347 0.000136895 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.38967e-06 5.20068e-07 2.62023e-06 6.49707e-06 1.69736e-05 7.0296e-05 0.000200265 0.000493547 0.00107851 0.00228276 0.0043128 0.00775829 0.0129667 0.0200361 0.0289004 0.0398603 0.0516745 0.0630999 0.0731458 0.0797533 0.0829085 0.0812621 0.0765525 0.0686801 0.0586202 0.0480909 0.0378966 0.0291752 0.0212705 0.0153627 0.0105944 0.00735634 0.00487525 0.00328774 0.00219472 0.0015966 0.00132084 0.000876255 0.000716578 0.000524287 0.000525038 0.000507028 0.000495951 0.000330054 0.000318299 0.000432215 0.000397076 0.00039231 0.000317879 0.000305879 0.000364177 0.000372686 0.000346384 0.000280261 0.000339726 0.000380138 0.000305024 0.000444692 0.000337406 0.000314731 0.000354561 0.000292036 0.00035571 0.000410384 0.000415579 0.000485633 0.000502614 0.000408504 0.00044258 0.000377505 0.000448717 0.000426098 0.000444614 0.000340524 0.000463543 0.000378306 0.000412455 0.000477338 0.000438109 0.000382826 0.00041944 0.000368352 0.000379655 0.00043451 0.000354345 0.000467077 0.000359583 0.000323249 0.000389841 0.000390286 0.000408053 0.000363175 0.000328867 0.000290282 0.000290168 0.000335608 0.000268165 0.000271715 0.00029488 0.000252172 0.000291884 0.000226652 0.000258827 0.000271594 0.000336451 0.000299668 0.000309589 0.000348732 0.000268335 0.000182392 0.000370331 0.000210628 0.000289402 0.000186632 0.000237683 0.000233126 0.000243474 0.000216882 0.000237167 0.000321684 0.000241405 0.000157239 0.000200662 0.000210341 0.000134994 0.000149404 0.000192284 0.000185613 0.000218376 0.000201535 0.000151745 0.000147119 0.000166348 0.000144385 0.000154048 0.00022345 0.000144589 0.000196909 0.000156595 0.000140966 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.99952e-08 1.47019e-06 2.70023e-07 3.31361e-06 7.10312e-06 2.46991e-05 9.17001e-05 0.00021471 0.000527479 0.00115298 0.00241941 0.00449054 0.00814874 0.0132153 0.0202935 0.0296618 0.0405915 0.0522188 0.0634271 0.0731774 0.0795537 0.0825393 0.0808785 0.0761001 0.0680993 0.0581102 0.0479401 0.0378994 0.0287367 0.0213923 0.0150789 0.0106971 0.00728554 0.00495188 0.0032252 0.00228206 0.001764 0.0011392 0.000886258 0.000653608 0.000599813 0.00056511 0.000513204 0.000359795 0.000330978 0.00043612 0.000413057 0.000410021 0.000320879 0.000302501 0.000371798 0.000362439 0.000350056 0.000280731 0.000333985 0.000374282 0.000308231 0.000444521 0.000323953 0.00029664 0.000347612 0.000280603 0.000348913 0.000402895 0.000409134 0.000482754 0.000495672 0.000406 0.000434784 0.000386165 0.000447438 0.000430369 0.000447246 0.000347772 0.000459384 0.000393612 0.000416509 0.000488451 0.000451465 0.000398017 0.000430716 0.000370762 0.000387646 0.000441218 0.000368195 0.000468166 0.000366385 0.000328286 0.000400515 0.000384197 0.00042577 0.000362026 0.000339147 0.000297653 0.000293237 0.000334246 0.000271376 0.000274673 0.00029564 0.000255484 0.000318191 0.000236002 0.000268968 0.000281895 0.0003534 0.00030784 0.000312058 0.00035216 0.000274339 0.000180285 0.000375025 0.000213727 0.000293652 0.000197287 0.000243609 0.000229774 0.000246282 0.000220683 0.000246164 0.000328403 0.000240655 0.000166216 0.00021105 0.000212344 0.000134424 0.000149663 0.00018547 0.000187963 0.000218206 0.000193934 0.000147359 0.000142436 0.000174318 0.000155128 0.000152237 0.0002301 0.00014328 0.00019859 0.000148994 0.000144307 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.00026e-08 0 5.6061e-07 1.029e-06 1.3605e-05 3.50206e-05 8.97567e-05 0.000222605 0.000556607 0.00122699 0.00263113 0.0047983 0.00827981 0.0136295 0.0209609 0.0303122 0.041014 0.0525431 0.0638883 0.0732197 0.0798157 0.0818674 0.0805719 0.0753633 0.0673676 0.0577814 0.0473975 0.0374179 0.0287046 0.0209081 0.0152172 0.0105842 0.00721262 0.00479861 0.00329925 0.00244435 0.00155788 0.00115904 0.000841501 0.000697501 0.000637329 0.000542588 0.000409168 0.000359649 0.00043641 0.000427149 0.000430205 0.000327679 0.000303101 0.000374598 0.000344921 0.000356458 0.000280711 0.000334785 0.000372273 0.000311809 0.000435254 0.00031089 0.000285803 0.000341182 0.000271753 0.000347842 0.000384424 0.000395015 0.000482904 0.000494161 0.000410347 0.000429357 0.000388314 0.000449286 0.000430779 0.000447636 0.000355519 0.000462673 0.000399457 0.000429582 0.000492545 0.000474247 0.000419884 0.000439646 0.000376442 0.000399838 0.000441428 0.000389049 0.000469774 0.000377192 0.000335885 0.00041253 0.000371858 0.000440938 0.000360337 0.000355322 0.000304101 0.000292547 0.00033637 0.000272236 0.000282609 0.000305885 0.000258236 0.000341381 0.000242826 0.000281889 0.000289325 0.000367336 0.000314271 0.000316786 0.000360693 0.000281824 0.000184169 0.000377767 0.000217146 0.000297052 0.000204972 0.000251814 0.000226712 0.000247252 0.000226815 0.000250182 0.000332223 0.000240325 0.000177572 0.000221788 0.000215026 0.000138374 0.000148954 0.000180638 0.000188772 0.000210445 0.000179561 0.000143685 0.000144653 0.000182418 0.000166922 0.000154998 0.00023733 0.000143899 0.000199411 0.000143793 0.00015232 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.194e-07 4.28158e-06 1.32916e-05 4.38337e-05 0.000100921 0.000265525 0.000610792 0.00132885 0.00270812 0.00481422 0.00864571 0.0139572 0.0214025 0.0305797 0.041557 0.0528312 0.0641615 0.0733852 0.0790209 0.0814963 0.0799537 0.0746455 0.0670344 0.0572378 0.0468661 0.0372909 0.0282186 0.0210476 0.0150661 0.0105413 0.00706971 0.00481509 0.00351482 0.00224613 0.00159627 0.00113092 0.000869823 0.000760752 0.000601908 0.000467522 0.000389061 0.000446437 0.000455003 0.000448617 0.000339889 0.000309237 0.000381209 0.000331557 0.000365972 0.000285787 0.000340946 0.000371574 0.000316555 0.00043023 0.000299207 0.00028119 0.000337443 0.000266967 0.000348052 0.000372119 0.000380326 0.000479025 0.000481477 0.000411979 0.000416635 0.000393654 0.000447259 0.00043219 0.000450628 0.00037594 0.000461203 0.000410168 0.000434898 0.000503039 0.000493171 0.000439512 0.000452161 0.000373562 0.000406108 0.000451516 0.000407216 0.000469844 0.000387709 0.000341322 0.000416957 0.000365689 0.000451006 0.000351363 0.000369155 0.000314065 0.000294736 0.000341118 0.000281699 0.000291714 0.00031572 0.000269074 0.000368337 0.000252897 0.00029745 0.000293895 0.000384106 0.000322123 0.000315596 0.000362612 0.000288568 0.000188433 0.000376646 0.000228203 0.000298411 0.000213826 0.000254042 0.000221058 0.000249821 0.000227065 0.000262557 0.000336833 0.000236157 0.000187879 0.000231896 0.000216358 0.000140065 0.000150003 0.000177836 0.000192532 0.000211024 0.0001728 0.00013989 0.000148058 0.000188148 0.000182356 0.000160009 0.000235177 0.000146867 0.00019851 0.000142042 0.000158212 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49758e-07 1.48055e-06 2.19192e-06 1.50644e-05 4.60151e-05 0.000122731 0.000281704 0.000647229 0.00144922 0.00286196 0.0052117 0.00893859 0.0145511 0.0217297 0.0313317 0.0420209 0.053652 0.0644306 0.0729156 0.0790103 0.0809861 0.0795814 0.0744507 0.066062 0.0568184 0.0468178 0.0367064 0.028315 0.02099 0.0150436 0.0102238 0.00709033 0.00510426 0.00324884 0.00228858 0.00161304 0.00114108 0.000935387 0.000711086 0.000548205 0.000444101 0.000472922 0.000486295 0.00046755 0.000348019 0.00031949 0.000383919 0.000321889 0.000382139 0.000290213 0.000350649 0.000368396 0.000324799 0.000422734 0.000290811 0.00028006 0.000327014 0.000262722 0.000346651 0.000358253 0.000371133 0.000470868 0.000479556 0.000418919 0.000401103 0.000398094 0.000451424 0.000428739 0.000448877 0.000390445 0.000465962 0.000423366 0.000443636 0.00050205 0.000504797 0.000462029 0.000461599 0.000365302 0.00041705 0.000458095 0.00043055 0.000465898 0.000399465 0.000350934 0.00043221 0.000367638 0.000464184 0.000343058 0.000386231 0.000327975 0.000297795 0.000350566 0.000291041 0.000305017 0.000323504 0.000280953 0.00038767 0.000258398 0.000322261 0.000302476 0.000391655 0.000327995 0.000320324 0.000367578 0.00029216 0.00019066 0.000371572 0.000234501 0.000299131 0.000219409 0.000264816 0.000219467 0.000250331 0.000236138 0.000273043 0.000337953 0.000231369 0.000205103 0.00023839 0.000216007 0.000144205 0.000155078 0.000174835 0.000195552 0.000208557 0.000163429 0.000140301 0.000153951 0.000193457 0.00019385 0.000161849 0.00023712 0.000149645 0.000194277 0.000136191 0.000166864 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.30233e-07 1.07094e-06 5.24805e-06 1.56817e-05 4.67008e-05 0.000127679 0.000328249 0.000718849 0.00153348 0.00287743 0.00542236 0.00921645 0.014798 0.0222971 0.0319779 0.0427576 0.0539841 0.0641686 0.0732365 0.0786343 0.0812868 0.0791097 0.0735601 0.0662003 0.0563654 0.0461 0.0367199 0.0280459 0.020804 0.0146173 0.0103884 0.00747471 0.00476697 0.00330732 0.00231439 0.001559 0.00121733 0.000876883 0.000672336 0.0005269 0.000507127 0.000527462 0.000493337 0.000362489 0.000330352 0.000386359 0.000317744 0.000393644 0.000296977 0.000360872 0.00037683 0.000327057 0.000411755 0.000280617 0.00028053 0.000319215 0.000263483 0.00034624 0.000342455 0.000357034 0.000463431 0.000470143 0.00042648 0.00039002 0.000396884 0.000451474 0.000421566 0.000443914 0.000404689 0.000469082 0.0004303 0.000448801 0.00050213 0.000516604 0.000485605 0.000459272 0.000366252 0.00042012 0.000470373 0.000448936 0.000479805 0.000413019 0.000358704 0.000435868 0.000369808 0.000470173 0.000331446 0.000397551 0.000338299 0.000308889 0.000363539 0.000302955 0.000308655 0.00033511 0.000295663 0.000408562 0.000268159 0.000352233 0.000309516 0.000399143 0.000332326 0.000315266 0.000364571 0.000300606 0.00019795 0.000363745 0.000246208 0.000296312 0.000226233 0.000271831 0.000217776 0.000248881 0.000240129 0.00027991 0.000335643 0.000227781 0.000218399 0.000249289 0.000214946 0.000149316 0.000156267 0.000170922 0.000201671 0.000205371 0.000159388 0.00013952 0.000163448 0.000197237 0.000206694 0.000163649 0.000232543 0.00015569 0.000191224 0.000139642 0.000175347 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.10796e-07 1.14957e-06 7.27081e-06 1.53201e-05 5.73882e-05 0.000153745 0.00035358 0.000769774 0.00159574 0.00315338 0.00561238 0.00956559 0.0152662 0.0227972 0.0322998 0.043251 0.0539341 0.0647661 0.0728479 0.0785323 0.0806758 0.0784431 0.0735262 0.0652111 0.0555371 0.0457924 0.0363061 0.0278229 0.020352 0.0147328 0.0106441 0.00699218 0.00489474 0.00339289 0.00226838 0.00165979 0.00113384 0.000857718 0.000643579 0.000583078 0.000586269 0.000523887 0.000385099 0.000345092 0.000396801 0.000317674 0.000420375 0.000297037 0.000374406 0.000384455 0.000337699 0.000412766 0.000277888 0.000286223 0.000315045 0.000263874 0.000350034 0.000332874 0.000355456 0.000454824 0.000466282 0.00042674 0.000378906 0.000393114 0.00045528 0.000417845 0.000435208 0.000416584 0.000472251 0.000437334 0.000452806 0.000509948 0.000531729 0.000501756 0.000456785 0.000361562 0.000430842 0.000480951 0.000472479 0.00048435 0.000432255 0.000369538 0.000443195 0.000365989 0.000471863 0.000319044 0.000410674 0.00034658 0.000321834 0.000370361 0.000311937 0.000323877 0.000344385 0.000309043 0.000416665 0.000279943 0.000375805 0.000313956 0.000407413 0.000341749 0.000322093 0.000363162 0.000303028 0.000207896 0.000353937 0.000251936 0.000297002 0.000232997 0.000278227 0.000221819 0.00025352 0.000245011 0.000291416 0.000326934 0.000223913 0.000232984 0.000262529 0.0002089 0.000156276 0.0001633 0.000172793 0.000208561 0.000207518 0.000153557 0.000142403 0.000168132 0.000196597 0.000223159 0.000172531 0.000233124 0.000163964 0.000184008 0.000146213 0.000187461 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.30814e-07 0 2.31026e-06 9.80646e-06 2.27174e-05 5.70781e-05 0.000153028 0.000364523 0.000867951 0.00177602 0.00329335 0.00596512 0.00985942 0.0156606 0.0232466 0.0327207 0.0431069 0.0549446 0.0643848 0.0730041 0.0785901 0.0797628 0.0782887 0.0725047 0.0644676 0.0553579 0.0454011 0.0362788 0.0272687 0.0203724 0.0149306 0.0101351 0.00720448 0.00489372 0.00330074 0.00228951 0.00157792 0.00111672 0.00081776 0.000686792 0.000667753 0.000571829 0.000407589 0.000369135 0.000400361 0.00032959 0.000444925 0.000300334 0.00038758 0.000396436 0.000345892 0.000409413 0.000281716 0.000288935 0.000315715 0.000263914 0.000355199 0.00032901 0.000355945 0.000443719 0.000454668 0.000431938 0.000374848 0.000396394 0.000456898 0.000414133 0.000427573 0.000431918 0.000472561 0.000436375 0.000461364 0.000501092 0.000543895 0.000521864 0.00045258 0.000350382 0.000439343 0.000494858 0.000487029 0.000497668 0.000448436 0.000377578 0.000448312 0.000379547 0.000478652 0.000314147 0.000423866 0.000356764 0.00033051 0.00038063 0.000329152 0.000342807 0.000361803 0.000328677 0.000438066 0.000286557 0.000405087 0.000322877 0.00041332 0.000351611 0.000320494 0.00036552 0.000308611 0.000223234 0.000340906 0.000262693 0.000299281 0.00023848 0.000281146 0.000222869 0.00025268 0.000253314 0.000298023 0.000322254 0.000220285 0.00024512 0.000271596 0.000208159 0.000165887 0.000167776 0.000168551 0.00021538 0.000205341 0.000151537 0.000143765 0.000180307 0.000201797 0.000234462 0.000175282 0.000230931 0.000174086 0.000180716 0.000152344 0.000201476 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.00175e-08 0 1.53017e-06 2.93193e-06 8.26542e-06 2.29692e-05 6.65806e-05 0.000151988 0.000405597 0.00086962 0.00184945 0.00339658 0.00608339 0.0101725 0.0160781 0.0240018 0.0328761 0.0439392 0.0546962 0.0649819 0.0730311 0.0778641 0.0801236 0.0773697 0.0718811 0.0642992 0.0550504 0.0451005 0.0357519 0.0274687 0.0205532 0.0145123 0.0103475 0.0071851 0.00482154 0.00337485 0.00223375 0.00157269 0.00108911 0.000866977 0.000791083 0.000640604 0.000459489 0.000403831 0.000422134 0.000348806 0.000472607 0.000301333 0.000408716 0.00040561 0.000361081 0.000408492 0.000290771 0.000295969 0.000311716 0.000265826 0.000360134 0.00032902 0.000355516 0.000431633 0.000446005 0.000433941 0.000366013 0.000394514 0.000463322 0.000411842 0.00042319 0.000436546 0.000471601 0.000433128 0.000463646 0.000497278 0.000546734 0.000530359 0.000445259 0.000351852 0.000450265 0.000503897 0.000501698 0.000509327 0.000462768 0.000384287 0.000450911 0.000390226 0.000474262 0.000307611 0.00043898 0.000366538 0.000347452 0.000391249 0.000344596 0.000358209 0.000371458 0.000342117 0.000440923 0.000298842 0.000431318 0.000328887 0.000427697 0.000358073 0.000324982 0.00036514 0.000312073 0.000234029 0.000329787 0.000267161 0.000298002 0.000244053 0.000289451 0.000231225 0.0002527 0.000256885 0.000308469 0.000309345 0.000222004 0.000256956 0.000275358 0.000207879 0.000176918 0.000179634 0.000170792 0.000223309 0.000206859 0.000151467 0.000144936 0.000192381 0.000201647 0.000249237 0.000183553 0.000225152 0.000180921 0.000178964 0.000158846 0.000209858 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.90043e-07 6.90455e-07 3.40811e-06 7.41976e-06 2.77161e-05 6.32458e-05 0.000181872 0.000427374 0.000954321 0.00197233 0.0035764 0.00633771 0.0105523 0.0165523 0.0239739 0.0338616 0.044075 0.0553017 0.0653654 0.0727703 0.0784331 0.0791786 0.0767841 0.0718418 0.0637672 0.0545937 0.0446964 0.0355769 0.0273237 0.0199682 0.0146672 0.0103861 0.0070735 0.00480862 0.00322384 0.00227506 0.0015213 0.00116987 0.000957229 0.000750647 0.000529289 0.00044859 0.000442857 0.000378209 0.000510132 0.000301163 0.00042286 0.000423778 0.000378007 0.000410664 0.000300976 0.000310048 0.000319755 0.000273815 0.000367602 0.00032926 0.000367786 0.000417869 0.000435271 0.0004336 0.000363435 0.000390834 0.000461424 0.000408441 0.000409971 0.000444043 0.000471721 0.000429711 0.000462035 0.000496499 0.00055812 0.000539424 0.000439176 0.000354572 0.000453455 0.000520374 0.000523443 0.000519367 0.000471158 0.000393779 0.000454139 0.000405484 0.000482841 0.000311538 0.00044987 0.000377423 0.000360706 0.00039695 0.000356239 0.000373101 0.000386016 0.00036078 0.000444121 0.000305516 0.0004534 0.000340328 0.000433213 0.000368956 0.000332759 0.000371106 0.000311353 0.000250016 0.000315905 0.000274489 0.000295282 0.000247665 0.000295257 0.000237879 0.000256608 0.000274041 0.000311408 0.000293946 0.000224353 0.000270112 0.000282023 0.000205016 0.00018937 0.000190633 0.000172904 0.000231079 0.000209696 0.000150896 0.000151504 0.000205234 0.000197247 0.000264122 0.000188834 0.000220676 0.000191702 0.000177043 0.000172869 0.000221782 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.00528e-08 3.19823e-07 5.35982e-06 1.36581e-05 3.49711e-05 7.73876e-05 0.000203735 0.00047202 0.000996207 0.00204162 0.00368585 0.00665684 0.0109395 0.0168578 0.0249243 0.0340519 0.04478 0.0557081 0.0648261 0.07329 0.0775877 0.0785553 0.0765527 0.0713082 0.063289 0.0541251 0.0443306 0.0354489 0.0270399 0.0201676 0.0146269 0.0102098 0.00707775 0.00471185 0.00331756 0.00221817 0.00161134 0.00125562 0.000923872 0.000651299 0.000529794 0.000476881 0.000419388 0.000550709 0.000306978 0.000440645 0.000438707 0.000395624 0.000419101 0.000321165 0.000316072 0.000321275 0.000280082 0.000376111 0.000335868 0.00037582 0.000406763 0.000418935 0.000435013 0.000365893 0.000399194 0.000462712 0.000411462 0.000398084 0.000438985 0.000467422 0.00041912 0.000460223 0.000488231 0.0005598 0.000542532 0.00043572 0.000358762 0.000461056 0.000528862 0.000538542 0.000536841 0.000482544 0.000401448 0.000462025 0.000422642 0.000479691 0.000312788 0.000455636 0.000393005 0.000376469 0.000401558 0.000361461 0.000389892 0.000398102 0.000377732 0.000440074 0.000314385 0.000470861 0.000350378 0.000442724 0.000378888 0.000340975 0.000377961 0.000318888 0.000269578 0.000312462 0.000277288 0.000298102 0.000251327 0.000303992 0.000246074 0.000263965 0.000282483 0.000316126 0.000276968 0.000226622 0.000278349 0.000285876 0.000206828 0.000202531 0.000205079 0.000179007 0.000237628 0.000207758 0.000156957 0.00015594 0.000215421 0.000192817 0.000270654 0.000198306 0.000221507 0.000203503 0.000177573 0.000181811 0.000233136 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.09552e-07 1.19996e-06 4.91931e-06 1.4862e-05 2.91693e-05 0.000100212 0.000229579 0.000499158 0.00109467 0.002151 0.00385761 0.0069171 0.0112181 0.0174389 0.0248894 0.0347145 0.045195 0.0554147 0.0657585 0.072673 0.0773873 0.0785511 0.0760057 0.0707706 0.0624895 0.0533281 0.0442052 0.0351218 0.0269555 0.0202742 0.0143775 0.0101272 0.00696075 0.00469295 0.00326222 0.00235147 0.0017024 0.00120198 0.000823828 0.000640758 0.00054889 0.000481381 0.000593977 0.000313862 0.000453598 0.000457015 0.000415159 0.000427297 0.000339695 0.000326818 0.000334413 0.000293187 0.000388093 0.000345809 0.000389969 0.000397257 0.000401619 0.000429925 0.000370331 0.000401593 0.000458207 0.000409852 0.000390478 0.000434267 0.000461193 0.000401076 0.000453586 0.000485505 0.000562829 0.000540553 0.000429897 0.000361482 0.000474518 0.000536571 0.000548005 0.000540877 0.000487358 0.000413604 0.000462765 0.000437881 0.00048835 0.00032443 0.000472501 0.000402348 0.0003947 0.000406537 0.000373594 0.000409172 0.000411148 0.000389411 0.00043368 0.000330178 0.000477422 0.000365769 0.000459343 0.000390031 0.000351081 0.00037937 0.000318147 0.000286764 0.000302354 0.000282047 0.000299021 0.000255689 0.000312796 0.000254939 0.000269733 0.000289446 0.000318425 0.000267238 0.000234118 0.000290595 0.000289589 0.000209861 0.000215872 0.000221123 0.000180057 0.000240648 0.000209096 0.000158028 0.000160555 0.000225648 0.000185048 0.000275775 0.000209148 0.000218613 0.0002083 0.000180295 0.000193884 0.00024577 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.69994e-07 2.04971e-06 6.80632e-06 1.50651e-05 4.544e-05 9.79866e-05 0.000255868 0.000547273 0.00110942 0.00221392 0.00410887 0.00721185 0.0115905 0.017504 0.0257076 0.0352138 0.0453125 0.0562919 0.0654517 0.0730703 0.0775607 0.0778699 0.0757488 0.0700374 0.0617516 0.0531213 0.043926 0.0348531 0.0269141 0.0198435 0.0142793 0.0100804 0.00702283 0.00479582 0.00343541 0.00239363 0.00166055 0.00111871 0.000835024 0.000660715 0.000569421 0.000655143 0.00033872 0.000471683 0.000479219 0.000434234 0.000436295 0.000358374 0.000339266 0.000346732 0.000300426 0.000398603 0.000356692 0.000406986 0.000390979 0.000387274 0.000425459 0.000369561 0.000403083 0.000456779 0.000409221 0.000383824 0.00042788 0.000447746 0.000388187 0.000442775 0.000485396 0.000569097 0.000531239 0.0004273 0.000371402 0.000473148 0.000547479 0.000547275 0.000557481 0.000501391 0.000421714 0.000469842 0.000450949 0.000493659 0.000328228 0.000478217 0.000416828 0.000411913 0.000410164 0.000383297 0.000425953 0.000422494 0.000400008 0.000430892 0.000336792 0.000490492 0.0003807 0.000469195 0.000394082 0.000365175 0.000385855 0.000319218 0.000305517 0.000298571 0.000289815 0.000303091 0.000266215 0.000319732 0.000266627 0.000275831 0.000305581 0.000323363 0.000254039 0.000241535 0.000291265 0.000291961 0.000212924 0.000227434 0.000237068 0.000187181 0.000243367 0.000214251 0.0001695 0.000163529 0.000230751 0.000176178 0.000282427 0.000212778 0.000217011 0.000219441 0.000183868 0.000208207 0.000253083 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.12984e-06 1.52917e-06 4.5846e-06 2.34551e-05 3.73363e-05 0.000115485 0.000267048 0.000573586 0.00124295 0.00235832 0.00426821 0.00735081 0.0119079 0.0181407 0.0260999 0.0353411 0.0461345 0.0562382 0.0655822 0.0729376 0.0768281 0.0779941 0.0752025 0.0692458 0.0615285 0.0527816 0.0436343 0.0345122 0.0264667 0.0195583 0.014183 0.00995208 0.00698705 0.00484155 0.00342386 0.00237752 0.00155701 0.00113668 0.00085607 0.000706041 0.000732455 0.000374858 0.000499111 0.000501044 0.000455218 0.000454199 0.000386699 0.000352904 0.0003596 0.000319588 0.000410195 0.000365041 0.000425242 0.000385561 0.000357644 0.000428854 0.000370641 0.000410253 0.000446909 0.000410192 0.000381122 0.000419583 0.000435458 0.000376348 0.00042737 0.00048235 0.000560599 0.000518606 0.000423165 0.000380452 0.000479849 0.000546369 0.000558038 0.000564934 0.00050268 0.000430225 0.000470841 0.000473147 0.000506877 0.000341309 0.000484092 0.000430316 0.000424907 0.000414011 0.000379976 0.000441734 0.000440463 0.000410436 0.000424288 0.000349588 0.000487032 0.000400281 0.000475512 0.000398933 0.0003779 0.000387294 0.000317447 0.00032468 0.00029803 0.000292684 0.000309221 0.000266735 0.000329456 0.000268648 0.000287506 0.000317595 0.000320394 0.00024579 0.000246982 0.000297413 0.000299086 0.000220642 0.000239275 0.000251244 0.000190253 0.000246857 0.000219924 0.000180252 0.000171118 0.000238371 0.000172268 0.000284728 0.000215149 0.00021618 0.000225346 0.000187591 0.0002206 0.000264856 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.49703e-07 1.16116e-06 7.94174e-06 1.41224e-05 4.56187e-05 0.000121913 0.000290057 0.000627231 0.00128059 0.00247629 0.00453597 0.00766852 0.0123103 0.0185464 0.0264141 0.0363457 0.0461559 0.056446 0.065867 0.0725994 0.0770379 0.0775067 0.074304 0.0689487 0.0613409 0.0523212 0.0434761 0.0342669 0.0260803 0.0193739 0.0140892 0.0100198 0.00716567 0.00488484 0.00340438 0.00226101 0.00156244 0.00112728 0.000892019 0.000851124 0.000438591 0.000542984 0.000529345 0.000480468 0.000472134 0.000410386 0.000372116 0.000375259 0.000336327 0.000424159 0.000377506 0.000443158 0.000376275 0.000335696 0.000425138 0.000370201 0.000412313 0.000444751 0.000412703 0.00037735 0.000412656 0.000418591 0.000360731 0.000414397 0.00047595 0.00055893 0.000501786 0.000425183 0.000390492 0.000477899 0.000544729 0.00055465 0.00056861 0.000513796 0.00044227 0.00047406 0.000479316 0.000506877 0.000357699 0.000495112 0.000445037 0.000437121 0.000416996 0.000379426 0.000457895 0.000451399 0.000418542 0.000418303 0.000363046 0.000483702 0.000416122 0.000480858 0.000399533 0.000393343 0.000386884 0.000316797 0.00034574 0.000300872 0.000297433 0.000312501 0.000274239 0.000337541 0.00027177 0.000300791 0.000326458 0.000321274 0.000240261 0.000257027 0.000300842 0.000297926 0.000226539 0.000251616 0.000266159 0.00020354 0.000253746 0.000225538 0.000194524 0.000176665 0.000245202 0.000172698 0.000280187 0.00022339 0.000210171 0.000226955 0.000194427 0.000237974 0.000274269 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.20321e-07 2.17048e-06 5.63095e-06 1.49065e-05 5.76923e-05 0.00013704 0.000300907 0.000672285 0.0014037 0.00265975 0.00461104 0.00794426 0.0126345 0.018864 0.0272327 0.0365917 0.0467692 0.0568137 0.0657442 0.0729372 0.0768266 0.0766655 0.0739118 0.0689724 0.0607821 0.0523469 0.0428129 0.0337424 0.0259897 0.0194086 0.0140475 0.010155 0.00705173 0.00484613 0.00336554 0.00224867 0.00158731 0.00119827 0.00102184 0.000549373 0.00059919 0.000586016 0.000508606 0.000498295 0.000444627 0.000393548 0.000390747 0.000351875 0.000442368 0.000391161 0.000464102 0.000374825 0.0003159 0.000427602 0.000367782 0.000415083 0.000440396 0.000409502 0.000381423 0.00040097 0.000413582 0.00035053 0.000400092 0.000462191 0.000555181 0.000484026 0.000433433 0.000397042 0.000480109 0.00054029 0.000552592 0.000578811 0.000517232 0.000451882 0.000475949 0.000492564 0.000512476 0.000369781 0.000509236 0.000451336 0.000447596 0.000416806 0.000381376 0.000474187 0.000463365 0.000432202 0.000408542 0.000381455 0.000474271 0.000432622 0.00048254 0.000397863 0.00040044 0.000390671 0.000323711 0.000364094 0.000308649 0.000304191 0.000313331 0.000284255 0.000350033 0.000273371 0.000315895 0.000338172 0.000317725 0.000240321 0.000262015 0.000301502 0.000307223 0.000235718 0.000262977 0.000274931 0.000208153 0.000254466 0.000230992 0.000209117 0.000180069 0.000249926 0.000168368 0.000272754 0.000229751 0.000212715 0.000235818 0.000195317 0.000250867 0.000282722 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.10512e-07 4.00088e-08 1.74029e-06 5.05542e-06 2.57664e-05 6.20766e-05 0.000143427 0.000325524 0.000692404 0.00148152 0.00265379 0.00493377 0.00819199 0.0129113 0.0196492 0.0273981 0.0367953 0.0468856 0.0572336 0.066043 0.0729214 0.0758632 0.0761397 0.0742263 0.0681286 0.0605931 0.0516671 0.0420935 0.033502 0.0257566 0.0193945 0.01423 0.0100534 0.00711321 0.00478747 0.00331358 0.00231031 0.00166151 0.0012808 0.000723109 0.000700568 0.000658586 0.000551273 0.000527589 0.000473591 0.000423337 0.000411435 0.000380138 0.000452128 0.000395747 0.00047913 0.000373136 0.000296053 0.000430426 0.000360426 0.000410973 0.00043658 0.000408131 0.000380502 0.000397602 0.000400975 0.000342528 0.000374337 0.000454263 0.000545294 0.000461789 0.000433453 0.000407422 0.00048361 0.000532861 0.000544228 0.000583816 0.000517022 0.000457079 0.000475619 0.000495904 0.000515076 0.000377925 0.000517633 0.000464734 0.000454033 0.000425511 0.000375975 0.00048756 0.000475351 0.000437586 0.000412908 0.0003986 0.000470481 0.000449183 0.000484062 0.000394482 0.000409286 0.00037934 0.0003225 0.000379852 0.000311381 0.000314608 0.0003259 0.000292639 0.000367832 0.000277493 0.000332948 0.000346905 0.000312877 0.000238581 0.000268412 0.000304201 0.000313627 0.000245398 0.000269788 0.000281934 0.000216277 0.000261566 0.000237994 0.000225459 0.000187358 0.000260283 0.000166958 0.000265502 0.000234552 0.000212875 0.000237357 0.000203614 0.000260519 0.000290615 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.20048e-07 3.60061e-07 1.24887e-06 1.21494e-05 2.25451e-05 5.82258e-05 0.000161052 0.000350245 0.000730727 0.0015532 0.00287971 0.00507933 0.00838588 0.0134728 0.0198868 0.0280076 0.0372791 0.0475513 0.0575175 0.0662755 0.0721708 0.075659 0.0765245 0.0732743 0.0675645 0.0601423 0.0508193 0.0421007 0.0332959 0.0257724 0.0193265 0.0141002 0.0100548 0.00693369 0.00476214 0.00333939 0.00235269 0.00171851 0.0010313 0.000867015 0.000771877 0.000622848 0.000576419 0.000525033 0.000449092 0.000436952 0.000403835 0.000466772 0.000402204 0.000495048 0.000375055 0.000280307 0.000436314 0.000359477 0.000409783 0.000435941 0.00040457 0.000382023 0.000389655 0.000397345 0.000333985 0.000357069 0.000444567 0.000533918 0.000440332 0.000438757 0.000406672 0.000480139 0.000527912 0.000534425 0.000582377 0.000525512 0.000463497 0.000485514 0.000499774 0.000524064 0.000392006 0.00052441 0.000464093 0.000459971 0.000426052 0.000373304 0.000501652 0.000483855 0.00044405 0.000405614 0.000425075 0.000464441 0.000468624 0.000479557 0.000392652 0.000413285 0.000372745 0.000330245 0.000393952 0.00032152 0.000324855 0.000336789 0.000297852 0.000382483 0.000278744 0.000350431 0.000352126 0.000316976 0.00024332 0.000278267 0.000305111 0.000315169 0.000254818 0.000277639 0.000286419 0.000230635 0.000265625 0.000246345 0.000248594 0.000196619 0.000269501 0.000169338 0.000254119 0.000240073 0.000215078 0.000237307 0.000209239 0.000274752 0.000291545 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.70147e-07 0 1.23888e-06 3.86346e-06 8.26821e-06 2.70955e-05 7.53316e-05 0.000170575 0.000357076 0.000815473 0.00166031 0.00298113 0.0052964 0.00884674 0.0136893 0.020305 0.028445 0.0380359 0.0479871 0.0578274 0.0657958 0.07197 0.0759876 0.0757947 0.0729565 0.0672316 0.0593166 0.0506544 0.0415718 0.0331331 0.0257484 0.0192288 0.0141299 0.0100206 0.00690588 0.00479351 0.00337533 0.00240322 0.00146333 0.00114347 0.000959428 0.000734811 0.000660147 0.000577515 0.00049435 0.000464719 0.000433008 0.000487133 0.000408131 0.000510736 0.000378854 0.000268223 0.000441642 0.000357228 0.000402823 0.000427419 0.000398127 0.000385585 0.000383767 0.000392886 0.000333046 0.000342024 0.000440174 0.000519383 0.000423112 0.000436439 0.000412462 0.000477259 0.000518794 0.000525991 0.000581658 0.000526121 0.00046567 0.000485124 0.000500723 0.000525274 0.000396583 0.000534389 0.00046903 0.000463179 0.000431232 0.000372794 0.000511607 0.000490439 0.000454167 0.000405424 0.000448083 0.0004567 0.000480935 0.000485213 0.000390061 0.000419492 0.000359185 0.00033695 0.000413634 0.00033344 0.000335431 0.000346349 0.0003133 0.000401131 0.000278204 0.000374062 0.0003623 0.000318335 0.00024618 0.000283824 0.000303051 0.000324806 0.000263137 0.00028379 0.000294182 0.000237278 0.000269345 0.000258072 0.000269257 0.000206992 0.000280956 0.000175178 0.000243185 0.000240883 0.000217411 0.000238506 0.00021131 0.000288055 0.000296827 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.79475e-07 2.67547e-06 3.2293e-06 1.14554e-05 3.21864e-05 7.58921e-05 0.000181316 0.000413199 0.00087903 0.0017366 0.00311473 0.00553802 0.00909655 0.0140659 0.0207935 0.0289178 0.0383874 0.0483735 0.0577168 0.0658651 0.0723038 0.0753247 0.0756177 0.0728013 0.0663862 0.0593145 0.0504376 0.0413154 0.0329981 0.0255469 0.0191701 0.013968 0.00977101 0.00693311 0.00487286 0.00346622 0.00219568 0.00156774 0.0012542 0.000920927 0.000776932 0.000661989 0.000555707 0.000506694 0.00046945 0.000506292 0.000413437 0.000523546 0.000381553 0.000262801 0.000442353 0.000357708 0.000391174 0.000427649 0.000392315 0.000391309 0.000388725 0.000394476 0.000331028 0.000327289 0.000427783 0.000502498 0.00040995 0.000434282 0.000412572 0.000478609 0.000512815 0.000509603 0.000578771 0.000525083 0.000459191 0.000489352 0.000496404 0.000531073 0.000407576 0.000541916 0.000467778 0.000466558 0.000432464 0.000375755 0.000520912 0.000491439 0.000467257 0.000405564 0.000474498 0.00045246 0.000491096 0.000479417 0.000391101 0.000421021 0.000347733 0.000350108 0.000428224 0.000343698 0.000345808 0.000358108 0.000321645 0.000420449 0.000277313 0.000392235 0.0003622 0.000320894 0.00025042 0.000288522 0.00030581 0.000330961 0.000274269 0.0002914 0.000299137 0.000248865 0.000275764 0.000266123 0.000289971 0.000221529 0.000293969 0.000179378 0.000233812 0.000248685 0.000220956 0.000242703 0.000221418 0.000295127 0.000296006 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.01828e-06 9.59793e-07 3.98492e-06 1.09588e-05 3.57521e-05 8.07437e-05 0.000202387 0.000443381 0.000942443 0.00182989 0.00327486 0.00576704 0.00937915 0.0144222 0.0210753 0.0294767 0.0387957 0.0484923 0.0578369 0.0661742 0.0722007 0.075289 0.0755634 0.0720138 0.0663521 0.0588518 0.0500417 0.0410771 0.0328224 0.0253017 0.0190639 0.0138067 0.00983874 0.0070688 0.00488041 0.0032639 0.00223652 0.00169175 0.00119894 0.000975733 0.000782943 0.000639478 0.000551519 0.000507574 0.000540907 0.000420595 0.000540493 0.00038825 0.000264482 0.000453369 0.000360706 0.000381465 0.000423833 0.000387113 0.000383274 0.000392584 0.000396365 0.000335863 0.000323826 0.000425726 0.000477226 0.000388752 0.000426671 0.000408172 0.000473998 0.000511115 0.00049989 0.000572277 0.00052709 0.000452273 0.000491911 0.000493344 0.000534142 0.00041804 0.000547431 0.000473957 0.000464119 0.000438986 0.000377115 0.000532056 0.000496312 0.000475023 0.000404385 0.000502076 0.0004538 0.000498506 0.000472298 0.000389711 0.000420472 0.000334813 0.000356572 0.000440017 0.000355188 0.000355416 0.000358398 0.000334342 0.000434041 0.000280555 0.000410477 0.000365251 0.000317825 0.000264219 0.000300656 0.00030752 0.000340678 0.0002852 0.000300891 0.000302673 0.00025939 0.000279974 0.000271087 0.000311645 0.000237038 0.000305824 0.000187698 0.000222999 0.000256196 0.000226635 0.00024644 0.00022387 0.000300528 0.000292115 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.29972e-07 1.69784e-06 4.83946e-06 1.77211e-05 3.36207e-05 0.000105331 0.000220285 0.00048695 0.000992584 0.00191561 0.00343889 0.00590756 0.00973345 0.0147468 0.0217201 0.0299293 0.0391243 0.0488094 0.0584003 0.0661394 0.0720999 0.0754631 0.0746464 0.071242 0.0660522 0.0581652 0.0492984 0.0408224 0.0327785 0.0253126 0.0186833 0.0138118 0.00984081 0.00698326 0.0047485 0.00332614 0.00238469 0.00165591 0.00126842 0.000957647 0.000762292 0.000625961 0.00057303 0.000570778 0.000430537 0.00055715 0.000400475 0.000263641 0.000454871 0.000369651 0.000366006 0.000423863 0.000384702 0.00039215 0.00040149 0.000405954 0.000339141 0.000319682 0.000417798 0.000454324 0.000374351 0.000422007 0.000401982 0.000474448 0.000514375 0.000495273 0.00056876 0.00051876 0.000447036 0.000488643 0.000487925 0.000532413 0.000423156 0.00055672 0.000460048 0.000463049 0.000443765 0.000388018 0.000533105 0.00049226 0.000481847 0.000406813 0.000524843 0.00044971 0.000504246 0.000472028 0.000390931 0.000410276 0.000321213 0.000373804 0.000454327 0.000364916 0.000363463 0.000371097 0.000351101 0.000446873 0.000282156 0.000425412 0.000366481 0.000317396 0.000271758 0.000308273 0.000309649 0.000348043 0.000298054 0.000308542 0.000302544 0.000270596 0.000282384 0.000278849 0.000329228 0.000253879 0.00031694 0.000190888 0.000218698 0.000256946 0.000227155 0.000249028 0.000232277 0.00030756 0.000294926 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.05865e-06 1.93978e-06 7.7961e-06 1.58745e-05 3.90381e-05 9.72711e-05 0.000254436 0.000487542 0.00104854 0.00195924 0.00360327 0.00615295 0.00995684 0.0151638 0.0221289 0.0301943 0.0395542 0.0492012 0.0583939 0.066654 0.0724081 0.0748974 0.0744868 0.0715702 0.0652004 0.0574114 0.0493492 0.0405922 0.0325333 0.0247375 0.0186494 0.0137037 0.0099272 0.00686342 0.00472687 0.00348475 0.00231243 0.00172782 0.00123476 0.000960802 0.000760276 0.000650429 0.000618966 0.000457298 0.000585038 0.000418498 0.000273485 0.000460149 0.000387861 0.000353687 0.000423993 0.000388754 0.000386686 0.000411396 0.000407133 0.000348712 0.000320522 0.00041639 0.000426723 0.000367954 0.000412837 0.000388842 0.000470318 0.000507626 0.000490856 0.000559219 0.000508643 0.000436703 0.000491731 0.000487575 0.000530983 0.000434399 0.000569842 0.000464444 0.000459051 0.00045787 0.00039419 0.000547498 0.000489348 0.000494707 0.000407163 0.000554966 0.00045798 0.000504766 0.000470166 0.000396223 0.000404289 0.000309631 0.000391115 0.000467628 0.000376266 0.000372011 0.000379846 0.000364588 0.000455727 0.000284078 0.000439366 0.000370342 0.000317256 0.000282067 0.000318458 0.000314647 0.000360623 0.000309966 0.000317633 0.000307079 0.000282893 0.000290313 0.00028616 0.000346291 0.000266694 0.000326497 0.000200697 0.000217717 0.000262327 0.000233915 0.000251636 0.000239003 0.00031035 0.000285933 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.21986e-06 2.31884e-06 5.64515e-06 1.59811e-05 4.26949e-05 0.000115372 0.000243331 0.000539048 0.00113245 0.00212196 0.00387374 0.00639075 0.0102009 0.0157089 0.0224164 0.0304891 0.0399688 0.0494523 0.0589064 0.0668321 0.0719804 0.0747704 0.074238 0.0706974 0.0646107 0.0572858 0.0489508 0.0404795 0.0318758 0.0246414 0.018695 0.0136293 0.00972736 0.00681619 0.00495061 0.00334843 0.00241405 0.00165365 0.00125031 0.000960254 0.000770207 0.00070122 0.000504863 0.000610928 0.00044041 0.000292381 0.000461381 0.00040737 0.000346217 0.000421116 0.000387423 0.000381503 0.000421142 0.000417332 0.000357694 0.00032813 0.000414623 0.00040401 0.00035812 0.000400332 0.000375492 0.000460196 0.000518684 0.000490047 0.000542425 0.000501022 0.000426029 0.000491151 0.000483805 0.000521484 0.000442863 0.000572675 0.000459988 0.000459331 0.000462679 0.000408934 0.000552075 0.000475161 0.000498229 0.000414157 0.000579447 0.00046138 0.000509727 0.000466912 0.000399253 0.000396062 0.000306563 0.000404334 0.000473909 0.000386424 0.000372331 0.000382626 0.000379216 0.000463453 0.000294384 0.000452511 0.000368012 0.000325832 0.000291946 0.000324705 0.000324224 0.000368189 0.000325453 0.000320913 0.000313852 0.000290867 0.000290503 0.000292653 0.000362884 0.000282043 0.000338811 0.000207437 0.000220908 0.000263027 0.000234876 0.000255963 0.000244577 0.00030881 0.00027628 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.7998e-07 1.37931e-06 1.34122e-06 4.53746e-06 1.98823e-05 3.9281e-05 0.000114301 0.000261564 0.000627964 0.0011621 0.00225227 0.00391158 0.00665009 0.0106655 0.0158692 0.0227281 0.0313565 0.0405211 0.0500192 0.0592212 0.0665906 0.0719395 0.0746344 0.0734734 0.0700057 0.0644167 0.0569425 0.0484559 0.0396704 0.03186 0.0245374 0.0186288 0.0136416 0.0095648 0.00696946 0.00478146 0.00349443 0.00235392 0.00168277 0.00125253 0.000937019 0.000825585 0.000592283 0.000664917 0.000477096 0.000320051 0.000463554 0.000427708 0.000344427 0.000418029 0.000390955 0.000384615 0.000435407 0.000417362 0.000363959 0.000342545 0.00041635 0.000380857 0.000354492 0.000387418 0.000358392 0.000457326 0.000519984 0.000497831 0.000530297 0.00048613 0.000411972 0.000492601 0.000474446 0.000521035 0.000457974 0.000577229 0.000459237 0.000455363 0.000471034 0.000419297 0.000564269 0.000463915 0.000503663 0.000416924 0.000599268 0.000469491 0.000508576 0.000466762 0.000411997 0.000391344 0.000303226 0.000422245 0.000481219 0.000398184 0.000380148 0.000389196 0.000389162 0.00046834 0.000296555 0.000464866 0.000369252 0.000324143 0.000306815 0.000336869 0.000325914 0.000378617 0.000337005 0.000333745 0.000317978 0.000291718 0.000298822 0.000299066 0.000371355 0.000297532 0.000343445 0.000218327 0.000220528 0.000263157 0.000236639 0.000258781 0.000254795 0.0003076 0.000271999 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.90265e-07 1.46918e-06 8.761e-06 1.78896e-05 5.59746e-05 0.000122871 0.000291126 0.000639885 0.00131458 0.00232698 0.00409487 0.00691056 0.0107403 0.0161044 0.0234641 0.0318258 0.040689 0.0504221 0.0592666 0.0665859 0.0724213 0.0738621 0.0729677 0.0697575 0.0640142 0.0565484 0.0477586 0.0395529 0.0316599 0.0246829 0.0182527 0.0133772 0.00990733 0.00689671 0.00493897 0.00336259 0.00233217 0.00169697 0.00119277 0.00101488 0.000717828 0.000732295 0.000531525 0.000358805 0.000476693 0.000468835 0.000349637 0.000421336 0.000401268 0.000389008 0.000453539 0.000421241 0.000375828 0.000355938 0.000418487 0.000362193 0.000356431 0.000372586 0.000341132 0.000449475 0.000519734 0.000496392 0.000518958 0.000467093 0.000401528 0.000486873 0.000472117 0.000514886 0.000468287 0.00057857 0.000459527 0.000449076 0.000479329 0.000432441 0.000568566 0.000455751 0.00051287 0.000424598 0.000610091 0.000478132 0.000509006 0.000469695 0.0004233 0.000386026 0.000300308 0.000441948 0.000490835 0.000408353 0.000381668 0.000389136 0.000392333 0.000475805 0.000305111 0.000475542 0.000370172 0.000326492 0.000321944 0.000342056 0.000329023 0.000389635 0.000358017 0.000340705 0.000329197 0.000298592 0.000307291 0.000306438 0.000384137 0.000310658 0.000348499 0.000228387 0.000223479 0.000266028 0.000242898 0.000269073 0.00026097 0.000305579 0.000267217 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.69513e-07 2.27026e-06 7.15382e-06 2.46953e-05 5.72379e-05 0.000150012 0.000312864 0.00074005 0.00132799 0.00237926 0.00437251 0.00710417 0.0110818 0.0167085 0.0236804 0.0318145 0.0413113 0.0509908 0.0594009 0.0671966 0.0714954 0.0733359 0.0727594 0.0691234 0.0635574 0.0557643 0.0473914 0.0392049 0.0315664 0.0243529 0.0182378 0.0136186 0.00969089 0.00693042 0.00475634 0.00339756 0.00240321 0.00160647 0.00132722 0.000905195 0.000857588 0.000605666 0.000423777 0.000489842 0.000505974 0.000365606 0.000424323 0.000415164 0.00039203 0.000462886 0.000422491 0.000389116 0.000370873 0.000420763 0.000351397 0.000360529 0.000362927 0.000321002 0.000448695 0.000520484 0.000506795 0.000499706 0.000457934 0.000396812 0.000475699 0.000464108 0.000509226 0.00047972 0.000579421 0.00046163 0.000444858 0.00048542 0.000446214 0.00057961 0.000444625 0.000515392 0.000431572 0.000622737 0.000487822 0.000510257 0.000477635 0.000436013 0.00037726 0.000300008 0.000454446 0.000498604 0.000423655 0.000388606 0.000390476 0.000402399 0.000476714 0.000311915 0.00048076 0.000370402 0.000329601 0.000337623 0.000348144 0.000332622 0.000401724 0.000375315 0.000357927 0.000333393 0.000304235 0.000308291 0.000316866 0.000385007 0.000322262 0.000354791 0.000237247 0.000233902 0.000267668 0.000247855 0.000275968 0.000277033 0.000303249 0.000261445 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.29535e-07 8.00091e-08 1.881e-06 1.4529e-05 2.30171e-05 7.71858e-05 0.000147764 0.00036829 0.000708099 0.00142751 0.00260829 0.00450575 0.00731978 0.0115599 0.0171704 0.0241541 0.0325135 0.0416503 0.0511471 0.0599889 0.06673 0.0710519 0.0732807 0.0722899 0.0692364 0.0626953 0.0553678 0.0473696 0.038993 0.0311922 0.0241541 0.0182476 0.0135064 0.00979107 0.00671644 0.00483512 0.0034375 0.00226117 0.00175914 0.00120012 0.00105103 0.000732197 0.000509547 0.000523301 0.000557095 0.000385995 0.000431965 0.000436652 0.000403157 0.000471852 0.000422231 0.000406341 0.000390163 0.000424638 0.00034175 0.000361598 0.000349893 0.000305432 0.000445014 0.000517934 0.00051358 0.000479355 0.000447667 0.000389083 0.000465084 0.000457578 0.000493019 0.000487585 0.000573696 0.000461059 0.000442968 0.000486292 0.000458588 0.000588676 0.000434981 0.000511289 0.000443691 0.000625483 0.000496003 0.000506036 0.000488858 0.000446316 0.000375611 0.000309321 0.000466664 0.00050152 0.000429911 0.000392505 0.000389236 0.000408622 0.000478663 0.000318989 0.000485228 0.000381356 0.000335039 0.000357661 0.000353861 0.000342538 0.000412692 0.00038982 0.000368728 0.000344852 0.000311108 0.00031965 0.000326745 0.000385718 0.000331223 0.000357787 0.000242577 0.000241395 0.000268998 0.00025153 0.000283342 0.000287061 0.000303979 0.000257604 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.09826e-07 0 5.8031e-07 6.34393e-06 9.80451e-06 4.11724e-05 7.23284e-05 0.000179775 0.000380983 0.00077439 0.00153631 0.00267931 0.00462629 0.00760505 0.0118943 0.0174515 0.0245586 0.0329163 0.0422176 0.051623 0.0598134 0.0663282 0.0709343 0.0732195 0.0725924 0.0682572 0.062636 0.054988 0.047108 0.0388269 0.0309348 0.0239175 0.0182128 0.0134598 0.00953343 0.00678245 0.00492059 0.00329251 0.00244873 0.00165127 0.00133662 0.000915767 0.000649165 0.000586653 0.000627455 0.000431762 0.000434512 0.000461131 0.000418997 0.000483747 0.000417921 0.000412326 0.000408201 0.000428781 0.00034271 0.000372182 0.000344729 0.000294492 0.000445754 0.000511895 0.000519665 0.00046354 0.000440725 0.000386499 0.00045283 0.00044359 0.000493479 0.000497748 0.000566379 0.000470132 0.000444438 0.000486342 0.000472242 0.000583049 0.000424395 0.000508437 0.000454921 0.000621615 0.000506893 0.000505086 0.000500651 0.000458659 0.000375791 0.000316386 0.000482635 0.000499053 0.000443512 0.000403002 0.000388836 0.000413485 0.000474676 0.000332498 0.000485068 0.000381446 0.000336538 0.00037308 0.000354081 0.000347707 0.000425292 0.000403064 0.00038864 0.000354682 0.000310968 0.00032373 0.000342108 0.000386218 0.000341085 0.000360913 0.000252337 0.000251118 0.000272269 0.00025832 0.000292934 0.000301733 0.000303639 0.000256113 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.19709e-07 0 1.90102e-07 1.91118e-06 5.38698e-06 1.50872e-05 3.02942e-05 8.60723e-05 0.000179577 0.000393822 0.000834287 0.00164013 0.00277951 0.00475924 0.00779197 0.0121724 0.0179077 0.0250611 0.0334303 0.0427324 0.0516785 0.0596888 0.0665274 0.070957 0.0729941 0.0715798 0.0680764 0.0618564 0.0548458 0.0469222 0.0384697 0.0306619 0.0239293 0.0182281 0.0131499 0.00954007 0.00693412 0.00473409 0.00340688 0.00232571 0.0017372 0.00122429 0.000851836 0.000702221 0.000715176 0.000480938 0.000461454 0.000493523 0.000439441 0.000497682 0.000419221 0.000424375 0.000430263 0.000433215 0.000346658 0.000379508 0.000337507 0.000284862 0.000442504 0.000500417 0.000523413 0.00044279 0.000440425 0.000380712 0.000443375 0.000435491 0.000484241 0.000504274 0.000551986 0.000475309 0.000437131 0.000482835 0.000476573 0.000587846 0.00041427 0.000509237 0.000473944 0.000613277 0.000517214 0.000506686 0.0005166 0.000467481 0.000379359 0.0003248 0.000495913 0.000499832 0.000449887 0.000413668 0.000391466 0.000415606 0.000475315 0.000346797 0.000485638 0.000395621 0.000344165 0.000393108 0.000359138 0.000356234 0.000439393 0.000419872 0.000403202 0.000367899 0.00031514 0.000335789 0.000352916 0.000382527 0.000351648 0.000362431 0.000257897 0.000265062 0.000272849 0.00026528 0.000304915 0.000316455 0.000303979 0.000259335 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.22763e-06 6.39882e-06 1.16901e-05 3.7541e-05 8.2924e-05 0.000189764 0.000458944 0.000887282 0.00163161 0.00287229 0.0049881 0.00813589 0.0124923 0.0183976 0.0255374 0.0339839 0.0428874 0.0515845 0.0595821 0.0663456 0.0712294 0.0723616 0.0712674 0.067598 0.0617117 0.0548317 0.0462284 0.0381218 0.0305092 0.023817 0.0177989 0.013226 0.00964857 0.00666439 0.00486402 0.00338708 0.00236742 0.0016587 0.00114884 0.000895182 0.000840555 0.000574852 0.000496607 0.000536929 0.000464948 0.000506129 0.000421041 0.000434117 0.000450483 0.000436599 0.000354246 0.000383335 0.000333872 0.000277232 0.000438463 0.00048827 0.00052702 0.000425566 0.000430787 0.000381553 0.00043226 0.000424342 0.000476172 0.000503814 0.000536101 0.000477912 0.000435862 0.000482785 0.000482555 0.000589805 0.000405265 0.000501191 0.000485964 0.000602325 0.000521294 0.000504456 0.000531057 0.000481515 0.000385726 0.000340139 0.000507671 0.0005012 0.000457404 0.000417637 0.000395605 0.000415546 0.000472607 0.000356413 0.000484078 0.000403944 0.000355761 0.000410837 0.000368394 0.000363012 0.000446338 0.00042768 0.000419764 0.000376741 0.000317602 0.000346938 0.000365961 0.000376196 0.000360558 0.000366975 0.000268217 0.000275695 0.00027511 0.000275695 0.000310121 0.000329936 0.000302938 0.000265657 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.09547e-07 2.74949e-06 6.04486e-06 1.21803e-05 3.44075e-05 8.76758e-05 0.000215485 0.000457626 0.000891992 0.00171145 0.00302864 0.00518554 0.0084725 0.0128937 0.0186838 0.0260171 0.034121 0.0430645 0.0516862 0.0600768 0.0668694 0.0706782 0.0723198 0.0711822 0.067265 0.0617789 0.054253 0.0458885 0.0380178 0.0303343 0.023368 0.0178418 0.01336 0.00941123 0.0068403 0.00487366 0.0034188 0.00229797 0.00163659 0.00114667 0.00104932 0.000702344 0.000563077 0.000598742 0.000505945 0.000519413 0.000432079 0.000449173 0.000468281 0.000440224 0.000377588 0.000396348 0.000342132 0.000278042 0.000441064 0.000477632 0.000529838 0.000411489 0.000430537 0.00037935 0.000423474 0.000411913 0.000468723 0.000503644 0.000521587 0.000477161 0.000432313 0.000475642 0.000482755 0.000584448 0.000399312 0.000495747 0.00050114 0.000591933 0.000528325 0.000507746 0.000547926 0.000487096 0.000392544 0.000350951 0.000518038 0.000498774 0.000472386 0.000427804 0.000400385 0.000420069 0.000474736 0.000372643 0.000483828 0.000412236 0.000360909 0.000425376 0.000371852 0.000372778 0.000457887 0.00043726 0.000435315 0.000389149 0.000324185 0.000354277 0.000379216 0.000367764 0.000369209 0.000368383 0.000276516 0.000285878 0.00027894 0.000289444 0.000317006 0.000345649 0.000304039 0.000272229 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.71968e-06 4.56611e-06 4.45012e-06 1.49889e-05 3.90503e-05 9.93485e-05 0.000236275 0.000473017 0.000987681 0.0017965 0.0031267 0.00542544 0.00868516 0.0131588 0.0192051 0.0262801 0.0344798 0.0435868 0.0524873 0.0607178 0.0665499 0.0706278 0.0719012 0.0707739 0.0669327 0.0609718 0.0534209 0.0457645 0.0376274 0.0298268 0.0233346 0.0179257 0.0129287 0.00952045 0.00680247 0.00493499 0.00329826 0.00227078 0.00157659 0.00131951 0.000894301 0.000678175 0.000692446 0.000561882 0.000536347 0.000449555 0.000463201 0.000485759 0.000446744 0.000396372 0.000399746 0.000348045 0.000276062 0.000435283 0.000469533 0.000524692 0.00040019 0.000430308 0.000384507 0.000409001 0.000403994 0.000458815 0.000507092 0.000493391 0.000472134 0.000426516 0.000467017 0.000482105 0.000582799 0.000390438 0.000490904 0.000515508 0.000584538 0.000537765 0.000508996 0.000560711 0.000498489 0.000406198 0.000364021 0.000533018 0.000496457 0.000481174 0.000439871 0.000411534 0.00042295 0.000469639 0.000387362 0.000477611 0.00042338 0.000379521 0.000441654 0.000382667 0.000378946 0.000469766 0.000441315 0.000451587 0.000396481 0.000331189 0.000365706 0.000396267 0.000366054 0.000380773 0.000376632 0.000273656 0.000297632 0.000286432 0.000294812 0.000325349 0.000358809 0.00031069 0.000282942 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.42878e-06 2.57007e-06 7.34947e-06 1.50124e-05 4.05598e-05 0.000114132 0.000252307 0.000543046 0.00103477 0.00184919 0.0033632 0.00563112 0.00886143 0.0136825 0.0195228 0.026527 0.0350166 0.043714 0.0529497 0.0604233 0.066691 0.070451 0.0717326 0.0704324 0.0663668 0.0606263 0.0534172 0.0452716 0.0371014 0.0298028 0.0234648 0.0174333 0.0131458 0.00945882 0.00678641 0.00481237 0.00326671 0.00223623 0.00175349 0.00121222 0.000857336 0.000822534 0.000656044 0.000584387 0.000475071 0.000486191 0.000504087 0.0004496 0.000422964 0.000399476 0.000365844 0.000285232 0.000438513 0.000462624 0.000521244 0.000391299 0.000438138 0.000385108 0.000405443 0.000393036 0.000457645 0.00051023 0.00047117 0.000471564 0.000422078 0.000459503 0.000475213 0.000572164 0.000384395 0.000483288 0.000525109 0.000570919 0.000538686 0.000507096 0.00056846 0.000505091 0.000413765 0.000381258 0.000548898 0.00050153 0.000489911 0.000446709 0.000423784 0.000424991 0.000469559 0.00039992 0.000471283 0.000435814 0.000395395 0.000452553 0.000395521 0.000389763 0.000473568 0.000440494 0.000466168 0.000402805 0.000337623 0.000378655 0.00041224 0.000358703 0.000383887 0.000379289 0.000282536 0.000304494 0.000292143 0.000308772 0.000329606 0.000366706 0.000312441 0.000295286 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.79422e-07 4.60012e-07 3.59974e-06 6.47674e-06 2.2541e-05 6.35542e-05 0.00013364 0.000268654 0.000553574 0.001113 0.00196514 0.00344537 0.00580172 0.00924399 0.0140555 0.0196461 0.0269586 0.0352561 0.0445248 0.0526752 0.0605244 0.0666783 0.0699117 0.0720174 0.070007 0.06603 0.0599569 0.0526534 0.0446759 0.0370271 0.0299014 0.0227718 0.0176007 0.0130084 0.00936762 0.00669345 0.00476557 0.00320324 0.00239785 0.00162709 0.00115737 0.00102378 0.000769469 0.000661207 0.000523142 0.000521789 0.000524157 0.000459016 0.000462341 0.000413058 0.000379917 0.000293832 0.000440963 0.000462924 0.000518286 0.000386863 0.000441414 0.00038707 0.000403174 0.000388486 0.000445767 0.000509051 0.000442343 0.00046919 0.000413742 0.000447251 0.000470281 0.000566767 0.000376091 0.000482958 0.000525379 0.000556349 0.000543896 0.000513627 0.000575819 0.000519325 0.000423241 0.000398276 0.0005677 0.000503557 0.000495246 0.000459025 0.000440253 0.000432455 0.000463732 0.000417281 0.000466735 0.000449028 0.000406781 0.000463822 0.000409464 0.000400629 0.00047563 0.000440013 0.00048389 0.000414284 0.000350109 0.000394233 0.000428521 0.000354732 0.000397794 0.000388267 0.000282996 0.000310846 0.000298514 0.000318436 0.000335082 0.000379536 0.000315151 0.00030813 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.9983e-08 1.10003e-07 2.19984e-07 3.74811e-06 8.30405e-06 2.25766e-05 6.95658e-05 0.000139875 0.000276337 0.000586464 0.00112807 0.00208517 0.00365622 0.00604337 0.00963346 0.0140846 0.0201306 0.0273127 0.0361767 0.0445341 0.0530219 0.0608403 0.0662907 0.07042 0.0711594 0.0696183 0.0656548 0.0594083 0.0522567 0.0446971 0.0369647 0.0290304 0.0229442 0.0174216 0.012852 0.00922275 0.00662537 0.00461366 0.00341553 0.00230646 0.00160966 0.00133334 0.000974465 0.000770363 0.000604856 0.000570906 0.000562396 0.000483608 0.000498809 0.000424841 0.000399693 0.000306042 0.000442234 0.000463084 0.000519086 0.000383926 0.000443042 0.000390454 0.000395548 0.000383057 0.000436908 0.000512668 0.000423606 0.00046204 0.000407205 0.000442302 0.000461899 0.000549547 0.000369147 0.000477064 0.000537748 0.000542811 0.000542276 0.000516807 0.000580274 0.000522095 0.000431457 0.000412875 0.000578847 0.000505964 0.000505884 0.000465993 0.000457482 0.000439009 0.000466041 0.000435202 0.000465836 0.000461222 0.000426133 0.000479561 0.000427706 0.000416504 0.000469335 0.000435609 0.000493091 0.000423795 0.000356313 0.000410692 0.000441387 0.000348911 0.000400187 0.0003937 0.000283916 0.000318638 0.000306255 0.000330583 0.00033773 0.000389844 0.000320763 0.000318834 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.70018e-07 0 2.81858e-06 3.15154e-06 1.13183e-05 3.80986e-05 7.91588e-05 0.000141861 0.000295871 0.000612708 0.00119104 0.00216054 0.00381468 0.00629953 0.00979259 0.0145149 0.0204429 0.0280885 0.0362265 0.0448062 0.0531034 0.0605713 0.0666906 0.0701784 0.0710236 0.0691172 0.0648768 0.0588452 0.0519284 0.0445013 0.036302 0.0292438 0.0226805 0.0170999 0.0126152 0.00923918 0.00657867 0.00482893 0.00329157 0.00226788 0.0017877 0.00125947 0.000971313 0.000718095 0.000654492 0.000614598 0.00051528 0.000547734 0.000447148 0.000420568 0.000322672 0.000448125 0.000466034 0.00051382 0.000385454 0.000448516 0.000391786 0.000393739 0.000385546 0.000440048 0.00051074 0.000402546 0.00045442 0.000397969 0.000435329 0.000453647 0.000540731 0.000368207 0.00047157 0.000536849 0.000533331 0.000542156 0.000519417 0.000579463 0.000526776 0.000439054 0.000428973 0.000593147 0.000513962 0.000513851 0.00047688 0.00048003 0.000447533 0.000469339 0.000454244 0.000461897 0.000472976 0.000448884 0.000484251 0.000452054 0.000422952 0.000468505 0.000428521 0.000500422 0.000425713 0.000366048 0.000423491 0.000454582 0.000349561 0.000414074 0.000402129 0.000288216 0.000321479 0.000317687 0.000344173 0.000335721 0.000398411 0.000318742 0.00033639 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.30004e-07 0 3.19839e-07 1.19058e-06 3.60627e-06 1.42732e-05 3.69055e-05 7.1415e-05 0.000157285 0.00033144 0.000677274 0.00129217 0.00223711 0.00395743 0.00644827 0.00992612 0.0148187 0.0209466 0.0283591 0.0366307 0.0452342 0.0532976 0.0613001 0.0665842 0.0697165 0.0704996 0.0684394 0.0645065 0.0586976 0.0518315 0.0437775 0.0361762 0.0289407 0.0225493 0.0170804 0.0127053 0.00911935 0.00663114 0.00468365 0.00321983 0.00241048 0.00165661 0.00125243 0.00090643 0.000772868 0.000691265 0.000554591 0.000601506 0.000467836 0.000459332 0.000340962 0.000463567 0.000475962 0.000510852 0.000388321 0.000448915 0.000392707 0.000395308 0.000384117 0.000437028 0.000514017 0.000386201 0.000450915 0.000389043 0.000433566 0.000446505 0.000525829 0.000365055 0.000472431 0.000533402 0.000524683 0.000538996 0.000523897 0.000570633 0.000530057 0.000446311 0.00044619 0.000609107 0.000525686 0.000515773 0.000484877 0.000499599 0.000452796 0.000463832 0.000468083 0.000463626 0.000486851 0.000467257 0.00049028 0.000472324 0.000434238 0.000463451 0.00042697 0.000504802 0.000433275 0.000378355 0.000443649 0.000462723 0.000354922 0.000415255 0.000406673 0.000289846 0.000325691 0.00033239 0.000354317 0.000336891 0.000399642 0.000321393 0.000347413 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.29733e-07 7.00342e-07 1.36858e-06 5.66129e-06 1.09357e-05 3.18555e-05 7.52372e-05 0.000166549 0.000343651 0.000700994 0.0013432 0.00235743 0.00406063 0.00659185 0.0103766 0.0152469 0.0213752 0.0286934 0.036989 0.0452495 0.0541656 0.0609909 0.0664446 0.0695525 0.0701593 0.0683961 0.0646315 0.0584864 0.050907 0.0435716 0.0357944 0.028696 0.0221407 0.0171064 0.0124969 0.00917993 0.00657813 0.00465928 0.0033832 0.00229561 0.00167289 0.00118783 0.000992683 0.000809074 0.000636946 0.00068175 0.000509252 0.000493102 0.000365812 0.000479279 0.00048442 0.000517297 0.000388721 0.000452041 0.000391205 0.000396367 0.000389686 0.000438808 0.000516636 0.00037521 0.000442694 0.000381207 0.000430501 0.000437442 0.00050559 0.000363664 0.000464145 0.000530655 0.000513159 0.000529465 0.000522197 0.000571944 0.000529177 0.000451639 0.000457092 0.000618954 0.000543041 0.000529344 0.000491615 0.000520238 0.000461961 0.000465192 0.000490266 0.000458878 0.000499365 0.000489178 0.00049965 0.000495113 0.000443625 0.000451392 0.000431594 0.000515694 0.000437901 0.000386379 0.000461787 0.000472003 0.000356542 0.000423495 0.000412845 0.000289646 0.000327791 0.000339101 0.000366194 0.000327708 0.00039693 0.000325434 0.000364889 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.00391e-08 1.48846e-06 2.25051e-06 5.20795e-06 1.66072e-05 3.15692e-05 8.13468e-05 0.000178325 0.000394944 0.000778664 0.0014172 0.00250621 0.00438924 0.00688708 0.0105453 0.0155227 0.0217301 0.0290456 0.0371179 0.0461168 0.0541297 0.0608723 0.0665343 0.0691016 0.0700775 0.0687771 0.0640623 0.0579738 0.0507837 0.0433951 0.0356592 0.028323 0.0223368 0.0167601 0.0123816 0.0091056 0.00654053 0.0047997 0.00330733 0.00232415 0.00163444 0.00128661 0.000977583 0.000759181 0.000783128 0.000577062 0.000537559 0.000408122 0.000511744 0.000502977 0.000519136 0.000399171 0.000452401 0.000391496 0.000402135 0.000396745 0.000440898 0.000517595 0.000371547 0.000445648 0.00037454 0.000428807 0.000428179 0.000494946 0.000367476 0.000462704 0.000517226 0.000501434 0.000521914 0.000523677 0.000565226 0.000522695 0.000458526 0.000468424 0.000625508 0.000556192 0.000526161 0.000499223 0.000533247 0.000465763 0.000458756 0.000503084 0.000465995 0.000509608 0.000512829 0.000502489 0.000514494 0.000457811 0.000450481 0.000432335 0.000521764 0.000439489 0.000395794 0.000480245 0.000478236 0.000357653 0.000425908 0.000417619 0.000286316 0.000332813 0.000348733 0.000372143 0.000328357 0.000398671 0.000330285 0.000378283 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.09163e-07 4.60104e-07 4.41826e-06 5.94542e-06 1.13276e-05 3.58589e-05 8.92273e-05 0.000193272 0.000418739 0.000802528 0.00145803 0.002556 0.00445764 0.00708434 0.0108408 0.0159768 0.0221092 0.0295527 0.0378961 0.0462118 0.0539629 0.0611191 0.0660153 0.0694766 0.0697538 0.0679087 0.0636479 0.0577181 0.0505187 0.0425714 0.035372 0.0283522 0.0218236 0.0167306 0.012478 0.00909721 0.00662564 0.00464874 0.00323463 0.0022676 0.00172775 0.00126839 0.000948934 0.00090189 0.000667899 0.00059501 0.000450003 0.000549219 0.000524533 0.000528509 0.000412339 0.000458094 0.000393879 0.000401125 0.000406434 0.000445807 0.000520933 0.000369355 0.000446699 0.000368332 0.000423117 0.000421148 0.000475336 0.000367536 0.00045723 0.00051289 0.000495983 0.000508604 0.000513697 0.000552471 0.000520155 0.000457376 0.000478386 0.00062942 0.000561595 0.000531916 0.000505631 0.000553786 0.000487615 0.000456667 0.000518544 0.000464906 0.000517301 0.000530562 0.000511529 0.000530676 0.00045989 0.000445898 0.00043691 0.000521064 0.000443595 0.000398716 0.000491324 0.000479554 0.000362023 0.000423044 0.000423821 0.000287356 0.000335684 0.000363936 0.000382317 0.000327658 0.00039698 0.000334186 0.000393798 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.29949e-06 3.65718e-06 4.29669e-06 2.13855e-05 4.46537e-05 9.78159e-05 0.000204884 0.000431262 0.000857479 0.00150864 0.00278505 0.00465973 0.00728086 0.0111939 0.0161737 0.0224923 0.0300585 0.0381355 0.0464387 0.0543771 0.0607846 0.0664948 0.0692127 0.069515 0.0673508 0.0629638 0.0569613 0.0496106 0.0423817 0.0350278 0.0280005 0.0218848 0.0165626 0.0123992 0.00919436 0.00644402 0.00460516 0.00325746 0.00237915 0.00167422 0.00124175 0.00110869 0.000807877 0.000692014 0.000514763 0.000603527 0.000553238 0.000537293 0.000425736 0.000466074 0.00039491 0.000402075 0.000417393 0.000447157 0.000519594 0.000371937 0.000448732 0.000367493 0.000422045 0.000407324 0.000461773 0.000376241 0.000454818 0.000504567 0.000487335 0.000494623 0.000509386 0.000539266 0.000516694 0.000461334 0.000484072 0.000634684 0.000569813 0.000539733 0.000517218 0.000558995 0.000501503 0.000463663 0.000526699 0.000473502 0.000525484 0.000541618 0.000522298 0.000551706 0.000470437 0.000440974 0.00043675 0.000521534 0.000445823 0.00040756 0.000509363 0.000479424 0.000375036 0.000424616 0.000431861 0.000289256 0.000336924 0.000377598 0.000387505 0.000326599 0.000389574 0.000344048 0.000409173 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.29515e-07 1.90296e-06 9.6889e-06 1.48679e-05 4.59375e-05 0.000107847 0.000247127 0.00045173 0.000887688 0.00161737 0.00284955 0.00473305 0.0076302 0.0114215 0.0163779 0.0230297 0.0303259 0.0383212 0.0467962 0.0541719 0.0612778 0.0663643 0.068746 0.0690725 0.0668619 0.062476 0.0564476 0.0496395 0.0421519 0.0348826 0.0277299 0.021662 0.016552 0.0124449 0.00896961 0.00646504 0.00463637 0.00335446 0.00231088 0.00168853 0.0014244 0.00102552 0.000837151 0.000604354 0.000671937 0.000601149 0.000558557 0.000450652 0.000475263 0.000398114 0.000408012 0.000432081 0.000448866 0.000518574 0.000380746 0.00045468 0.000366223 0.000415353 0.000406133 0.000444593 0.000379552 0.000447423 0.000497224 0.000485431 0.000472621 0.000492746 0.000528734 0.000505681 0.000459885 0.000491657 0.000625678 0.000575176 0.000540483 0.000523636 0.000563995 0.000511308 0.000465541 0.000536305 0.00047995 0.000526854 0.00056015 0.000529067 0.000561961 0.000479004 0.000441494 0.000451025 0.000522514 0.000452906 0.000415135 0.000520262 0.000480753 0.000385087 0.000427219 0.000437613 0.000290026 0.000341816 0.000385279 0.000394375 0.000332004 0.000389284 0.000356261 0.000426699 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.03161e-06 3.84559e-06 1.04385e-05 1.89031e-05 5.20102e-05 0.000121135 0.000242054 0.000457452 0.000971933 0.00169255 0.00307526 0.00502362 0.00770153 0.0115883 0.0169714 0.023302 0.0307072 0.038639 0.0466074 0.0551025 0.0615738 0.0658996 0.0688808 0.068885 0.0664821 0.0619581 0.0560904 0.0493623 0.0417278 0.0341688 0.0275069 0.0216398 0.0166061 0.0122232 0.00900758 0.0063935 0.0047751 0.00332493 0.00231495 0.00184064 0.00131556 0.00104159 0.000742364 0.000776892 0.000651919 0.000590854 0.000481123 0.000491663 0.000409028 0.000421165 0.000447229 0.000454535 0.000509191 0.000387052 0.000470762 0.000371041 0.000416555 0.000404003 0.000435717 0.000384365 0.000438296 0.000487812 0.000474849 0.0004594 0.000480125 0.000512004 0.000495678 0.000461694 0.000498282 0.000620204 0.000570802 0.000543596 0.000529084 0.000564115 0.000519553 0.000468739 0.000541428 0.000490766 0.000534447 0.000565928 0.000530597 0.000579633 0.000485132 0.000439433 0.000463598 0.000527055 0.000454385 0.000419037 0.000525791 0.000478995 0.000395769 0.000422073 0.000448639 0.000291276 0.000344677 0.000394171 0.000396177 0.000330865 0.000383409 0.000369163 0.000437223 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.59359e-07 4.03943e-06 7.13116e-06 2.64547e-05 5.55001e-05 0.000123578 0.000260593 0.000556088 0.00100812 0.00179458 0.0031223 0.00510085 0.00798756 0.012202 0.0172037 0.023595 0.0310782 0.0387349 0.0477075 0.0552281 0.0612707 0.0661443 0.0680817 0.0684134 0.0658698 0.0614975 0.0558078 0.0486951 0.0413159 0.034075 0.0274107 0.0214742 0.0163862 0.012205 0.00887858 0.00665945 0.00467228 0.00324871 0.00248757 0.00175505 0.00134721 0.000942676 0.000923963 0.000753571 0.000647223 0.000523813 0.000513866 0.000422425 0.000433959 0.000463008 0.000458735 0.00051044 0.00039664 0.000483951 0.000374789 0.000408801 0.00039563 0.000423014 0.000395 0.000428559 0.000487532 0.0004704 0.000436219 0.000465734 0.00049919 0.000480664 0.000462154 0.000499451 0.00061327 0.000568475 0.000546378 0.000532833 0.000560175 0.000535141 0.000479033 0.000546632 0.000496333 0.000531226 0.000575235 0.000542426 0.000588719 0.00049145 0.000455835 0.000474259 0.000527775 0.000460049 0.000426451 0.00053457 0.000477896 0.000410812 0.000418919 0.000453223 0.000293726 0.000346817 0.000401402 0.000401765 0.000342486 0.000377144 0.000382326 0.000458019 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.29164e-07 1.24982e-06 4.71077e-06 9.70071e-06 2.46856e-05 5.67858e-05 0.00014099 0.000289662 0.000576549 0.00104868 0.00182056 0.00330806 0.00529041 0.00831135 0.0123842 0.0174295 0.0240807 0.0312719 0.0396215 0.0477686 0.0551542 0.0616755 0.0657694 0.0679571 0.0679123 0.0653711 0.0614049 0.0554989 0.0482302 0.0410515 0.0336809 0.0272905 0.0213233 0.0163204 0.0120439 0.00910673 0.00644918 0.00460972 0.00345799 0.00242016 0.00182501 0.00126138 0.00113313 0.000902423 0.000725227 0.000587403 0.000546616 0.000444002 0.00045271 0.000486485 0.000465804 0.000504504 0.000414637 0.000492262 0.000375599 0.000409993 0.00039456 0.000414129 0.000411689 0.000418492 0.00047918 0.000471011 0.000419018 0.000448713 0.000490219 0.000475423 0.000455357 0.000499901 0.000603253 0.000555713 0.000542395 0.000534433 0.000551916 0.000543005 0.00048432 0.000550064 0.00050461 0.000531116 0.000588879 0.000553145 0.000597584 0.000495269 0.000466233 0.000486532 0.000532335 0.000467861 0.000433374 0.00053916 0.000473042 0.000424044 0.000420461 0.000459245 0.000299806 0.000352719 0.000407023 0.000407544 0.000351869 0.000374082 0.00039892 0.000466252 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.99771e-08 4.8993e-07 1.58026e-06 2.67744e-06 1.04351e-05 2.77138e-05 6.29544e-05 0.000143875 0.000318819 0.00060869 0.00114316 0.00193461 0.00337747 0.0054763 0.00860062 0.0126594 0.0178912 0.0242409 0.0318744 0.0399687 0.047815 0.0556033 0.0612018 0.0655428 0.067755 0.0676712 0.0654059 0.0610928 0.0549058 0.0480831 0.0406919 0.0338013 0.0269612 0.0211941 0.0161732 0.0122354 0.00892774 0.00639137 0.00472848 0.00335744 0.0024553 0.00169374 0.00144642 0.00109852 0.000845311 0.000683671 0.000607562 0.000489229 0.000481216 0.000507763 0.000474922 0.000505773 0.000425678 0.000510998 0.000379227 0.000405615 0.000391249 0.0004114 0.000422914 0.000410046 0.000480499 0.000468917 0.000400986 0.000435613 0.000473289 0.0004614 0.000456347 0.00050025 0.000592446 0.000542532 0.000546478 0.000536142 0.000543196 0.000555682 0.000489586 0.000545091 0.000511757 0.000529865 0.000589859 0.000556515 0.000601253 0.000503376 0.000480043 0.000506353 0.000541896 0.000474515 0.000436156 0.00053924 0.000467388 0.000434496 0.000426689 0.000475874 0.000311436 0.00035687 0.000409964 0.000410017 0.00036341 0.000366425 0.000412333 0.000479516 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.89859e-07 1.90031e-07 2.57753e-06 4.20607e-06 1.06461e-05 2.69648e-05 6.1991e-05 0.00014143 0.000315482 0.000658804 0.00111549 0.00202661 0.00365019 0.00570616 0.00886892 0.0128639 0.0183149 0.0248402 0.0322971 0.0400953 0.048357 0.0552363 0.0614008 0.0654774 0.0676685 0.0675876 0.0651215 0.0603474 0.0549928 0.0474701 0.0405842 0.0336531 0.0270004 0.0210137 0.016309 0.0120894 0.00882725 0.00647632 0.00472266 0.00339859 0.00233083 0.00189312 0.0013771 0.00104993 0.000815027 0.000687056 0.000556044 0.000523016 0.00053397 0.00048595 0.000501645 0.000442343 0.000525368 0.000385005 0.000404073 0.000390149 0.000405344 0.000432429 0.000404592 0.000474064 0.000471332 0.000388036 0.000419042 0.000460535 0.000443665 0.000454567 0.000496073 0.000580188 0.000521362 0.00054768 0.000538602 0.000527617 0.000555302 0.000497282 0.000541458 0.000516146 0.000524523 0.000590139 0.000560275 0.000604541 0.000504096 0.000494484 0.000516324 0.000548997 0.000482617 0.000449373 0.00054225 0.000472782 0.000452719 0.000434598 0.000486899 0.000322976 0.000372095 0.000413274 0.000416807 0.000379838 0.000369638 0.000430757 0.000494551 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.09984e-07 0 5.49474e-07 1.98286e-06 5.23316e-06 1.13936e-05 3.11406e-05 7.62698e-05 0.00015881 0.000374158 0.000644488 0.00122316 0.00212765 0.00368511 0.00588764 0.00895095 0.0131938 0.0187725 0.0252288 0.0327697 0.0408887 0.0483567 0.0553257 0.0613621 0.0656438 0.0676302 0.0672319 0.0645308 0.060408 0.0539998 0.0475254 0.040207 0.0331988 0.0266845 0.0212077 0.0160082 0.0119895 0.00883663 0.00647792 0.00470189 0.00325053 0.00253826 0.0018429 0.00134194 0.00101783 0.000794965 0.000648291 0.000582137 0.000576575 0.000499748 0.000504773 0.000455485 0.000535402 0.000392242 0.000404373 0.000389569 0.000409881 0.000456802 0.000395395 0.000476842 0.000469989 0.000372525 0.000401571 0.000449171 0.000435293 0.000450319 0.000495454 0.000558304 0.000501899 0.000548921 0.000540191 0.000519008 0.000556113 0.000507285 0.000533974 0.000521004 0.000510399 0.00058622 0.000568114 0.00060626 0.000507495 0.000513839 0.000527746 0.000560088 0.000491718 0.000458778 0.00053741 0.000469206 0.000469642 0.000436781 0.000499144 0.000334436 0.000385179 0.000417665 0.000423396 0.000400691 0.000366365 0.00044098 0.000503604 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.9933e-07 1.22176e-06 4.39426e-07 6.02659e-06 1.55803e-05 4.08699e-05 8.05444e-05 0.000203356 0.000347997 0.000724401 0.00124903 0.00230557 0.00389276 0.00595546 0.00922558 0.0136208 0.0189328 0.0256009 0.0330976 0.040474 0.048587 0.0553057 0.061687 0.0655125 0.0675609 0.0669556 0.0643367 0.0596952 0.0540681 0.0469383 0.0400958 0.0329522 0.0266424 0.0208773 0.0159677 0.0118779 0.00877946 0.00651364 0.00468173 0.00347103 0.00247065 0.00177893 0.00131602 0.000986283 0.000780788 0.000676031 0.000640778 0.000538812 0.000524491 0.000477606 0.000551715 0.000392991 0.000411236 0.000399401 0.000419096 0.00047251 0.000395986 0.000475353 0.000473777 0.000367144 0.000394601 0.000440191 0.000420469 0.000450299 0.000488469 0.000544675 0.000473639 0.000542335 0.000533623 0.000507379 0.000557063 0.000517879 0.00052752 0.000522603 0.000503226 0.000590199 0.000569684 0.000610228 0.000506465 0.000538558 0.000540519 0.000569239 0.00049949 0.000471845 0.00053707 0.000466689 0.000486615 0.000448996 0.000503168 0.000357465 0.000400894 0.000416185 0.000425329 0.000419777 0.000366605 0.000460414 0.000506295 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.81416e-07 0 1.15934e-06 4.61305e-06 1.658e-05 4.51389e-05 0.000104473 0.000203107 0.000378007 0.000726206 0.00138282 0.00237691 0.00393907 0.00624459 0.00959145 0.0138208 0.0194806 0.0258822 0.0329757 0.0409129 0.0486846 0.0561072 0.0616153 0.0652615 0.0669954 0.0667926 0.0636922 0.0592616 0.0533705 0.046887 0.0394421 0.0329542 0.0264142 0.02064 0.0157543 0.011997 0.00884588 0.0063702 0.00475041 0.00341448 0.00238091 0.00176122 0.00129189 0.00100803 0.000809277 0.000736447 0.000591603 0.000543368 0.000508255 0.000569059 0.000402617 0.000416315 0.000401962 0.000426232 0.000490739 0.000402961 0.000482657 0.000474548 0.000357624 0.00038745 0.000436106 0.000412127 0.000451419 0.000482184 0.000533378 0.00045167 0.000540453 0.000523866 0.000503919 0.000556853 0.000522376 0.000522256 0.000519914 0.000497494 0.00058702 0.000575943 0.000611118 0.000504865 0.000555791 0.000549318 0.000586381 0.0005097 0.00048142 0.00053975 0.000471743 0.000499017 0.000458628 0.000517829 0.000377405 0.000416509 0.000419856 0.000435774 0.000448944 0.000367286 0.000468316 0.000516969 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.50939e-07 0 5.99661e-08 4.10272e-06 3.73999e-06 1.90668e-05 4.54458e-05 0.000101893 0.000200413 0.000390683 0.000768027 0.00136083 0.00249559 0.00408588 0.00647981 0.00976988 0.0141986 0.0195947 0.0260696 0.0336088 0.0412194 0.0488211 0.0562079 0.0615512 0.0653328 0.067145 0.0660925 0.063466 0.0587634 0.0531049 0.0463217 0.0394811 0.0327778 0.0262328 0.0204185 0.0157062 0.0119774 0.00872029 0.00653009 0.00481199 0.00328608 0.0023727 0.00171574 0.00134593 0.00100564 0.000855203 0.000665821 0.000591088 0.000555909 0.000595906 0.00041672 0.000427405 0.000410895 0.000442194 0.000510299 0.000409926 0.00047929 0.000476933 0.000353443 0.00038273 0.000431311 0.000402104 0.00044859 0.000479376 0.000520039 0.000427864 0.000543296 0.000519587 0.000494689 0.000544546 0.000526663 0.000512881 0.000515696 0.000481199 0.000576304 0.000565034 0.000614826 0.000507764 0.000574045 0.000554214 0.000595492 0.00052039 0.000491946 0.00053757 0.000474989 0.00051476 0.000473936 0.000532361 0.000401655 0.000435455 0.000421316 0.000445808 0.000473066 0.000365555 0.000473307 0.000526152 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.80983e-07 0 0 2.1214e-06 3.90999e-06 9.68332e-06 1.74022e-05 4.79203e-05 9.94914e-05 0.000208445 0.000433123 0.000778673 0.00143695 0.0026298 0.00430648 0.00667234 0.00993394 0.014448 0.0201153 0.0264856 0.0338389 0.0414399 0.0491969 0.056121 0.0617425 0.0657612 0.066523 0.0659492 0.0632702 0.0586159 0.0526315 0.0460932 0.03911 0.0322282 0.0257007 0.020398 0.015845 0.0117499 0.00878352 0.00644025 0.00459343 0.00333691 0.00234609 0.00177658 0.00131716 0.00105104 0.000802798 0.000672455 0.000611811 0.00062782 0.000436172 0.000447291 0.00042876 0.000456976 0.000526067 0.000417771 0.000485145 0.000482014 0.000354523 0.00038335 0.000425874 0.000394752 0.00044886 0.000474299 0.00050571 0.000406604 0.000538041 0.000513979 0.00049092 0.000546637 0.00053265 0.000502894 0.000509668 0.000469775 0.000567937 0.000564914 0.000611288 0.000508864 0.000587855 0.000555054 0.000611994 0.000537104 0.000507104 0.00053265 0.000481013 0.000525782 0.000489245 0.000543576 0.000429554 0.000455981 0.000423046 0.000455582 0.000504472 0.00037235 0.00048562 0.000528682 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.90192e-07 1.84e-06 1.66885e-06 1.23616e-05 1.95257e-05 5.10812e-05 0.000117696 0.00024857 0.000452098 0.000825371 0.00150911 0.0027831 0.0043709 0.00677285 0.0103568 0.0148335 0.0204054 0.0268279 0.0342091 0.0419361 0.0496498 0.0563361 0.0619428 0.0649528 0.0665094 0.0656932 0.0629036 0.0582401 0.0523457 0.0458355 0.0387794 0.0317028 0.0258858 0.0204203 0.0155635 0.0117216 0.00885813 0.00629816 0.00471708 0.00323268 0.00240251 0.00179082 0.00132903 0.000993877 0.000809206 0.000710944 0.000686892 0.000468117 0.000481152 0.000449836 0.000475906 0.000555842 0.000434173 0.00048979 0.000486944 0.000361054 0.00038054 0.000431331 0.000397303 0.000451449 0.000470013 0.000499726 0.000384306 0.000531566 0.00050942 0.00048344 0.000536752 0.000533209 0.000493939 0.0005047 0.000459602 0.000556772 0.000552755 0.000611028 0.000500747 0.000592549 0.000558108 0.000629775 0.000545525 0.000522543 0.00053441 0.000485767 0.000541585 0.000506055 0.000554202 0.000457324 0.000470375 0.000422926 0.000467419 0.000521329 0.000374692 0.00048498 0.000538636 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.79999e-07 1.16919e-06 5.4507e-06 1.26443e-05 2.37799e-05 5.81784e-05 0.000137509 0.000248918 0.000499603 0.000907638 0.00164537 0.0028192 0.00451104 0.0071917 0.0104972 0.0151003 0.020708 0.0273137 0.0345489 0.0423767 0.050008 0.056658 0.0616441 0.0650638 0.065991 0.0652304 0.0625698 0.0580455 0.0520376 0.0453679 0.0382294 0.0317666 0.0257847 0.02005 0.0156227 0.0117676 0.00866928 0.00636944 0.00451563 0.0033158 0.00238674 0.00173419 0.00129143 0.00102333 0.000840275 0.000770788 0.000516655 0.00052396 0.000481654 0.000508079 0.000573881 0.000455498 0.00049075 0.000485551 0.000365794 0.00038659 0.000436687 0.000395923 0.00044911 0.000462908 0.00049105 0.000369157 0.000531646 0.000502542 0.00048353 0.000521714 0.00053159 0.000491637 0.000496174 0.000449809 0.000542107 0.000537116 0.000609619 0.000500567 0.000601836 0.000559319 0.000642687 0.00056137 0.000538862 0.00054148 0.000496825 0.000555767 0.000528082 0.000564439 0.000483414 0.000493292 0.000424046 0.000482831 0.000546819 0.000385741 0.00048502 0.000542447 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.03e-06 0 6.30081e-07 4.36457e-06 9.71404e-06 2.75156e-05 6.68589e-05 0.000122396 0.000265514 0.000523576 0.00093432 0.00167113 0.0030003 0.00477478 0.00729663 0.010858 0.0154293 0.0211651 0.0278456 0.0351747 0.0428006 0.0500997 0.0564181 0.0613766 0.064725 0.0657841 0.0651807 0.0622609 0.057316 0.0515211 0.0444561 0.0381221 0.0315437 0.025389 0.0201177 0.0155548 0.0114664 0.00860751 0.00624616 0.00463565 0.00326241 0.00236481 0.00168666 0.00130343 0.00105626 0.000907868 0.000606804 0.000582987 0.000531878 0.000541921 0.000600404 0.000487612 0.000505587 0.000485762 0.000374585 0.000396071 0.000446298 0.000399173 0.000451519 0.000460929 0.000487428 0.000356315 0.000523419 0.000497674 0.0004833 0.00051537 0.000529312 0.000482181 0.000490846 0.000442456 0.000526044 0.000522138 0.000609049 0.000499817 0.000603207 0.000557877 0.000653268 0.000580231 0.000547406 0.00054223 0.000507413 0.00056872 0.000547015 0.000575175 0.000515983 0.000512048 0.000436729 0.000495229 0.000579394 0.000392937 0.00048806 0.000544618 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2e-07 0 5.60072e-07 2.07741e-06 2.80117e-06 1.48368e-05 3.31094e-05 5.61113e-05 0.000137933 0.000289786 0.000551079 0.00103408 0.00181169 0.00308968 0.00484395 0.00753938 0.011068 0.0158363 0.0215073 0.0283038 0.0354551 0.0430425 0.0498753 0.0564333 0.0616842 0.0647066 0.0655804 0.0647713 0.0617187 0.0570695 0.0506843 0.0444869 0.0378441 0.0313847 0.0254834 0.0199823 0.0150841 0.011599 0.00839786 0.00630132 0.00457479 0.00328847 0.00228313 0.00172734 0.00134078 0.00107025 0.000728289 0.000677198 0.000602418 0.000600409 0.000633011 0.000523017 0.000514279 0.000488818 0.000381745 0.000408011 0.000455559 0.000406675 0.000451499 0.000463258 0.000480803 0.000345351 0.000514712 0.000494225 0.00048138 0.000503194 0.000526284 0.000474126 0.000472923 0.000441256 0.000512249 0.000508649 0.000600683 0.000498977 0.000608381 0.00056049 0.000665719 0.000588943 0.000557762 0.000544509 0.000516643 0.000580262 0.000566809 0.000583215 0.000540843 0.000531534 0.00044483 0.000515949 0.000598239 0.000398601 0.00048503 0.000555181 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.68918e-07 1.91079e-06 5.78487e-06 1.43241e-05 3.24076e-05 7.18244e-05 0.000153044 0.000320125 0.000589567 0.00103693 0.00188955 0.00313805 0.00506507 0.00770134 0.0116011 0.0162091 0.0219816 0.0284367 0.0359174 0.0430208 0.0502553 0.0566016 0.0613659 0.0646532 0.0655543 0.0649096 0.0614899 0.056202 0.0507696 0.0444649 0.0376702 0.031379 0.0251973 0.0195208 0.0152297 0.0112782 0.00855322 0.00622653 0.00455651 0.00318801 0.00235466 0.00178432 0.00135515 0.000936904 0.000826899 0.000694964 0.000668793 0.000679154 0.00056909 0.000532673 0.000493368 0.000398616 0.000426202 0.000475562 0.000415388 0.00044732 0.00045951 0.000480193 0.000337971 0.000507176 0.000484168 0.00048456 0.000491768 0.000518429 0.000467802 0.000462827 0.000437054 0.000496146 0.000486881 0.000593756 0.000505405 0.000597913 0.000557587 0.00067556 0.00060215 0.000569318 0.000548349 0.000529369 0.000590853 0.000584921 0.000596877 0.000569583 0.000546719 0.000454872 0.000530089 0.000621591 0.000407979 0.000483129 0.000557192 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.99254e-07 7.203e-07 1.30884e-06 4.26121e-06 1.23015e-05 2.85779e-05 7.40202e-05 0.000156295 0.000325027 0.000590715 0.00113285 0.00198247 0.00327059 0.00515882 0.00803091 0.0117487 0.0164197 0.0222112 0.0288682 0.0358681 0.0436645 0.0507062 0.0568162 0.0615036 0.0643038 0.0654372 0.0641688 0.0607384 0.0562381 0.0506034 0.0442838 0.0376365 0.0308003 0.0246062 0.0196642 0.0149825 0.0113964 0.00850614 0.00617897 0.00454306 0.00323234 0.00240238 0.00180988 0.00124313 0.00103347 0.000827601 0.000769009 0.000728479 0.000627923 0.000563156 0.000501765 0.000418148 0.000442583 0.000485143 0.00042615 0.000450629 0.000465926 0.000484626 0.000333128 0.000501721 0.000487577 0.00048447 0.000482913 0.0005157 0.000462539 0.000450652 0.000442406 0.000467167 0.000480511 0.000584601 0.000504625 0.000589706 0.000553793 0.00067418 0.000616756 0.00057243 0.000558298 0.000538728 0.000595294 0.000606467 0.000596358 0.000597962 0.000560113 0.000469825 0.000554224 0.000640976 0.000424122 0.000478268 0.000566345 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.39702e-07 9.00375e-08 6.89389e-07 1.61046e-06 8.8339e-06 1.0292e-05 3.51286e-05 8.64028e-05 0.000173325 0.000343422 0.00066022 0.00113759 0.00207224 0.00339418 0.00533498 0.00815748 0.0119557 0.0167413 0.0224969 0.0289983 0.0364317 0.0439511 0.0505946 0.0570898 0.0613479 0.0639334 0.0651768 0.0635944 0.0609384 0.0558677 0.0501798 0.043522 0.036963 0.0305348 0.0247 0.0193381 0.0149462 0.0114405 0.00844805 0.00627513 0.0045012 0.00324154 0.00242721 0.00165448 0.00132512 0.00104441 0.000901159 0.000814393 0.000699454 0.000589403 0.000516706 0.000442369 0.000464084 0.000510152 0.000448856 0.000454097 0.00047351 0.000485056 0.00033195 0.000494315 0.000479009 0.00048612 0.000473458 0.000509124 0.000455785 0.000444714 0.000447138 0.000455242 0.000464152 0.000569538 0.000508564 0.000577968 0.000546696 0.000663129 0.000623319 0.000578003 0.000561118 0.000553921 0.000600895 0.000624189 0.00060213 0.000621222 0.000568006 0.000486338 0.000577968 0.000657064 0.00043444 0.000480469 0.000574327 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.99254e-07 5.60233e-07 1.10902e-06 6.80192e-07 7.70468e-06 6.53494e-06 1.68637e-05 3.71597e-05 8.57119e-05 0.000189459 0.000380268 0.000690078 0.00123033 0.00222207 0.00350543 0.00551994 0.00843389 0.0122643 0.0170673 0.0228845 0.0294106 0.0369845 0.0439846 0.051057 0.0570125 0.0611195 0.0642081 0.0644744 0.0635388 0.0603377 0.0558895 0.0495109 0.043332 0.0368255 0.0305101 0.0243646 0.0194683 0.0149712 0.0113416 0.00834251 0.00619209 0.00456147 0.00325173 0.00227096 0.00179755 0.00135974 0.00111392 0.000953153 0.000792431 0.000653167 0.000540536 0.000471091 0.000493076 0.000533119 0.000471842 0.000454157 0.000483253 0.000487698 0.000333907 0.000487349 0.000478289 0.00048273 0.000465533 0.000501749 0.000445969 0.000436447 0.00045418 0.000435079 0.000449184 0.000556014 0.000513703 0.000570312 0.000544674 0.000659649 0.000627455 0.000574671 0.000567327 0.000565608 0.000605826 0.000642561 0.000615503 0.000640322 0.000575738 0.0004999 0.000597175 0.000668925 0.000454857 0.000483399 0.000585381 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.00083e-07 0 0 2.06857e-06 2.75787e-06 7.95647e-06 2.17281e-05 4.32662e-05 9.40097e-05 0.000209872 0.000381336 0.000689506 0.00126395 0.00223295 0.00369513 0.00567637 0.00864012 0.0124552 0.0173162 0.02339 0.0298929 0.0370657 0.0443877 0.0513135 0.0569651 0.0615305 0.0637723 0.064729 0.0632519 0.0602227 0.0552602 0.0492592 0.0428322 0.036508 0.030046 0.0244795 0.0192292 0.0147514 0.0112297 0.00834793 0.00619148 0.00454845 0.00314696 0.00242506 0.00182864 0.00141172 0.00117455 0.000931652 0.000734656 0.00059032 0.000521334 0.000527377 0.00055948 0.000495098 0.000461224 0.000495924 0.000495433 0.000339509 0.000481714 0.00047594 0.00048562 0.000458299 0.000494983 0.000444378 0.000433398 0.000460132 0.000417726 0.000440704 0.000542121 0.000515832 0.000545513 0.000535254 0.000642437 0.000631711 0.00057234 0.000575406 0.000580002 0.000614538 0.000660543 0.000612427 0.000655111 0.000579739 0.000516053 0.000623152 0.000680576 0.000468508 0.000479468 0.000586991 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.09648e-07 3.88699e-06 3.21261e-06 7.8757e-06 2.06825e-05 5.19243e-05 0.000107123 0.000202145 0.000413667 0.000763581 0.0013632 0.00235713 0.00376441 0.00594245 0.00894248 0.0126628 0.0178282 0.0235587 0.0302154 0.0375858 0.0444418 0.0511649 0.0570943 0.0610967 0.0641317 0.0642761 0.062905 0.0597564 0.0545548 0.0487995 0.0426372 0.0362892 0.0300603 0.0242819 0.0191255 0.0147013 0.0112493 0.00829419 0.00619332 0.00456465 0.00323025 0.00242328 0.00185811 0.00145728 0.00115857 0.000887602 0.000672721 0.000591119 0.00056955 0.000597644 0.000532278 0.000470321 0.000515639 0.000508912 0.000350634 0.000482255 0.00047711 0.00049185 0.000449234 0.000492385 0.000438834 0.000426791 0.000473587 0.0004073 0.000432195 0.000528108 0.00052021 0.000533864 0.000524622 0.000625505 0.000633659 0.000570439 0.000579496 0.000595944 0.000605006 0.000672618 0.000613535 0.000660521 0.00058244 0.000529285 0.000651803 0.000689899 0.000489985 0.000491571 0.000591673 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.89662e-07 1.06917e-06 6.50529e-07 2.23878e-06 1.25576e-05 2.14976e-05 4.92767e-05 0.000106298 0.000218913 0.000407575 0.000810947 0.00138028 0.00238815 0.00395718 0.00617965 0.00899343 0.0129845 0.0181976 0.023879 0.0307994 0.0374703 0.0446722 0.0513818 0.0566893 0.0611561 0.0636904 0.0643069 0.0626914 0.0589785 0.0543112 0.0485837 0.0422846 0.0361148 0.0298553 0.0239107 0.01886 0.0148192 0.0110994 0.00835331 0.00607647 0.00443593 0.00324815 0.00244018 0.00189328 0.00144831 0.00105569 0.000798944 0.000677335 0.000629583 0.000647161 0.000575769 0.000488043 0.000534965 0.000524822 0.000358552 0.000484927 0.00047598 0.0004913 0.000447033 0.000494304 0.000426887 0.000424232 0.000475717 0.000392156 0.000429945 0.000517573 0.000519351 0.000516651 0.000519017 0.000601503 0.000625067 0.000559403 0.000577696 0.00059996 0.000608607 0.000688858 0.000615743 0.000662091 0.00058096 0.000540227 0.000675497 0.000697313 0.000505247 0.000494052 0.000596985 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.00163e-07 1.29929e-06 4.55276e-06 1.08088e-05 2.90735e-05 5.5336e-05 0.000115764 0.000235948 0.0004671 0.000846064 0.00150599 0.00260078 0.00405722 0.00637075 0.00927509 0.0134598 0.0183677 0.0242628 0.0308414 0.0379071 0.0448847 0.0516457 0.0572663 0.0612971 0.0640115 0.0638741 0.0619265 0.0586567 0.0539732 0.0484076 0.0421193 0.0357603 0.0296217 0.0237614 0.018977 0.0145386 0.0110987 0.00826923 0.00610651 0.0045777 0.0032506 0.00252316 0.00186835 0.00133824 0.000981314 0.000805623 0.000718747 0.000707421 0.000635555 0.000513092 0.000562095 0.000542894 0.00037426 0.000484867 0.000479569 0.00048882 0.000448074 0.000494254 0.000423285 0.000423532 0.000487521 0.00038238 0.000429355 0.000503329 0.000514962 0.000495695 0.000505833 0.00057506 0.000617345 0.000547526 0.000578796 0.000604285 0.000605256 0.000691251 0.000609221 0.000667281 0.000578839 0.000552369 0.000699772 0.000709594 0.000524553 0.000496192 0.000595584 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.73226e-06 4.36952e-06 1.17936e-05 2.84288e-05 5.71359e-05 0.000121626 0.00023264 0.000471414 0.000867001 0.00157629 0.00263831 0.00426752 0.00638146 0.00964841 0.0136279 0.018719 0.0247465 0.0311438 0.0383653 0.0452237 0.0516529 0.0570142 0.0615665 0.063329 0.0629737 0.061868 0.0581289 0.0537224 0.0481366 0.0419576 0.0353067 0.0293558 0.0237551 0.0187676 0.0144772 0.0110746 0.00825512 0.0061697 0.00447264 0.00330864 0.00251406 0.00176972 0.00124331 0.0010449 0.000848624 0.000806256 0.000699611 0.000552876 0.00059573 0.000569621 0.000401252 0.000499929 0.000483168 0.000499219 0.000449294 0.000493474 0.000424795 0.000424752 0.000496804 0.000372934 0.000429125 0.000489626 0.000506835 0.000481214 0.000489195 0.000555868 0.000607055 0.000531267 0.000576116 0.000607731 0.000598505 0.000687997 0.00061024 0.000663821 0.000573977 0.000562781 0.000712661 0.000716888 0.000543848 0.000504034 0.000595654 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.10431e-07 2.15976e-06 6.22717e-06 1.33635e-05 2.8623e-05 6.20121e-05 0.000109188 0.000280557 0.000517272 0.000971251 0.0016632 0.00277914 0.00434494 0.00664574 0.00990301 0.0139991 0.0189706 0.0247688 0.0316494 0.0384205 0.0454529 0.0516507 0.0574283 0.0608882 0.0627237 0.0630843 0.0612505 0.0579489 0.0534688 0.0478076 0.0415326 0.0351273 0.0292519 0.0234759 0.0185208 0.0143905 0.0109429 0.00836935 0.00612972 0.00461352 0.00325412 0.00240305 0.00169164 0.00134664 0.00104177 0.000952666 0.000805079 0.00061292 0.000654436 0.000596539 0.000428843 0.000514362 0.000485897 0.000502919 0.000452006 0.000498731 0.000422464 0.000434508 0.000504397 0.000369505 0.000433975 0.000482789 0.000500077 0.000465833 0.000479064 0.000532925 0.000590561 0.000513718 0.000571167 0.000605514 0.000589703 0.000688627 0.000598984 0.000648972 0.000560123 0.000567822 0.000724337 0.000721654 0.00055827 0.000511526 0.000586311 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.65971e-06 3.09356e-06 6.01609e-06 1.39361e-05 3.64519e-05 5.92571e-05 0.000147851 0.000298624 0.000553657 0.000975576 0.00173006 0.00278268 0.00446119 0.00692043 0.0101661 0.0142781 0.0193326 0.0251678 0.03176 0.0387296 0.0455643 0.0524227 0.0570681 0.0609147 0.0628343 0.0628028 0.0613874 0.057927 0.0531075 0.0473978 0.0412355 0.0350572 0.0287946 0.02353 0.0183944 0.0143467 0.0109844 0.00811544 0.00618507 0.00442678 0.00320742 0.00233147 0.00178405 0.00134694 0.00115615 0.000952087 0.000703512 0.000720298 0.000646131 0.000468547 0.000535499 0.000487547 0.000513438 0.00045917 0.000504317 0.000424785 0.000438476 0.000512089 0.000366386 0.000441844 0.000474473 0.00049199 0.00044966 0.000462577 0.000516664 0.000573398 0.000497789 0.000567627 0.000597413 0.000581042 0.0006825 0.00059456 0.000638842 0.000555832 0.000574803 0.000745157 0.000726301 0.000569319 0.000518817 0.000586941 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.39985e-06 3.00346e-06 1.91193e-06 3.92453e-06 2.25426e-05 3.54063e-05 7.24651e-05 0.000167373 0.000313933 0.000572602 0.00100736 0.00183516 0.00295722 0.00463834 0.00698667 0.0103084 0.0145955 0.0196725 0.0256427 0.0321679 0.0390219 0.0461428 0.0518051 0.0567062 0.0605425 0.0624232 0.0628399 0.0611804 0.0575382 0.0527956 0.0468777 0.0409636 0.0346359 0.0289969 0.0233139 0.0184688 0.0142671 0.0108072 0.00824596 0.00616897 0.00441805 0.00310152 0.00236884 0.00177097 0.00142907 0.00115953 0.000844992 0.000815058 0.000702908 0.000521232 0.000571069 0.000505501 0.000522968 0.000468845 0.000517959 0.000425046 0.000443025 0.000522313 0.000361278 0.000457193 0.000473883 0.000483442 0.000446088 0.000447802 0.000496372 0.000557494 0.000476928 0.000556758 0.000585366 0.00057112 0.00066599 0.000587879 0.000624572 0.000543718 0.000572943 0.000752998 0.000725042 0.000583801 0.000527959 0.000576338 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.25986e-06 1.66191e-06 2.06209e-06 2.81325e-06 1.39492e-05 2.31511e-05 4.3315e-05 9.30954e-05 0.00015939 0.000317829 0.000628538 0.00109962 0.00189633 0.00305581 0.00479892 0.00721059 0.0104897 0.0147827 0.0200148 0.0259469 0.0323915 0.0395252 0.0457517 0.0519522 0.0572571 0.0604129 0.0626192 0.0627311 0.0605673 0.0571241 0.0524549 0.0466815 0.0404843 0.0346314 0.0286304 0.0233264 0.0182245 0.0141714 0.0108811 0.00816773 0.00599214 0.00426242 0.00318 0.00236234 0.00190274 0.00145435 0.00105247 0.000966786 0.000791196 0.000591482 0.000618559 0.000527045 0.000539167 0.000488956 0.000523745 0.000428408 0.000453191 0.000533346 0.000368725 0.000468702 0.000470765 0.000474685 0.00043645 0.000440314 0.000486121 0.000532828 0.000459819 0.000545339 0.000575247 0.000556377 0.000652974 0.000569053 0.000601762 0.000534905 0.000583765 0.000754591 0.000729278 0.000589275 0.000537261 0.000577488 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.5996e-07 9.61106e-07 4.80486e-07 2.3427e-06 5.39583e-06 1.52141e-05 2.05871e-05 3.63929e-05 8.1434e-05 0.000173789 0.000359331 0.000658824 0.00112314 0.00201481 0.00324211 0.0049172 0.0074219 0.0108134 0.0150837 0.0201455 0.0262522 0.0329024 0.039285 0.0462144 0.0522204 0.0570958 0.0607343 0.0624516 0.0622326 0.0603199 0.0567771 0.0520282 0.0465369 0.0404729 0.0344092 0.0283761 0.0229921 0.0181307 0.0141975 0.0107172 0.0080537 0.00590631 0.00442655 0.00316831 0.00250549 0.00186918 0.00132078 0.00116878 0.000936401 0.000701027 0.000688408 0.000568043 0.000560715 0.000507576 0.000540075 0.000430919 0.000463916 0.000540019 0.000364277 0.000479311 0.000469036 0.00046141 0.000428875 0.000424947 0.00047875 0.000515695 0.000439818 0.000530381 0.000560074 0.000551897 0.000638436 0.00055625 0.000584352 0.000520591 0.000577764 0.00075397 0.000725961 0.000593438 0.000541392 0.000573627 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.50173e-07 6.90699e-07 4.70543e-07 1.07917e-06 5.57785e-06 1.04836e-05 1.52422e-05 4.46548e-05 9.0244e-05 0.000207162 0.000381391 0.000687345 0.00120948 0.00207605 0.00327639 0.00513527 0.00778198 0.0111067 0.015257 0.0206798 0.0267992 0.0328064 0.0397448 0.0462411 0.0523406 0.0572601 0.0606606 0.0622585 0.0620331 0.0596035 0.0564311 0.0516297 0.0461746 0.0403165 0.0340628 0.0281519 0.0226909 0.0180676 0.0140645 0.0106568 0.00797048 0.005945 0.00434917 0.003266 0.0024684 0.00175914 0.00148355 0.00111708 0.000830824 0.000787721 0.000633794 0.000598153 0.000546287 0.000552348 0.000440675 0.00047923 0.000550532 0.000370585 0.00049936 0.000474653 0.000456101 0.000429665 0.000416238 0.000473949 0.000501558 0.000422298 0.000513702 0.000545151 0.000543595 0.000612675 0.000543346 0.000562683 0.000511378 0.000575604 0.000746669 0.000721195 0.000594449 0.000545763 0.000568635 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.39815e-07 9.39637e-07 4.43154e-06 1.08958e-05 2.01786e-05 5.30065e-05 0.000104949 0.00021595 0.000406819 0.000706939 0.00127438 0.00220844 0.00336909 0.0052834 0.00778383 0.0113641 0.0156769 0.0210709 0.0267526 0.033246 0.0399596 0.0463729 0.0525428 0.0574147 0.0605925 0.062282 0.0616168 0.0597919 0.0559165 0.0516429 0.045833 0.0399018 0.0340617 0.0279621 0.0227118 0.0178347 0.0137586 0.0105538 0.0079968 0.0059858 0.00442166 0.00322707 0.00241821 0.00192738 0.00142192 0.00104444 0.000932282 0.00071374 0.00065036 0.000591352 0.000579021 0.000451782 0.000492645 0.000562516 0.000372444 0.000520378 0.000475513 0.000448024 0.000427524 0.000414967 0.000474819 0.000478801 0.000404439 0.000498924 0.000532855 0.000533893 0.000589757 0.000530074 0.000545263 0.000502855 0.000566092 0.00074733 0.000709704 0.000589715 0.000550995 0.000565184 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.39714e-07 2.5909e-06 4.82702e-06 1.14036e-05 3.24179e-05 5.23149e-05 0.000113432 0.000244992 0.000421072 0.000728683 0.00129104 0.00217553 0.00353508 0.00549463 0.00807178 0.0116733 0.0161181 0.0211154 0.0270424 0.0337018 0.0399151 0.0470304 0.0530581 0.0573676 0.0606413 0.0619879 0.0614893 0.0591209 0.0559048 0.0511642 0.04553 0.0398437 0.033424 0.0277025 0.0223621 0.0176991 0.0138484 0.0106176 0.00790306 0.00600764 0.00442553 0.00320384 0.00252538 0.00183468 0.00135247 0.00112305 0.000847311 0.000728965 0.00066202 0.000608932 0.000472435 0.000517655 0.0005756 0.000384519 0.000530167 0.000480071 0.000444565 0.000425812 0.000406378 0.00048366 0.00046944 0.000392122 0.000488435 0.000521687 0.000528853 0.00056703 0.000510948 0.000527423 0.000495663 0.000560971 0.000734892 0.000696204 0.000587824 0.000555416 0.000561853 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.19877e-07 2.04071e-06 1.25182e-06 4.45748e-06 1.24992e-05 2.5613e-05 5.71712e-05 0.000114406 0.000223921 0.000422451 0.000760528 0.00139078 0.0023387 0.00377201 0.00562551 0.00830611 0.0118629 0.0159999 0.0213631 0.0274529 0.0335923 0.0406884 0.0474124 0.0525767 0.0573806 0.0601914 0.0617699 0.0609723 0.0590475 0.0555594 0.0507281 0.0455434 0.0393235 0.0334408 0.0275385 0.0221513 0.0176149 0.0138092 0.0104315 0.00797936 0.00600422 0.00427695 0.00333493 0.00247711 0.0017984 0.0014258 0.00104842 0.000866646 0.000757562 0.000666966 0.000514051 0.000542485 0.000597588 0.000399373 0.000554565 0.000495863 0.000441276 0.000429325 0.000405147 0.000492901 0.000458351 0.000382417 0.000472456 0.000503048 0.000526552 0.000545153 0.000498684 0.000507003 0.000483769 0.00055627 0.000718769 0.000680176 0.000575624 0.000554135 0.000561173 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.19761e-07 5.40187e-07 1.52221e-06 2.24873e-06 6.0296e-06 9.09042e-06 3.34324e-05 6.25114e-05 0.000119892 0.000256202 0.000466998 0.000845641 0.00152779 0.00239335 0.0037615 0.00573421 0.00852495 0.0118579 0.0164556 0.0217468 0.0273885 0.0343676 0.0411912 0.0472746 0.0527784 0.0568394 0.0599686 0.0613529 0.0610997 0.059119 0.0552423 0.0506108 0.0447263 0.0391441 0.0328658 0.0271617 0.0219865 0.0176185 0.0136816 0.0104693 0.00786915 0.00595191 0.00450833 0.00327187 0.00240768 0.00186125 0.00134655 0.00104501 0.00090152 0.000736773 0.000566584 0.000586708 0.000625787 0.000420525 0.000574763 0.000504159 0.000451273 0.000433598 0.000412344 0.000498362 0.000453605 0.000381076 0.000464127 0.000496445 0.000521741 0.000521474 0.000482695 0.000492474 0.000477207 0.000540737 0.000700643 0.000660541 0.000572221 0.000554415 0.000560173 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.26183e-06 9.39469e-07 3.18979e-06 3.19663e-06 1.55157e-05 3.58938e-05 6.36547e-05 0.000141063 0.000257163 0.000516019 0.000919319 0.0014943 0.00254363 0.00390078 0.00592994 0.00862895 0.0122869 0.0168797 0.0218532 0.0280724 0.0347564 0.041228 0.0474636 0.0525822 0.0570417 0.0600677 0.0614334 0.0611959 0.0586345 0.0550606 0.0496204 0.0446517 0.0385459 0.0325938 0.0269303 0.02204 0.0172961 0.0136416 0.0102399 0.00797901 0.00599561 0.0042937 0.00317242 0.00246988 0.00175505 0.00133491 0.00109213 0.000858688 0.000649276 0.000653671 0.000669981 0.000450703 0.000605911 0.000521291 0.000452103 0.000433238 0.000413495 0.000511793 0.00044868 0.000384038 0.000452378 0.000490442 0.000522391 0.000506856 0.000472678 0.000476264 0.000468915 0.000528265 0.000688866 0.000630954 0.000560222 0.000543603 0.000563864 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.60815e-07 0 1.90987e-06 2.33754e-06 4.0415e-06 1.76217e-05 2.98281e-05 8.08748e-05 0.000139377 0.000284096 0.000543598 0.000909937 0.00161807 0.0025476 0.00404281 0.00611347 0.00885149 0.0125974 0.0169396 0.0223588 0.0285462 0.0350473 0.0415011 0.0474872 0.0527858 0.0570438 0.0598138 0.0613548 0.0606059 0.0583653 0.0542369 0.0496656 0.0443281 0.0383284 0.0323532 0.0268261 0.0216881 0.0173866 0.0134239 0.0104057 0.00791033 0.00590327 0.00432425 0.00324009 0.00239229 0.00177435 0.00140011 0.0010404 0.000775245 0.000744315 0.000742525 0.000495106 0.000634899 0.000545629 0.000463149 0.000441184 0.000424497 0.000518614 0.000447352 0.00038891 0.000444299 0.000486936 0.000521221 0.000487052 0.000467604 0.000467704 0.000464273 0.000514473 0.000668387 0.000609211 0.000553326 0.000542213 0.000557062 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.99954e-07 9.29021e-07 2.4309e-06 8.02531e-06 1.7463e-05 4.08623e-05 7.51836e-05 0.000163905 0.00031049 0.000533798 0.000951522 0.001678 0.00270453 0.00418155 0.00632445 0.00920938 0.0127843 0.0174458 0.0228462 0.0287811 0.0352355 0.0413062 0.0476803 0.052855 0.0571002 0.0600551 0.0610774 0.0603437 0.0578418 0.0539688 0.0494835 0.0438842 0.038057 0.0322131 0.026694 0.0216449 0.0171795 0.0134307 0.0104202 0.00773841 0.0058141 0.00419874 0.0032148 0.00233446 0.00178988 0.00131706 0.000970757 0.000905132 0.000830194 0.000566018 0.000683455 0.000570487 0.000482073 0.000451552 0.000440053 0.000533656 0.000452007 0.000402668 0.000443769 0.000485737 0.000519511 0.000472134 0.000458416 0.000457704 0.000459762 0.000504651 0.000648338 0.000586039 0.000544499 0.00052917 0.000554711 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.2287e-06 1.18044e-06 5.38356e-06 8.69654e-06 1.6007e-05 3.79365e-05 8.88694e-05 0.000163283 0.000321656 0.000557343 0.00101031 0.00172862 0.00275415 0.00437348 0.00643978 0.00928278 0.0130326 0.0177501 0.0230412 0.0291898 0.0352266 0.0419513 0.0478581 0.0531938 0.0572079 0.0598862 0.0609626 0.0597253 0.0576577 0.0538424 0.0491011 0.043575 0.0379666 0.0320236 0.0264221 0.0214147 0.0171728 0.0134368 0.0101676 0.00776701 0.00575282 0.00434965 0.003081 0.0024347 0.00173439 0.00124631 0.00107858 0.000964569 0.000652574 0.000747149 0.000611678 0.000503456 0.000460649 0.000460155 0.000551387 0.000458041 0.000416755 0.000440449 0.000492889 0.000525172 0.000465586 0.000456749 0.000451784 0.000454861 0.000489398 0.000624845 0.00055826 0.000532739 0.000518267 0.00055291 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.29231e-07 2.90107e-07 3.34221e-06 3.40864e-06 5.50896e-06 2.36891e-05 4.09912e-05 8.69085e-05 0.00018701 0.000322811 0.000608005 0.00103056 0.0018021 0.00286924 0.00439981 0.0065441 0.00962949 0.0135455 0.0179278 0.0233545 0.029075 0.0359578 0.0420268 0.0480048 0.0534326 0.0572275 0.0597198 0.060273 0.0597348 0.0572211 0.0534007 0.0487212 0.0434084 0.0375357 0.0316553 0.026192 0.0214434 0.0170293 0.0131616 0.0102568 0.00763227 0.00575057 0.00405734 0.00324472 0.00229416 0.00167833 0.00136553 0.00112825 0.00079071 0.000833582 0.000678985 0.000548691 0.000480444 0.000488494 0.000568839 0.00046978 0.000435936 0.000442779 0.000493838 0.000523342 0.000457256 0.000460424 0.000452984 0.00045462 0.000472885 0.000605767 0.000530631 0.000522341 0.000508215 0.000546368 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.99263e-08 1.70063e-07 4.80318e-07 1.78929e-06 3.63932e-06 9.89127e-06 1.6867e-05 4.47523e-05 0.000103787 0.000183862 0.000367202 0.000607624 0.00109176 0.00183818 0.00291242 0.00449542 0.00684708 0.00986694 0.0137527 0.0184292 0.0235419 0.0295264 0.0360254 0.0421754 0.0484512 0.0531846 0.0571514 0.0592041 0.0602511 0.0591953 0.0569076 0.0533279 0.0486024 0.0431637 0.037131 0.0313752 0.0264474 0.021253 0.016869 0.0132985 0.0100324 0.00765972 0.00560554 0.00430595 0.00308899 0.00226013 0.00176446 0.00144915 0.00100342 0.000969561 0.000758577 0.000603743 0.000522856 0.000524823 0.000591702 0.000488441 0.00046274 0.000451958 0.000502119 0.000528032 0.000454363 0.000461273 0.000455304 0.0004532 0.000453552 0.000584197 0.000517571 0.000507409 0.000493151 0.000540606 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.70248e-07 0 1.42943e-06 1.84965e-06 3.21716e-06 9.00906e-06 2.29852e-05 5.57421e-05 0.000107347 0.000205185 0.000386562 0.000679998 0.00117924 0.00195178 0.00310085 0.00466441 0.00697725 0.0100845 0.0139011 0.0184152 0.0239813 0.0300017 0.0361035 0.0428244 0.0484171 0.0532582 0.0569187 0.0591372 0.0601153 0.0590546 0.056665 0.05279 0.0481701 0.0425964 0.0369717 0.031515 0.0260845 0.0210237 0.0168656 0.0131044 0.0100632 0.00747832 0.00576796 0.00413524 0.0030904 0.00237844 0.00185988 0.00131097 0.00115733 0.000893443 0.000697273 0.000577998 0.000575726 0.000617474 0.000513637 0.000493527 0.000460257 0.000515215 0.000530383 0.000454332 0.000467984 0.000468654 0.00045335 0.000439509 0.000562616 0.000496558 0.000492667 0.000477708 0.000531733 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.49622e-07 3.1994e-07 6.69409e-07 3.84387e-06 1.21816e-05 2.62515e-05 5.75263e-05 0.000123043 0.000234191 0.000426521 0.000718627 0.00124575 0.00202899 0.00317634 0.0049361 0.00718209 0.0103589 0.0139933 0.018911 0.0244287 0.0302521 0.0366003 0.0427747 0.0486657 0.0531526 0.0568238 0.0592931 0.0598643 0.0587268 0.0564387 0.052336 0.0477061 0.0421753 0.0369861 0.0311229 0.0256884 0.0211001 0.016747 0.013115 0.00992522 0.00770189 0.00551062 0.00414659 0.00316958 0.00243363 0.00171508 0.00144007 0.00109297 0.000840066 0.000668366 0.000641506 0.000652808 0.000532778 0.000531217 0.000475426 0.000526971 0.000538504 0.000456515 0.000474995 0.000471624 0.000459142 0.000418865 0.000545842 0.000485106 0.00048365 0.000464885 0.00052193 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.09942e-07 1.91831e-06 1.18119e-06 9.06628e-06 1.32157e-05 2.60148e-05 6.75894e-05 0.000114721 0.000223522 0.000415983 0.000736609 0.0012848 0.00215978 0.00339858 0.00497701 0.0074463 0.010436 0.0144487 0.0191752 0.0248327 0.0308235 0.0367715 0.0430432 0.048292 0.053349 0.0570345 0.0588989 0.0596571 0.0588664 0.0558321 0.0520323 0.0470093 0.0422448 0.0364546 0.0308709 0.0257854 0.0208363 0.0165623 0.0127972 0.0100295 0.00730585 0.00549505 0.00417165 0.00329719 0.00236356 0.00183208 0.00136431 0.00100948 0.00079281 0.000749649 0.000719295 0.000572179 0.000575611 0.000498834 0.000547608 0.000547276 0.000459979 0.00047907 0.000483454 0.000459972 0.000414465 0.000531481 0.000474385 0.000470799 0.000456293 0.000513637 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.09885e-07 8.29268e-07 1.34135e-06 4.58307e-06 9.307e-06 1.10935e-05 3.06534e-05 5.50403e-05 0.000123718 0.000248524 0.00043019 0.000780549 0.00135097 0.00219398 0.00337947 0.00513376 0.00749567 0.0107794 0.0147083 0.0195045 0.0249244 0.030876 0.0372731 0.0427846 0.0487805 0.0536301 0.0569111 0.0590865 0.0595349 0.0583921 0.0553351 0.0517306 0.0473433 0.0419434 0.0361972 0.0308942 0.0255041 0.0206469 0.0162064 0.0128691 0.00959903 0.00740896 0.00564506 0.00431066 0.00316724 0.00246344 0.00178467 0.00126572 0.000978281 0.000916405 0.000818365 0.000633659 0.000636624 0.00053371 0.00057302 0.000553467 0.00046913 0.000495418 0.000492654 0.000472086 0.000406343 0.000514246 0.000471117 0.000461052 0.000444741 0.000499363 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49779e-07 2.00201e-07 3.09532e-07 2.83909e-06 7.45563e-06 1.57312e-05 3.74602e-05 7.35306e-05 0.000129946 0.000252568 0.00046341 0.000822102 0.00141795 0.00223858 0.00347968 0.00525266 0.00775196 0.0109201 0.0148857 0.0198486 0.0252917 0.0311985 0.0371602 0.043392 0.0488561 0.0533088 0.0568936 0.0587972 0.0592695 0.0579771 0.0553027 0.0520697 0.0469368 0.041424 0.0359536 0.0302427 0.0252706 0.0202312 0.0164425 0.0124412 0.00973361 0.0074343 0.00565617 0.00415662 0.00327763 0.00232938 0.00172089 0.00126952 0.00111914 0.000953879 0.000727737 0.000728344 0.000583996 0.000605604 0.000566759 0.000483528 0.000512746 0.000513143 0.000480849 0.000398152 0.000502019 0.000468719 0.000452815 0.000436329 0.00049099 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.00705e-07 0 5.39826e-07 4.12758e-06 6.34243e-06 1.60001e-05 4.1426e-05 6.69276e-05 0.000136182 0.000275509 0.000511279 0.000891779 0.00147801 0.00229678 0.00362979 0.00544999 0.00806446 0.0112025 0.0153847 0.0199955 0.0254847 0.0313108 0.0375011 0.0437931 0.0489674 0.0535937 0.0569266 0.0589522 0.0589741 0.0576092 0.0554123 0.0515263 0.0464441 0.0412367 0.0357159 0.0305566 0.0247801 0.020524 0.0160073 0.0125351 0.00970269 0.00752892 0.00559702 0.00423059 0.00309882 0.00226889 0.00163948 0.00139103 0.00117158 0.00085709 0.000819723 0.000662488 0.000653081 0.000591854 0.000512553 0.000527916 0.000538703 0.000491952 0.000396571 0.000491083 0.000468649 0.00044624 0.000425766 0.000480767 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.09965e-06 2.56849e-06 3.74553e-06 9.31006e-06 1.95828e-05 3.31939e-05 7.95726e-05 0.000149588 0.000267276 0.000556765 0.000900762 0.00154424 0.00244299 0.00376012 0.00573362 0.00816583 0.0116087 0.0154668 0.0203319 0.0258046 0.03152 0.0378879 0.04351 0.0493071 0.0534926 0.0570401 0.058412 0.0587338 0.05769 0.054985 0.0508721 0.0464099 0.0409438 0.0356239 0.0297575 0.0249796 0.0200794 0.0159961 0.0125863 0.00975714 0.00747486 0.00566988 0.00418062 0.00307883 0.00222833 0.00180392 0.00145136 0.00104853 0.000991867 0.000762079 0.000724031 0.000635501 0.000545173 0.000554472 0.000557923 0.000508257 0.000402803 0.000481489 0.000477292 0.000441536 0.000425996 0.000474145 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.29958e-07 1.45914e-06 1.2585e-06 3.71002e-06 1.12716e-05 1.71168e-05 4.18298e-05 7.43594e-05 0.0001648 0.000298828 0.000536169 0.00096959 0.00160885 0.00247712 0.00390481 0.00587424 0.00853366 0.0116888 0.0158137 0.0204696 0.0259346 0.0322691 0.0380148 0.0438025 0.04902 0.0536182 0.0564549 0.0583587 0.0587409 0.0573567 0.054293 0.0507703 0.0458709 0.040869 0.0350874 0.0299128 0.0244778 0.0201095 0.0161155 0.0126998 0.00985327 0.00748778 0.00559226 0.00397597 0.00301322 0.00238492 0.00183735 0.00132434 0.00119093 0.000890887 0.000807608 0.000693851 0.000585442 0.000591884 0.000584072 0.000536096 0.000408834 0.000479216 0.00048059 0.00043453 0.000418865 0.000463581 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.1993e-06 9.98808e-07 2.51002e-06 5.77083e-06 8.61841e-06 2.55116e-05 4.12309e-05 9.93594e-05 0.000173369 0.000321974 0.000565036 0.000993407 0.00165621 0.00260308 0.00407528 0.00605962 0.00863414 0.0120783 0.0160849 0.0207769 0.0263764 0.0323183 0.0382862 0.0441834 0.0492879 0.0532652 0.0565675 0.0584007 0.0583359 0.0567849 0.0544053 0.0502012 0.045699 0.0403869 0.0348687 0.029339 0.0246627 0.019874 0.016041 0.012585 0.00979324 0.00732404 0.0053835 0.00410706 0.00315762 0.00244137 0.00173401 0.00145949 0.00111257 0.000950129 0.000767584 0.000659312 0.000651536 0.000626672 0.000557752 0.000424996 0.000479587 0.000489593 0.000430267 0.000422205 0.00046133 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.99414e-08 7.19142e-07 1.18001e-06 2.31033e-06 4.25921e-06 1.23811e-05 2.02907e-05 5.57423e-05 0.000101809 0.000199603 0.000347111 0.000567377 0.00106132 0.00170459 0.00266071 0.00416533 0.00610856 0.00890854 0.0121936 0.0162622 0.0212586 0.0266897 0.032515 0.0387037 0.0443114 0.0489215 0.0535044 0.0567241 0.0581365 0.0581074 0.0569351 0.0537862 0.0501804 0.0452213 0.0403119 0.0345221 0.0294647 0.0243517 0.0199635 0.0159405 0.0125398 0.00956764 0.00720447 0.00539823 0.00409381 0.00320654 0.00228432 0.00185829 0.00137187 0.00115758 0.000898907 0.000759574 0.000722444 0.000682451 0.000589742 0.000447581 0.000492776 0.000512895 0.000431778 0.000422445 0.000462161 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.98808e-09 3.70002e-07 1.43021e-06 1.15979e-06 6.32544e-06 1.29877e-05 2.62781e-05 5.35378e-05 0.000107478 0.000209126 0.000343744 0.000646822 0.00110088 0.00178588 0.00284203 0.00418363 0.0062964 0.00893238 0.0123833 0.0166309 0.0215739 0.0268803 0.0329189 0.03872 0.0444124 0.0491864 0.0537729 0.0564487 0.0579193 0.0580052 0.0564592 0.0537739 0.0497801 0.0452939 0.0396192 0.0347038 0.0293609 0.024404 0.019817 0.015851 0.0123495 0.00939415 0.00712609 0.00547504 0.00424405 0.00305039 0.0024181 0.00177989 0.00147433 0.00107895 0.000901616 0.000805777 0.00074526 0.00064797 0.000482057 0.000505904 0.000529432 0.000437763 0.000425986 0.000463401 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.00981e-06 3.65736e-06 5.94436e-06 1.38831e-05 2.96676e-05 5.27444e-05 0.000113397 0.000190539 0.000409395 0.000648696 0.00117732 0.00185223 0.00284764 0.00441866 0.00648484 0.00910181 0.0126784 0.01691 0.0217556 0.0273672 0.0331651 0.0386974 0.0443024 0.0495435 0.053521 0.0564866 0.0579561 0.0577821 0.0563451 0.0533403 0.0498871 0.0445766 0.0395486 0.0341999 0.0291947 0.0240719 0.0196447 0.0155817 0.0121859 0.00933638 0.00718404 0.0055935 0.00393977 0.00318052 0.00234805 0.00183536 0.00135443 0.00109039 0.000944966 0.000835349 0.000710019 0.000535806 0.000538151 0.00055873 0.00044619 0.000433458 0.000467242 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.99815e-09 1.6688e-06 2.95719e-06 5.31355e-06 1.60003e-05 2.78165e-05 5.84134e-05 0.000115381 0.000227613 0.000405959 0.000705268 0.00118784 0.00189135 0.00300107 0.00458062 0.0065753 0.00946881 0.0129599 0.0169803 0.0221063 0.0275982 0.033222 0.0391055 0.044524 0.0494152 0.0538866 0.0563979 0.0575152 0.0577922 0.0558573 0.0533339 0.0489457 0.0445677 0.0393556 0.0342043 0.0288628 0.0238298 0.0194257 0.0152683 0.012002 0.00934788 0.00729509 0.00537426 0.0041967 0.00312001 0.00239412 0.00170299 0.00137915 0.00114135 0.000978937 0.000814692 0.000599268 0.000578168 0.000586239 0.000464034 0.00044384 0.000477206 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.09416e-07 1.1589e-06 3.30599e-06 7.85995e-06 1.29837e-05 3.22164e-05 7.13983e-05 0.000117864 0.000242847 0.000428744 0.000754417 0.00127242 0.00192485 0.00306669 0.0046667 0.00684034 0.00970143 0.0131494 0.0174577 0.0224808 0.0277614 0.033345 0.0393373 0.0447529 0.0498673 0.0536886 0.0560061 0.0578897 0.0572492 0.05597 0.0526183 0.049253 0.0443019 0.0392176 0.0337498 0.0285701 0.0238582 0.0191068 0.0153738 0.0120655 0.0095045 0.00717667 0.00549968 0.004106 0.00321564 0.0023119 0.00178159 0.00143823 0.00116349 0.000953075 0.000715959 0.000639556 0.000641166 0.000495629 0.000463085 0.000487789 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.59885e-07 2.89725e-07 1.78783e-06 3.28416e-06 5.9771e-06 1.7288e-05 4.07633e-05 8.25566e-05 0.000129531 0.000225152 0.00046052 0.000818003 0.00134404 0.00200662 0.00324961 0.00485546 0.00707577 0.00983029 0.0134547 0.0178175 0.0225481 0.0281231 0.0338533 0.0396352 0.0449389 0.0501633 0.0535351 0.0563782 0.0574522 0.0573242 0.055296 0.0527301 0.0486998 0.044006 0.0389972 0.033498 0.0283726 0.0233734 0.0190524 0.0153086 0.0119993 0.00928863 0.00716031 0.00548519 0.00416452 0.00305973 0.00237482 0.00183215 0.00145135 0.00117662 0.000839741 0.000748662 0.000717577 0.000539825 0.00048818 0.000507595 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.59597e-07 0 5.99272e-08 1.57199e-06 5.66725e-06 9.55892e-06 2.07566e-05 3.65563e-05 6.83839e-05 0.000144671 0.000271027 0.000466005 0.000846106 0.00140625 0.00211275 0.003296 0.00498185 0.00725174 0.0100956 0.013632 0.0178916 0.0229559 0.0283663 0.0341098 0.0397751 0.0454835 0.0497904 0.0537669 0.0564202 0.0575299 0.0569001 0.0554845 0.0522738 0.0481665 0.0436338 0.0386053 0.0332236 0.0282214 0.0232146 0.0189543 0.0152097 0.011931 0.00930307 0.00718956 0.0054728 0.00398523 0.00318917 0.00237573 0.00184719 0.00145805 0.00106063 0.000877146 0.000801883 0.000622622 0.00053286 0.000548939 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.39827e-07 0 0 7.30925e-07 2.41882e-06 4.25952e-06 1.18381e-05 2.12463e-05 3.80055e-05 8.68904e-05 0.000157039 0.000292009 0.000504211 0.00086214 0.00141573 0.0021791 0.00341338 0.005135 0.00739876 0.0102691 0.0140339 0.0182615 0.0232187 0.0285257 0.0343613 0.0401622 0.0454633 0.0500909 0.0538254 0.0562875 0.0571742 0.0570894 0.0549702 0.051686 0.047831 0.0431252 0.0383276 0.0331453 0.027773 0.0232364 0.0189007 0.015119 0.0118957 0.00934159 0.00715727 0.00530921 0.00409517 0.00312764 0.00241969 0.00180915 0.00134466 0.00105669 0.000938078 0.000711023 0.000596155 0.000591023 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.20406e-07 6.89665e-07 7.29918e-07 6.15899e-06 8.51449e-06 2.05492e-05 4.1107e-05 8.47614e-05 0.000166312 0.000303035 0.000528298 0.000896925 0.0015049 0.00227721 0.00355267 0.00528556 0.00755991 0.0105642 0.0140754 0.0185218 0.0234553 0.0287305 0.0346228 0.0400598 0.0456098 0.0502472 0.0536749 0.0561249 0.057312 0.0565005 0.0544926 0.0514715 0.0476959 0.0430972 0.0380397 0.0327804 0.0276932 0.0231931 0.0188226 0.0150427 0.0119218 0.00935847 0.0070237 0.00530939 0.00409112 0.00319715 0.00243456 0.00171873 0.00134013 0.00115859 0.000872793 0.000681804 0.000662416 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.10646e-07 2.99854e-08 1.02988e-06 4.47927e-06 5.99612e-06 1.10303e-05 2.5966e-05 5.09068e-05 9.5423e-05 0.000182521 0.00031895 0.000539624 0.000931612 0.00149842 0.00235712 0.00366424 0.00545112 0.00772808 0.0106371 0.0145146 0.0186947 0.0236219 0.0289926 0.0346925 0.0404078 0.0457216 0.0501008 0.0537241 0.0562262 0.0569129 0.056441 0.054302 0.0512143 0.0475938 0.0427775 0.037732 0.032514 0.0276298 0.0228454 0.0185907 0.0149947 0.0118843 0.00910367 0.00691428 0.00545742 0.00414065 0.00315702 0.00226406 0.00168952 0.00142425 0.00108793 0.000791389 0.000758197 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.99966e-08 6.29897e-07 3.17794e-06 5.53517e-06 1.77846e-05 2.51386e-05 5.78148e-05 0.000101798 0.000195326 0.000339602 0.000591947 0.000992919 0.00156699 0.00248665 0.0037684 0.00555482 0.00785363 0.0108984 0.0147242 0.0189866 0.0240156 0.0293528 0.0352074 0.0407249 0.0457683 0.0505108 0.054002 0.055776 0.0564709 0.05608 0.0538266 0.0509805 0.0471884 0.0424043 0.0374154 0.0323448 0.0272714 0.0227746 0.0185938 0.0148623 0.0117218 0.00890483 0.00705713 0.00544304 0.0041652 0.00311467 0.00226023 0.00182889 0.0013672 0.000984923 0.000909717 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.4996e-07 7.59875e-07 1.87878e-06 2.97278e-06 6.68927e-06 1.3094e-05 3.07357e-05 5.41851e-05 0.000107523 0.000212988 0.000345389 0.000599614 0.00105264 0.00157708 0.00258216 0.00396509 0.00568186 0.00811601 0.0112106 0.014745 0.0193958 0.0242257 0.0298444 0.0356541 0.0409681 0.0461422 0.0505224 0.0535412 0.0557996 0.0563438 0.0557241 0.0539563 0.051018 0.046716 0.0421612 0.037264 0.0320705 0.0271495 0.0226901 0.0184599 0.0149559 0.0116245 0.00912139 0.00703875 0.00543253 0.004042 0.00303414 0.00235497 0.0017559 0.00126827 0.00110665 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.89945e-07 0 2.29851e-07 1.67156e-06 3.1043e-06 7.07678e-06 1.34744e-05 3.02284e-05 6.07376e-05 0.000114998 0.000227544 0.00037618 0.00063867 0.00107316 0.00165104 0.00264959 0.00400529 0.00579013 0.00819559 0.0114113 0.0152503 0.0195159 0.0245662 0.030269 0.035438 0.0411781 0.0462975 0.0503125 0.0535422 0.0556023 0.0560612 0.0557909 0.0540038 0.0503551 0.0467509 0.0418492 0.0370193 0.0319408 0.0271164 0.0223545 0.0184549 0.0147655 0.0117415 0.00912211 0.00708473 0.00527134 0.00400845 0.00316581 0.00231015 0.00162532 0.00137782 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.80262e-07 6.20861e-07 1.50931e-06 5.1293e-06 1.87452e-05 3.26226e-05 6.06207e-05 0.000122008 0.000217519 0.000397077 0.000674895 0.00108599 0.00170931 0.00277579 0.00410954 0.00598472 0.00851101 0.0116398 0.0153119 0.0198693 0.0248381 0.0300648 0.0358962 0.041387 0.0462122 0.0501522 0.0537892 0.0552923 0.0561023 0.0557151 0.0532079 0.0502177 0.0461369 0.0418898 0.0365602 0.0318002 0.0268765 0.022332 0.0182509 0.0147138 0.0116678 0.00914417 0.0069631 0.00522693 0.00406238 0.00311779 0.00214853 0.00178199 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.98909e-06 2.78505e-06 5.71159e-06 2.30877e-05 3.34269e-05 6.21348e-05 0.000110353 0.000237114 0.000424078 0.000731248 0.0011904 0.00174113 0.00286263 0.00421928 0.00620492 0.00874138 0.0118971 0.0155745 0.0200606 0.0251874 0.0306604 0.036453 0.0413289 0.0462715 0.0503835 0.0535058 0.0554828 0.0562162 0.0552533 0.0531539 0.0498612 0.0459054 0.0411767 0.036574 0.0315524 0.0266124 0.0222782 0.0181152 0.0146701 0.0116139 0.00896883 0.00691155 0.00525327 0.00411259 0.00293334 0.00228966 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.89686e-07 2.62476e-06 2.83079e-06 1.34128e-05 2.00402e-05 3.96886e-05 7.47544e-05 0.000131875 0.000239196 0.000448573 0.000780316 0.00115019 0.00183304 0.00294953 0.00434861 0.00633566 0.00885329 0.012034 0.0158371 0.0203357 0.0254153 0.031144 0.0362262 0.0414568 0.0465869 0.0500058 0.0534615 0.0555866 0.0557573 0.054926 0.0529141 0.0495868 0.0455713 0.0410693 0.0362807 0.0313171 0.0264646 0.0219648 0.0180413 0.0145777 0.011586 0.00886545 0.0068564 0.00524808 0.00382197 0.00306133 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.10745e-07 9.10254e-07 9.24506e-06 1.02952e-05 2.24962e-05 4.43511e-05 7.39941e-05 0.00014834 0.000261414 0.000506598 0.000758326 0.00122562 0.00197478 0.00301842 0.0044494 0.00652613 0.00911016 0.012285 0.0161952 0.0206727 0.0259308 0.0310673 0.0362329 0.0419944 0.0463758 0.0505125 0.0537506 0.0550391 0.0555494 0.0547779 0.0526057 0.0493728 0.0456046 0.0408822 0.0360149 0.0308712 0.0262709 0.0218651 0.0180183 0.0144298 0.0112816 0.00884692 0.00680927 0.00506938 0.00402849 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.90708e-07 4.70131e-07 1.72908e-06 4.29218e-06 1.36398e-05 2.03322e-05 4.83006e-05 8.58357e-05 0.000150718 0.000295123 0.00046199 0.00080279 0.00129298 0.00204144 0.00316865 0.00462519 0.00674913 0.00932537 0.0125664 0.0163028 0.021068 0.0260401 0.0312872 0.0366839 0.0417414 0.0467324 0.0506884 0.0532496 0.0549524 0.0550852 0.054431 0.0524728 0.04942 0.0452251 0.0406352 0.0355479 0.0306588 0.0260534 0.021959 0.0176937 0.0141982 0.0112835 0.00879195 0.00667041 0.00524752 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.3224e-06 0 0 1.29065e-06 6.07438e-06 8.46258e-06 2.38697e-05 4.4993e-05 8.75946e-05 0.000159295 0.000278442 0.000528506 0.000869717 0.00136197 0.0021725 0.00325299 0.00476359 0.00680209 0.00954147 0.0127668 0.0168193 0.0211829 0.0261067 0.0315449 0.0369739 0.0421377 0.0467762 0.0504325 0.0534022 0.0548926 0.0553024 0.0543811 0.0520525 0.0488348 0.0450056 0.0403223 0.0353652 0.0306415 0.0261784 0.0216209 0.0175778 0.0141432 0.0113125 0.00861198 0.0067824 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.00304e-07 1.77128e-06 5.84487e-06 1.28167e-05 2.41316e-05 4.73125e-05 8.93537e-05 0.000173745 0.000317945 0.000524882 0.000922772 0.00137674 0.0022017 0.0033198 0.0048447 0.00702574 0.00971166 0.0132206 0.0169107 0.0213487 0.0265275 0.0316958 0.0370384 0.0422749 0.0466337 0.0507373 0.0532596 0.0548293 0.0553165 0.0540521 0.0519054 0.0483612 0.0444363 0.0401004 0.0352837 0.0306594 0.0259639 0.02151 0.0172759 0.0140992 0.010933 0.00872117 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.16059e-06 4.90354e-07 4.14636e-06 4.16868e-06 1.20108e-05 2.28012e-05 5.04886e-05 9.41344e-05 0.000203604 0.000314438 0.00058221 0.000933069 0.00143645 0.00230574 0.00342744 0.00510248 0.00715851 0.0100105 0.013154 0.0171331 0.0217767 0.0267051 0.0320895 0.0375419 0.0421761 0.0471564 0.0503556 0.0530849 0.0547635 0.0549438 0.0539475 0.0514061 0.048152 0.0441374 0.0398424 0.0351626 0.0303856 0.0255637 0.0212232 0.0175703 0.0138619 0.0112036 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.00254e-08 6.30455e-07 1.5986e-06 2.18455e-06 5.19034e-06 1.70009e-05 2.98046e-05 4.87726e-05 0.000104806 0.000186822 0.000336479 0.000616637 0.000925216 0.00146921 0.00234112 0.00355746 0.00521257 0.00739878 0.0101295 0.0135785 0.0175656 0.0219611 0.0270675 0.0324601 0.0374944 0.0427434 0.0465914 0.0504935 0.0532538 0.0543984 0.0547078 0.0535376 0.0513233 0.0480197 0.0442854 0.0399138 0.0350621 0.0299832 0.0254274 0.0214393 0.0171159 0.0139507 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.00649e-08 9.19194e-07 6.81419e-07 3.96026e-06 7.39038e-06 1.16235e-05 3.26885e-05 5.45369e-05 0.000107441 0.000213069 0.000372483 0.000600724 0.000977923 0.00155631 0.00250527 0.00364082 0.00544764 0.00757095 0.0103113 0.01385 0.0175071 0.0222901 0.0274278 0.0324283 0.0378357 0.0424003 0.0469595 0.0506031 0.0529389 0.0542629 0.0544533 0.0533628 0.0511195 0.0479229 0.0441989 0.0394649 0.0344063 0.0298246 0.0254062 0.0210845 0.0172315 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.39877e-07 0 1.4501e-06 2.96015e-06 7.33852e-06 1.73345e-05 3.55249e-05 6.13347e-05 0.000132126 0.000222485 0.000390998 0.000605332 0.00101677 0.00159845 0.00253791 0.00378444 0.00548067 0.00756346 0.0104264 0.0138144 0.0179545 0.0226104 0.0275711 0.0329211 0.0375319 0.0429258 0.0471751 0.0504567 0.0529023 0.0542254 0.0543601 0.0530465 0.0507256 0.0477944 0.0437139 0.0390657 0.0343967 0.0298464 0.0252794 0.0209012 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.30009e-06 5.20027e-07 2.583e-06 1.05027e-05 1.72127e-05 3.49542e-05 7.91316e-05 0.000139263 0.000247408 0.000404441 0.00064843 0.0010614 0.00173283 0.0026451 0.00390714 0.0054868 0.00780809 0.0106897 0.014239 0.0183373 0.0228913 0.0281177 0.0327738 0.0382408 0.0432255 0.047018 0.050476 0.0530555 0.0541015 0.0538026 0.0527592 0.0507023 0.0474701 0.0432595 0.0388418 0.034106 0.0295782 0.0250612 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.00033e-08 3.00016e-08 1.92223e-06 4.12107e-06 1.22948e-05 1.66277e-05 3.78747e-05 7.6242e-05 0.000133982 0.000236121 0.000406145 0.000686333 0.001142 0.00175621 0.00269223 0.00404491 0.00574483 0.00807843 0.010943 0.0145544 0.0185415 0.0231441 0.0277951 0.0332004 0.0384442 0.0429513 0.0470377 0.0504581 0.052789 0.0537669 0.0539213 0.0529143 0.0507442 0.0468011 0.0428574 0.0387372 0.0341894 0.029283 


==> anc/DayaBay_IBDPromptSpectrum_EH1_1958days.txt <==
# Reconstructed energy spectrum of the prompt signals from antineutrino
# candidate interactions in the detectors of Experimental Hall 1 (EH1)
#
# Emin:        Lower bin edge in prompt reconstructed energy [MeV]
# Emax:        Upper bin edge in prompt reconstructed energy [MeV]
# Ec:          Center of bin in prompt reconstructed energy [MeV]
# Nobs_xAD:    Total number of observed candidate events in the given energy bin in the x-ADs period, including backgrounds
# Npred_xAD:   Total predicted number of candidate events in the given energy bin, backgrounds subtracted, best fit everything

# Emin  Emax    Ec  	Nobs_6AD	Nobs_8AD	Nobs_7AD 		Npred_6AD	Npred_8AD		Npred_7AD
0.70	1.30	1.00	7357		52996		4333			6112.18		44642.24		3722.59
1.30	1.55	1.43	6801		49689		4128			6614.36		48330.10		4031.84
1.55	1.80	1.68	8862		65505		5487			8828.55		64506.11		5381.74
1.80	2.05	1.93	10689		78140		6432			10782.78	78810.74		6575.89
2.05	2.30	2.17	12012		88795		7419			12283.44	89747.29		7488.86
2.30	2.55	2.42	13356		98582		8122			13556.25	98952.62		8257.68
2.55	2.80	2.67	14018		102856		8714			14180.04	103466.30		8635.62
2.80	3.05	2.92	14113		103808		8737			14268.80	104085.60		8687.96
3.05	3.30	3.17	13861		102203		8331			14104.21	102827.28		8583.66
3.30	3.55	3.42	13278		96984		8094			13410.79	97734.71		8160.03
3.55	3.80	3.67	12215		89466		7681			12322.23	89739.21		7493.47
3.80	4.05	3.92	11170		80310		6712			11120.90	80904.50		6756.04
4.05	4.30	4.17	10184		73372		6047			10137.10	73671.72		6151.52
4.30	4.55	4.42	9402		67743		5623			9350.70		67912.06		5670.90
4.55	4.80	4.67	8406		61180		5165			8426.31		61180.96		5109.94
4.80	5.05	4.92	7325		53635		4500			7400.80		53713.95		4487.02
5.05	5.30	5.17	6304		46168		3900			6353.05		46059.53		3848.54
5.30	5.55	5.42	5279		38065		3223			5272.36		38165.58		3189.83
5.55	5.80	5.67	4280		30875		2573			4247.58		30718.45		2567.93
5.80	6.05	5.92	3312		24751		2013			3398.74		24574.53		2054.46
6.05	6.30	6.17	2736		19819		1625			2674.87		19337.21		1617.29
6.30	6.55	6.42	1973		14498		1196			1980.37		14311.68		1197.67
6.55	6.80	6.67	1369		10429		899			1401.22		10120.02		847.17
6.80	7.05	6.92	1028		7065		607			967.50		6979.45			584.45
7.05	7.30	7.17	657		4902		374			648.93		4675.96			391.69
7.30	12.00	9.65	1232		8673		754			952.35		6864.49			575.90


==> anc/DayaBay_IBDPromptSpectrum_EH2_1958days.txt <==
# Reconstructed energy spectrum of the prompt signals from antineutrino
# candidate interactions in the detectors of Experimental Hall 2 (EH2)
#
# Emin:        Lower bin edge in prompt reconstructed energy [MeV]
# Emax:        Upper bin edge in prompt reconstructed energy [MeV]
# Ec:          Center of bin in prompt reconstructed energy [MeV]
# Nobs_xAD:    Total number of observed candidate events in the given energy bin in the x-ADs period, including backgrounds
# Npred_xAD:   Total predicted number of candidate events in the given energy bin, backgrounds subtracted, best fit everything

# Emin  Emax    Ec  	Nobs_6AD	Nobs_8AD	Nobs_7AD 	Npred_6AD	Npred_8AD		Npred_7AD
0.70	1.30	1.00	3279		47626		6935		2822.80		42018.05		6228.99
1.30	1.55	1.43	3095		46007		6708		3061.41		45547.78		6750.44
1.55	1.80	1.68	4112		59908		8986		4091.31		60865.38		9020.69
1.80	2.05	1.93	4854		73540		10848		5007.66		74493.29		11038.09
2.05	2.30	2.17	5537		83309		12276		5707.92		84897.49		12582.41
2.30	2.55	2.42	6174		91523		13543		6295.07		93606.00		13881.40
2.55	2.80	2.67	6451		96694		14504		6588.17		97937.79		14527.26
2.80	3.05	2.92	6561		97209		14472		6631.93		98571.33		14623.56
3.05	3.30	3.17	6566		95860		14193		6555.31		97412.33		14456.52
3.30	3.55	3.42	6181		91375		13613		6233.62		92601.06		13745.56
3.55	3.80	3.67	5609		83847		12178		5724.89		85013.72		12624.48
3.80	4.05	3.92	5145		75780		11266		5164.88		76674.81		11393.50
4.05	4.30	4.17	4588		69179		10311		4704.30		69829.44		10382.87
4.30	4.55	4.42	4260		63738		9453		4337.74		64372.94		9575.45
4.55	4.80	4.67	3903		57443		8627		3911.56		58024.52		8632.59
4.80	5.05	4.92	3258		50783		7473		3437.76		50976.27		7585.76
5.05	5.30	5.17	2978		43390		6480		2952.42		43752.18		6515.05
5.30	5.55	5.42	2475		36127		5424		2450.30		36283.31		5408.01
5.55	5.80	5.67	1984		28966		4377		1973.89		29212.01		4356.56
5.80	6.05	5.92	1557		23505		3418		1578.82		23360.44		3484.30
6.05	6.30	6.17	1232		18400		2729		1243.88		18392.80		2743.60
6.30	6.55	6.42	988		13643		2077		922.85		13633.06		2033.97
6.55	6.80	6.67	631		9701		1514		653.81		9652.21			1440.55
6.80	7.05	6.92	436		6737		1037		451.85		6666.05			995.57
7.05	7.30	7.17	311		4672		677		303.27		4470.94			668.17
7.30	12.00	9.65	504		7968		1189		448.03		6587.70			983.97


==> anc/DayaBay_IBDPromptSpectrum_EH3_1958days.txt <==
# Reconstructed energy spectrum of the prompt signals from antineutrino
# candidate interactions in the detectors of Experimental Hall 3 (EH1)
#
# Emin:        Lower bin edge in prompt reconstructed energy [MeV]
# Emax:        Upper bin edge in prompt reconstructed energy [MeV]
# Ec:          Center of bin in prompt reconstructed energy [MeV]
# Nobs_xAD:    Total number of observed candidate events in the given energy bin in the x-ADs period, including backgrounds
# Npred_xAD:   Total predicted number of candidate events in the given energy bin, backgrounds subtracted, best fit everything

# Emin  Emax    Ec  	Nobs_6AD	Nobs_8AD	Nobs_7AD 	Npred_6AD	Npred_8AD		Npred_7AD
0.70	1.30	1.00	2098		14483		2248		1288.58		12703.42		1910.69
1.30	1.55	1.43	1565		13911		2064		1394.23		13752.09		2068.06
1.55	1.80	1.68	1983		17460		2693		1862.60		18374.78		2763.22
1.80	2.05	1.93	2167		21255		3083		2278.11		22479.63		3380.06
2.05	2.30	2.17	2391		23830		3635		2596.24		25617.02		3852.38
2.30	2.55	2.42	2776		25994		4046		2863.07		28243.24		4249.02
2.55	2.80	2.67	2811		27231		4126		2994.35		29537.69		4444.47
2.80	3.05	2.92	2759		27382		4209		3013.30		29723.14		4472.86
3.05	3.30	3.17	2719		27270		4151		2977.34		29365.75		4420.07
3.30	3.55	3.42	2655		25616		3921		2828.71		27900.12		4200.07
3.55	3.80	3.67	2300		23845		3563		2596.56		25605.95		3855.73
3.80	4.05	3.92	2228		21594		3196		2342.28		23090.07		3478.32
4.05	4.30	4.17	2046		19625		3017		2134.71		21034.71		3169.97
4.30	4.55	4.42	1842		18246		2797		1968.08		19388.54		2922.64
4.55	4.80	4.67	1669		16343		2570		1772.64		17463.20		2632.69
4.80	5.05	4.92	1443		14710		2188		1556.57		15332.73		2311.86
5.05	5.30	5.17	1278		12545		1904		1335.07		13147.07		1983.16
5.30	5.55	5.42	1050		10537		1485		1106.42		10890.81		1643.81
5.55	5.80	5.67	876		8499		1299		890.41		8762.16			1322.99
5.80	6.05	5.92	664		6791		982		712.07		7006.49			1057.98
6.05	6.30	6.17	507		5182		792		559.73		5508.57			831.84
6.30	6.55	6.42	392		3964		569		413.86		4074.01			615.28
6.55	6.80	6.67	291		2791		419		292.64		2880.51			435.13
6.80	7.05	6.92	200		2006		329		201.84		1986.46			300.21
7.05	7.30	7.17	129		1273		199		135.20		1330.43			201.15
7.30	12.00	9.65	221		2165		328		197.83		1948.56			294.48

